Repeatable Energy-Efficient Perching for Flapping-Wing Robots Using Soft Grippers

With the emergence of new flapping-wing micro aerial vehicle (FWMAV) designs, a need for extensive and advanced mission capabilities arises. FWMAVs try to adapt and emulate the flight features of birds and flying insects. While current designs already achieve high manoeuvrability, they still almost entirely lack perching and take-off abilities. These capabilities could, for instance, enable long-term monitoring and surveillance missions, and operations in cluttered environments or in proximity to humans and animals. We present the development and testing of a framework that enables repeatable perching and take-off for small to medium-sized FWMAVs, utilising soft, non-damaging grippers. Thanks to its novel active-passive actuation system, an energy-conserving state can be achieved and indefinitely maintained while the vehicle is perched. A prototype of the proposed system weighing under 39 g was manufactured and extensively tested on a 110 g flapping-wing robot. Successful free-flight tests demonstrated the full mission cycle of landing, perching and subsequent take-off. The telemetry data recorded during the flights yields extensive insight into the system's behaviour and is a valuable step towards full automation and optimisation of the entire take-off and landing cycle.

==> anc/Multimedia_Extension_5.csv <==
AccelerationZ,AccelerationX,AccelerationY,AccelerationZfilter20Hz,AccelerationXfilter20Hz,AccelerationYfilter20Hz,AccelerationZfilter7Hz,AccelerationXfilter7Hz,AccelerationYfilter7Hz
-0.108143084049225,-0.412596639543772,0.0867028791457415,-0.117035673669354,-0.412805586070998,0.0874187343944526,-0.0903592219933723,-0.41620994948036,0.0910426104334959
-0.105253390073776,-0.423044298291206,0.08937629009597,-0.102100492026083,-0.415638082927801,0.102194733921378,-0.0421926934789414,-0.417380634191969,0.0976152396169779
-0.108935381770134,-0.426352945268154,0.107288778433576,-0.0816723696830879,-0.417444890074343,0.116976731540676,0.00503381288174927,-0.418482220952813,0.103887882689614
-0.0968415856361389,-0.424291107393801,0.12617091785185,-0.0515403596754146,-0.417713350079846,0.131285704720579,0.0508900192466044,-0.419495607972639,0.109723397925232
-0.0522127121686935,-0.418311635032296,0.148751201899722,-0.00919504032479063,-0.416413525023214,0.144095385799537,0.0949550771442964,-0.420398820479668,0.11498994418989
0.0277672576904297,-0.421034939177334,0.166792685296386,0.0453797574607157,-0.413937879447082,0.154157859748923,0.136824091707273,-0.421167119271841,0.119564446660174
0.105221815109253,-0.411709068752825,0.172832475341857,0.109846225461516,-0.411007854220558,0.16048888339732,0.176115141399308,-0.421773242154236,0.123335718554188
0.178873343467712,-0.39903431519866,0.168276361450553,0.18037569037838,-0.408562315600996,0.162731060963674,0.212476667727447,-0.422187791168736,0.1262071150882
0.256461217403412,-0.407788474112749,0.158946544155478,0.252516794946673,-0.407525547273221,0.161175451541728,0.245594997302513,-0.422379778139623,0.128098624078422
0.337338734865189,-0.400361194610596,0.149535852558911,0.321758354873703,-0.408585246168601,0.156458368973843,0.27520166438151,-0.422317336397079,0.128948333813276
0.402923444509506,-0.386383425593376,0.151915504876524,0.383998916860529,-0.412019003491592,0.149199513726456,0.301080138109923,-0.421968596877244,0.12871325760426
0.452803702354431,-0.40936192329973,0.146740298755467,0.436007313554419,-0.417372666752125,0.139900369727678,0.323071531570806,-0.421302712420777,0.127369530414538
0.486215862035751,-0.435410903580487,0.129226919431239,0.475671646381214,-0.423295192092599,0.129122573372407,0.341078882148266,-0.420290996125551,0.124912023246471
0.500845595598221,-0.448258771263063,0.11743317682296,0.501893431087999,-0.428043735371026,0.117624230006226,0.355069643888223,-0.418908120360156,0.121353445350199
0.511367075443268,-0.441335412114859,0.10295201735571,0.514192865403491,-0.430339910169952,0.106279092888267,0.365076117496743,-0.417133307269231,0.116723023299101
0.515857737064362,-0.432046525329351,0.0866190081462264,0.512285520574131,-0.429809121594199,0.0958893476856199,0.371193653779447,-0.414951435365481,0.111064858852067
0.506283506155014,-0.428358065150678,0.0768617228418589,0.495947909366907,-0.426813167402596,0.0869625051910737,0.373576591975472,-0.412353992941014,0.104436072659742
0.49029137134552,-0.42095055654645,0.0706671688752249,0.465284367012803,-0.422073161868584,0.0794917368309915,0.372432027152526,-0.409339824525259,0.0969048372609888
0.448743395805359,-0.415904226712883,0.0727782010193914,0.421272658070021,-0.41641544718003,0.0728773803159436,0.368011634216644,-0.405915635421341,0.0885483909173387
0.386151291131973,-0.404473651014268,0.0760736552160233,0.36630163068559,-0.410637995747408,0.0661153422652202,0.360601904523801,-0.40209623686947,0.0794511057302928
0.321221469640732,-0.393474782556295,0.0767368756514043,0.304374366104927,-0.405353862776941,0.0582550754239088,0.35051326758165,-0.39790452884031,0.0697026628360584
0.24400781750679,-0.390370313040912,0.0619443154055625,0.240904119939902,-0.400749984924877,0.0489434126277984,0.338068665321321,-0.393371228433359,0.0593963688144658
0.154713817834854,-0.392949373684824,0.0337321462738328,0.182142646765525,-0.396398732991339,0.0386862698361322,0.323592208486903,-0.388534358984299,0.0486276344887281
0.0901628959178925,-0.408185390420258,0.0109905978455208,0.134133851646068,-0.391381592438283,0.0285307827841979,0.307398562891614,-0.383438518366785,0.0374926307797728
0.0609583926200867,-0.399038919880986,0.0060531387134688,0.101393472907791,-0.384811983665859,0.0193385780686218,0.289783679451331,-0.37813394638701,0.0260871330502462
0.0502299213409424,-0.381432551555336,0.00576630366384052,0.0859691099216388,-0.376405590659351,0.0112295946550481,0.27101739284218,-0.372675414156063,0.014505560176895
0.0602134573459625,-0.36883183836937,0.0092549643694656,0.087231698858849,-0.366623184429005,0.00358058654120406,0.25133827399944,-0.367120965969796,0.00284020414391458
0.0806740343570709,-0.349312187992036,0.00606911977054551,0.102163169546959,-0.356384622664032,-0.00453659751564514,0.230950945346341,-0.361530556228787,-0.00881936819636846
0.123148208856583,-0.337704807110131,-0.00350190202239901,0.125858578041865,-0.346654730788972,-0.0138256218981042,0.210025874784489,-0.355964636251809,-0.0203867721747243
0.177429081201553,-0.337032194584608,-0.0214247691677883,0.15228977307995,-0.338113872583945,-0.0244461042268547,0.188701476319662,-0.350482753532742,-0.0317791582619154
0.218904551267624,-0.331835335493088,-0.0403930316772312,0.175492628635829,-0.331080167364851,-0.0360458060719609,0.167088180720099,-0.345142226289044,-0.042917495962203
0.231974247694016,-0.323535103239119,-0.0521733896434307,0.190950986133974,-0.3256610969781,-0.048061589101253,0.145274014693607,-0.33999694940011,-0.053726815523714
0.215151808261871,-0.312805243246257,-0.0586006627930328,0.196500120956363,-0.321849869837032,-0.0600116300257045,0.123331153003643,-0.33509637647662,-0.0641364241945541
0.195618599653244,-0.31710411619395,-0.0739522031508386,0.192247824141697,-0.319425366278733,-0.0715695911455974,0.101322887986328,-0.330484709328586,-0.074080105120059
0.178336569070816,-0.327363129146397,-0.086656585643068,0.179742535766982,-0.317897729676551,-0.0825221014888807,0.0793104881931739,-0.326200311666453,-0.0834963011404708
0.152631039619446,-0.326327696889639,-0.0895422139763832,0.161062031913995,-0.316756247387408,-0.0927691092176814,0.0573594781938008,-0.32227534907709,-0.0923282821578761
0.123870924711227,-0.311735714413226,-0.0964639011863619,0.138178341257119,-0.315806062761934,-0.102272320136993,0.0355449501100876,-0.318735643878127,-0.100524292582325
0.103480514287949,-0.307968645729125,-0.110862715411931,0.112545742187914,-0.315154371127849,-0.110890431384395,0.0139556037579498,-0.315600723752978,-0.108037674182439
0.0856289649009705,-0.315372463278472,-0.121763414600864,0.0849381780836253,-0.314886949745672,-0.118307093211008,-0.00730369936001796,-0.312884037708525,-0.114826958948268
0.0617734944820404,-0.313267831094563,-0.131986850900576,0.055646488251528,-0.314874499486946,-0.12418423062732,-0.0281109952738851,-0.310593309955938,-0.120855926028402
0.0290092062950134,-0.319151847660542,-0.136127903843299,0.0248841950456331,-0.314848548468316,-0.128417318806759,-0.0483279308597316,-0.308730999805473,-0.126093617144365
-0.0055934464931488,-0.319009577594698,-0.128180998731405,-0.0069253051126896,-0.314570042767124,-0.131285801311034,-0.0678020873383345,-0.307294833808705,-0.130514307430858
-0.0448621773719788,-0.314962683096528,-0.126628891881555,-0.0391432418560187,-0.313967819672655,-0.13333771140572,-0.0863707873745874,-0.306278376851339,-0.13409743373402
-0.0910241907835007,-0.309874947667122,-0.128485894482583,-0.0711834234660142,-0.31315733511007,-0.135062863550185,-0.103866181526456,-0.305671612728369,-0.136827488401458
-0.122437772154808,-0.306230688784272,-0.135198278781027,-0.102997099880638,-0.312292460161616,-0.13663509445902,-0.120121341722183,-0.305461511373599,-0.138693890727699
-0.131853543519974,-0.30968889657408,-0.141009314786643,-0.135468753065702,-0.31136540119221,-0.137915093610297,-0.134977035633229,-0.305632567619059,-0.139690848548465
-0.133449248671532,-0.316094521321356,-0.140551404710859,-0.170137266071875,-0.310154235003141,-0.138644671455733,-0.148288818991143,-0.30616730323597,-0.139817219438835
-0.165129463076591,-0.317159737832844,-0.137867011958733,-0.208047137215107,-0.308414949806094,-0.13862262436631,-0.159934061871424,-0.307046729281724,-0.13907637683396
-0.221265072226524,-0.311604773327708,-0.134843709105626,-0.248443651688083,-0.306178542608308,-0.13771938019199,-0.169818514750904,-0.308250770263719,-0.13747608328952
-0.278580649495125,-0.30374046927318,-0.133111060336232,-0.288284856006365,-0.303893678413548,-0.135770708462183,-0.177882016426783,-0.309758656702479,-0.135028371580943
-0.33657099545002,-0.297587700057775,-0.140989817976952,-0.322805706454487,-0.302305183598854,-0.132523105814642,-0.184102950995903,-0.311549298473497,-0.131749433629056
-0.385355485081673,-0.295710890013725,-0.135995491817594,-0.34673626039744,-0.302176117087738,-0.127783316107925,-0.188501085129748,-0.313601655982505,-0.127659516647796
-0.39517822265625,-0.29992559960112,-0.122627231078222,-0.355721527961843,-0.304037185862892,-0.121667058100525,-0.191138472291989,-0.315895127053182,-0.122782825885901
-0.373117262721062,-0.30111174384132,-0.109620373947546,-0.347408299326278,-0.308066139411565,-0.114634713194809,-0.192118205026829,-0.318409962668323,-0.117147434922025
-0.340743568539619,-0.310893824994564,-0.0995043162815273,-0.321732937090035,-0.314065942780701,-0.107230508809151,-0.191580928608512,-0.321127714724744,-0.110785207575311
-0.297979372143745,-0.328055476024747,-0.0974718423932791,-0.280562099710344,-0.321531855521916,-0.0997759768171327,-0.189699187989095,-0.324031705705948,-0.103731738088314
-0.249660905599594,-0.334180726781487,-0.0957176411524415,-0.227276617255233,-0.329869799788133,-0.0922830596307913,-0.186669847134712,-0.32710749637436,-0.0960263159058272
-0.181935530304909,-0.331982027515769,-0.0866746663302183,-0.166609425092487,-0.338616545830021,-0.0846161672632141,-0.182704976534878,-0.330343316144733,-0.0877119175645309
-0.108895620703697,-0.337263927049935,-0.0733783035026863,-0.104547863633776,-0.347361676347316,-0.0766770847940994,-0.178021735575081,-0.33373041403258,-0.0788352226729296
-0.033570619225502,-0.3548919300735,-0.0658712643245235,-0.0479567899972247,-0.355447115820996,-0.0684026200424042,-0.172831870309579,-0.337263286484849,-0.0694466459577507
0.0366409921646118,-0.371700190007687,-0.0629362224508077,-0.00375250463674007,-0.361887877278434,-0.059664488046404,-0.167331494765047,-0.340939740749734,-0.059600373749871
0.088274245262146,-0.381366441473365,-0.0547001405479386,0.0223702427406266,-0.365718705914621,-0.0502960130360009,-0.161691817419614,-0.344760757926422,-0.0493543905870971
0.0864616084098816,-0.380304258204997,-0.0451077101798728,0.0274035085879058,-0.366508646584315,-0.04025514061608,-0.156051409159037,-0.348730129833912,-0.0387704795332162
0.04576615691185,-0.371195356026292,-0.0310231906478293,0.0119959751118782,-0.364671106715947,-0.0297504187002799,-0.150510486096379,-0.352853860514562,-0.0279141790685718
-0.0114938718080521,-0.35569128099829,-0.0150753804738633,-0.0197196800901592,-0.361382567299717,-0.0192118573675365,-0.145127510658703,-0.357139346386003,-0.0168546807680296
-0.06778384745121,-0.349588870927691,0.000551216669809946,-0.0613023006436413,-0.358161266828906,-0.00909233326631982,-0.139918218220016,-0.361594374916471,-0.00566465504786684
-0.122495659589767,-0.345337908603251,0.00949522840208374,-0.105439318512807,-0.356353516661842,0.000426975637752403,-0.134856981898296,-0.366226004152842,0.00558000454216142
-0.17215723156929,-0.349239536337554,0.00730732193158474,-0.145111460872906,-0.356787219689436,0.00963027535679431,-0.129880261070747,-0.371039399097926,0.0168005263592361
-0.212609438896179,-0.356134244129062,0.0134257347579114,-0.174457102621781,-0.359682655449546,0.0191585551944669,-0.124891757296228,-0.37603670342935,0.0279157032626942
-0.236627461910248,-0.365107746720314,0.0222860686015338,-0.189512520835584,-0.364774308125224,0.0296600776196217,-0.119768832134746,-0.381216017461583,0.0388424417645097
-0.232719767689705,-0.377320606783032,0.0328833498316817,-0.188862763489264,-0.371555903368272,0.0414671530475599,-0.114369724583698,-0.386570538932789,0.0494964251046089
-0.203290731310844,-0.382353670746088,0.0496382287982851,-0.173991939037523,-0.37954778146105,0.0544399684368196,-0.108541135888387,-0.392087906091429,0.0597928914790336
-0.156069787144661,-0.381376089379191,0.0704738270351663,-0.149052425049842,-0.388429101597097,0.0679891050936225,-0.102125815800112,-0.397749765900067,0.0696475181914207
-0.104415484070778,-0.391743787452579,0.0866015944071114,-0.119982083420993,-0.397904467899767,0.0812849690413743,-0.0949698715524123,-0.403531575663468,0.0789773900587729
-0.0454860752820969,-0.409654868803918,0.0951804282143712,-0.0931240445941879,-0.40747079816154,0.0935415256586774,-0.0869296103452518,-0.409402633946188,0.0877020192592924
-0.0129059743881226,-0.422579481191933,0.104964153897017,-0.0735730631403668,-0.416418694084645,0.10416566145576,-0.0778777999237674,-0.415326325412739,0.0957443768517494
-0.0208114099502563,-0.437285520918667,0.117093946952373,-0.0637005712641866,-0.424122265231517,0.11274300993955,-0.0677092765603811,-0.421260554422732,0.103031894736547
-0.047729651927948,-0.432458096221089,0.123359987698495,-0.062590123412666,-0.430365383777731,0.119026092763275,-0.0563458402700653,-0.427158335794232,0.109497400303417
-0.0750729864835739,-0.42724742308259,0.122189566986635,-0.0667232079109265,-0.435392733067236,0.122973820024017,-0.0437403588836641,-0.432968510063502,0.115079952977892
-0.0945757895708084,-0.440568878687918,0.130991883203387,-0.0714303227617939,-0.439621687316138,0.124750707784082,-0.0298799710203439,-0.438636554423028,0.119725561093267
-0.102981162071228,-0.448981304392219,0.130826498363167,-0.0723504424995133,-0.443391570694019,0.124730060890515,-0.0147882525596973,-0.444105466306484,0.123387767925834
-0.092509383559227,-0.449813874810934,0.124555715890601,-0.0664523650840424,-0.447043116821175,0.123563420591756,0.00147379246426912,-0.449316701108742,0.12602810617979
-0.063043509721756,-0.444693212248385,0.1144831103459,-0.0524412969698694,-0.451064359865949,0.122150312683732,0.0188080308765698,-0.454211147880281,0.127616429588867
-0.0293565309047699,-0.446601962707937,0.10626753481105,-0.0305142427444031,-0.455965422830302,0.121350406314746,0.0370808527658943,-0.458730127923819,0.128131137419925
0.000916843414306641,-0.455438055731356,0.114592818729579,-0.00169926201797224,-0.461971588585921,0.121574647219968,0.0561261723302332,-0.462816401238142,0.127559310729124
0.0350505495071411,-0.463274238333106,0.119920381363481,0.032763641086153,-0.468827555848389,0.122578787866727,0.0757496971994991,-0.466415163509736,0.125896776448474
0.0720996773242951,-0.478075441494584,0.12425212662667,0.0717181412874806,-0.475830414576175,0.123597636789723,0.0957343144446787,-0.469475011249606,0.123148106852159
0.102590568065643,-0.487392029464245,0.129685240639374,0.114074778016825,-0.482040462007723,0.123647380298103,0.115846379013748,-0.471948846290201,0.11932655056811
0.141442977190018,-0.488177639432251,0.126701781079173,0.15853126005679,-0.486551700697675,0.121810931459715,0.13584263998346,-0.473794686281126,0.114453881372646
0.184946261644363,-0.494314584620297,0.129774401541799,0.203126339532874,-0.488665387903211,0.117466978074652,0.155477502796883,-0.474976347822823,0.108560145911242
0.243906075954437,-0.497893263325095,0.115168248703703,0.244934689160205,-0.487969299359867,0.110463940211787,0.174510302332967,-0.475463974578016,0.10168329257813
0.302283507585526,-0.490100861750543,0.097002329248935,0.280287665724555,-0.484447127359252,0.101146194274803,0.192712253985051,-0.475234393477521,0.09386867068544
0.342536909580231,-0.480592594742775,0.0876278812531382,0.305642214391677,-0.478553753472101,0.0901330665239254,0.209872761671581,-0.47427129646877,0.0851684000340987
0.353023306131363,-0.467515260390937,0.0772215550113469,0.318722386810571,-0.47110837907557,0.0780240579603388,0.22580479799953,-0.472565261266508,0.0756406231778117
0.334196441173553,-0.463995163477957,0.061853217612952,0.319253413163069,-0.463066356727192,0.0652729411565867,0.240349135834976,-0.470113639755807,0.0653486629637278
0.319287210702896,-0.450076378248632,0.0477137913554907,0.308896830152671,-0.4553426189167,0.0521721804194115,0.25337729917534,-0.466920354099143,0.0543601146095053
0.302655390501022,-0.437521638795733,0.0406112607289106,0.290693059582758,-0.448682663490006,0.0388304658615778,0.264793203410107,-0.462995645934238,0.0427459046599146
0.274513911008835,-0.439730095602572,0.0240720161120407,0.268595966499777,-0.443484858929204,0.0252033368294126,0.274533555298355,-0.45835582250808,0.0305793493849858
0.237108103036881,-0.44168719522655,0.017282696388429,0.247176029876436,-0.439712341899277,0.0112071398518605,0.282567167381649,-0.453023035506111,0.0179352432296262
0.205295741558075,-0.435317165404558,0.00351660685613751,0.231123883466238,-0.43704027497275,-0.00312521615393252,0.288893401110384,-0.447025114984625,0.00488900462270871
0.190978249311447,-0.431541362442076,-0.0159866553288884,0.224428133869562,-0.435036395634384,-0.0174923215432988,0.293539982510301,-0.440395464730955,-0.00848409722633714
0.186613887548447,-0.430989166013896,-0.0385262441262603,0.229486791042693,-0.43317128217036,-0.0313240031967692,0.296560430649548,-0.433173009670142,-0.0221096143515966
0.208498846292496,-0.428739851787686,-0.0550871988153085,0.246422779713419,-0.430756308915779,-0.0440421659807687,0.298031302481267,-0.425402172731337,-0.0359144742113249
0.249379069805145,-0.431152412965894,-0.0630742898304015,0.272786360040496,-0.426960867016724,-0.0554267197005381,0.298049393167438,-0.41713284865933,-0.0498274044296502
0.300480226278305,-0.433007186315954,-0.0674338047998026,0.303826781330918,-0.420973805849376,-0.0658042657625063,0.2967289499449,-0.408420336183726,-0.0637792247025061
0.352726267576218,-0.424282811656594,-0.0711808147933334,0.333363320016264,-0.412309954635013,-0.0759318066623498,0.294198875500222,-0.399325188916288,-0.0777030137674737
0.405955810546875,-0.405827537253499,-0.0820848030410707,0.355113823904287,-0.401090742776539,-0.0866871892567602,0.290599830773623,-0.389912950644459,-0.0915341712883917
0.420067480802536,-0.388510204106569,-0.0877931930031627,0.36426747183218,-0.388061496152133,-0.0987582777787931,0.286081112353925,-0.38025375253111,-0.105210403475545
0.396516065597534,-0.366892755478621,-0.101936739720404,0.358795190660114,-0.374326977682057,-0.112401324103982,0.280797186005721,-0.370421766122464,-0.118671664509901
0.353671177625656,-0.34657792031765,-0.126218097573146,0.339806895344141,-0.360946348073495,-0.127299389673668,0.274903806668179,-0.360494522978156,-0.131860082664912
0.305960236787796,-0.342861356958747,-0.1498859911412,0.310807022655863,-0.348538849514793,-0.142664634546751,0.268553737202867,-0.350552124766179,-0.144719891663901
0.25622031211853,-0.34321496732533,-0.16549257516861,0.276387863993187,-0.337149436356893,-0.157611241854291,0.261892174923561,-0.340676374005499,-0.157197377073557
0.210892696380615,-0.330245294831693,-0.175318492166698,0.240939105432008,-0.326514587088786,-0.17153088945852,0.255052085240592,-0.330949855310226,-0.169240838169821
0.184214190244675,-0.315847220644355,-0.180375785529614,0.207676261863697,-0.316430122930762,-0.184190864768103,0.24814970852541,-0.321454992746993,-0.180800560837301
0.168156566619873,-0.309582367613912,-0.193450123183429,0.178208170291501,-0.306871561815791,-0.195550163567306,0.241280540402091,-0.312273104307331,-0.191828797287458
0.157677186727524,-0.302004284765571,-0.209344262313098,0.152768507275501,-0.297955157910033,-0.205548385590336,0.234516085811654,-0.303483471268647,-0.20227975170813
0.151880257129669,-0.291930336188525,-0.21766276711598,0.130966627543325,-0.289952914978231,-0.214101972496774,0.227901658158777,-0.295162437868605,-0.212109574823099
0.135012209415436,-0.276198365930468,-0.222879762556404,0.112723606609041,-0.283290564241096,-0.221242275871068,0.221455444822088,-0.287382554282224,-0.221276373682397
0.118373372554779,-0.267417145371437,-0.222983989175409,0.0990190789447952,-0.278356737511989,-0.227160671731966,0.21516899749688,-0.280211773017826,-0.229740246255958
0.0850769877433777,-0.266428600475192,-0.232698936983943,0.0921046707269508,-0.275178904801817,-0.232099629501673,0.209009235578391,-0.273712705121898,-0.237463353797154
0.0632563483715057,-0.271627213731408,-0.244002280924469,0.0949551062312008,-0.273225523150997,-0.236280625621064,0.202921974270959,-0.267941937206419,-0.244410046484398
0.0643778443336487,-0.276803260389715,-0.237944857869297,0.11004565926039,-0.271511099919003,-0.240000571417743,0.196836904024642,-0.26294940332383,-0.250547058236756
0.0907908868789673,-0.285016442220658,-0.238325073067099,0.137987984382653,-0.268970541487505,-0.243690936523297,0.190673851127241,-0.25877779914718,-0.2558437845278
0.143254444599152,-0.275098285395652,-0.245128436386585,0.176655703254238,-0.26493405004532,-0.247761699538395,0.184350041057932,-0.255462023193638,-0.260272652826328
0.214714436531067,-0.265023989640176,-0.252792235761881,0.221151482169744,-0.259436264759408,-0.252436512019867,0.17778797385387,-0.253028633777211,-0.263809588725001
0.28953657746315,-0.257427360154688,-0.257575166802853,0.264684197653256,-0.253194335133954,-0.257773470188127,0.170923419169349,-0.251495321281271,-0.266434571328807
0.349254190921783,-0.241805226188153,-0.258450896982104,0.300154532110757,-0.247366957401644,-0.263744397536435,0.163712967192366,-0.250870410413929,-0.268132259671195
0.374329390525818,-0.230525252837688,-0.262144363839179,0.321935391382166,-0.243212693059221,-0.270183726598169,0.156140548422611,-0.251152421743169,-0.268892659661256
0.363143666982651,-0.230792781226337,-0.272034581936896,0.327151271699386,-0.241675097590769,-0.276626246963484,0.148222372223887,-0.252329731617692,-0.268711789980542
0.328776072263718,-0.233000123407692,-0.279264463093132,0.31593591345019,-0.243055727748803,-0.282211604417267,0.140009831763492,-0.254380371708165,-0.267592296174182
0.287914559841156,-0.249478856194764,-0.290754223577678,0.290696894867658,-0.246963774955157,-0.285767393814635,0.131590069843737,-0.257272003108359,-0.265543955640189
0.243852281570435,-0.263288627397269,-0.301613910030574,0.254933471060023,-0.252592116774457,-0.286083785169855,0.123084075543491,-0.260962087000261,-0.262584013980138
0.204087706804276,-0.264429327808321,-0.296508413683623,0.212223984687814,-0.259185848571742,-0.282341338004802,0.114642362549171,-0.265398258315608,-0.258737297607185
0.160674469470978,-0.265580096393824,-0.284725250881165,0.165701974936149,-0.266356781488649,-0.274490211428697,0.106438447911976,-0.270518895172849,-0.254036060555331
0.111748477220535,-0.270473850443959,-0.261289774999023,0.117969662524649,-0.274021411299012,-0.263310767036518,0.0986604933424264,-0.276253867858189,-0.248519545206147
0.0627838933467865,-0.282094369288534,-0.238597900494933,0.0711640072029529,-0.282151700033892,-0.250078994350692,0.0915015847289602,-0.282525446345941,-0.242233264329144
0.0262002038955689,-0.291912611816078,-0.228851596992463,0.0269878883746308,-0.290640920810027,-0.236026908795359,0.0851492069630017,-0.289249342471313,-0.235228039912308
-0.00806857287883759,-0.297742815725505,-0.225301240738481,-0.0131957396510784,-0.299331010873377,-0.221986169524032,0.0797745187128577,-0.296335860191388,-0.227558856691904
-0.0404843670129776,-0.301756326276809,-0.211511459704489,-0.0480949722403322,-0.308025797867574,-0.208463839494734,0.0755220446078684,-0.303691125036133,-0.219283601463982
-0.0688790309429169,-0.320498571060598,-0.192094373144209,-0.0761703338579065,-0.316418299188913,-0.19591516824451,0.0725003812418478,-0.311218362697701,-0.210461763506323
-0.0911294406652451,-0.335173803269863,-0.173964551109821,-0.0954526515791302,-0.324134874456847,-0.184787861623126,0.0707744610528502,-0.318819196981365,-0.20115316951005
-0.113281617164612,-0.334669992551208,-0.165569301601499,-0.103594986677994,-0.331000236937907,-0.175267085507197,0.0703598375170244,-0.326394939079768,-0.191416820283068
-0.129025830030441,-0.329170320779085,-0.16571650525555,-0.0982798547425861,-0.337199531362194,-0.16702831968887,0.0712193488660373,-0.333847843966888,-0.181309885956637
-0.117628437280655,-0.337061284482479,-0.16645460659638,-0.0780420381867311,-0.343057587309087,-0.159297711274641,0.0732623881529623,-0.341082315957556,-0.170886901003505
-0.0734129619598389,-0.349984069615603,-0.160045985151082,-0.0431871665598694,-0.348702965036131,-0.151214374739813,0.0763468580747043,-0.348006052528711,-0.160199181735476
-0.0118447047472,-0.358417435660958,-0.153725327756256,0.00377697719817939,-0.354025594513986,-0.142242525930941,0.0802837252078543,-0.354531120571081,-0.149294470998614
0.0540247642993927,-0.362526054829359,-0.133363230647519,0.0584419074663981,-0.35890177615354,-0.132399188633473,0.0848439209496927,-0.360574961177658,-0.138216801328088
0.119210693836212,-0.363211713954806,-0.113662069905549,0.115234804606034,-0.363380810429024,-0.122165243657801,0.0897671815137001,-0.366061319297638,-0.127006560213381
0.179049929380417,-0.364584347829223,-0.106516434336081,0.168181096247983,-0.367672059386692,-0.112112568386275,0.094772294485947,-0.370921094979733,-0.115700737709266
0.238519620895386,-0.372862068302929,-0.099477199818939,0.211571264239637,-0.372012581894319,-0.102547351516827,0.0995681387372571,-0.375093113725213,-0.104333334077567
0.284599188566208,-0.372635854147375,-0.0927313310746104,0.240688421350136,-0.376569406236228,-0.0934298242282425,0.103864875442159,-0.378524813514939,-0.0929359007880156
0.305166184902191,-0.370425972081721,-0.0860463281907141,0.252715881156305,-0.381361395677422,-0.0845005004668735,0.107384672184248,-0.38117284444695,-0.0815381818572608
0.284802671670914,-0.377885776720941,-0.0787792258523405,0.247571253686503,-0.386080478550913,-0.0754453502611371,0.109871416775759,-0.383003573640719,-0.0701688161965779
0.234392656087875,-0.400958012603223,-0.0661308532906696,0.228094873722237,-0.389974026782533,-0.0660235886016684,0.11109899494413,-0.38399348357747,-0.0588560577180108
0.18036204457283,-0.405368567369878,-0.0566114628687501,0.199228020290354,-0.392117069188806,-0.0561092476636582,0.110877852523029,-0.384129447201999,-0.0476284696035493
0.135341992378235,-0.400619860813022,-0.047892912584357,0.166488040064099,-0.391949113968416,-0.0456622548993356,0.109059717920702,-0.383408860101218,-0.0365155522542779
0.101759093999863,-0.391290153153241,-0.0334857569402084,0.134487946598382,-0.389568752886274,-0.034705463439111,0.105540502025382,-0.38183961206073,-0.0255482701429074
0.087764368057251,-0.3768837101385,-0.0246182328485884,0.106079457185123,-0.385570941088953,-0.0233135558906626,0.100261502986502,-0.37943988869972,-0.0147594501348452
0.0687094616889954,-0.369261864535511,-0.0133729465061333,0.0822601571307008,-0.38060353391835,-0.0116007521920286,0.0932091152991098,-0.376237806336785,-0.00418403211595
0.0520437276363373,-0.373685173541307,0.000504159074807831,0.0625644564415261,-0.374952797756964,0.000266441782671711,0.0844132791798847,-0.372270895026147,0.00614083853864413
0.0479612016677856,-0.375985175818205,0.00673649721080437,0.0455404275027568,-0.368476317932165,0.0120390174120724,0.0739449158963072,-0.367585452139711,0.0161758784285482
0.0465075838565826,-0.370337971486151,0.023357938604895,0.0292636715970101,-0.360935106836211,0.0233455629872817,0.0619125867577501,-0.362235791590774,0.0258798869447636
0.0381156599521637,-0.353481874018908,0.0444064143206924,0.0120442025332717,-0.352382882891236,0.0337194903819805,0.0484585954908628,-0.356283414411797,0.0352101061423281
0.010606849193573,-0.341010859385133,0.0543626191606745,-0.0068329453635448,-0.343252935045333,0.0428392487089555,0.0337547318220052,-0.349796127846552,0.0441226988746882
-0.0235508304834366,-0.329165716096759,0.0541272870032117,-0.0267754367489539,-0.334142694399669,0.0508536738049436,0.0179978328622999,-0.34284714286963,0.0525733202938974
-0.0494849860668182,-0.322122415937483,0.0498568233009428,-0.0461663855299694,-0.325549683827368,0.0584176177790155,0.00140531964506913,-0.335514181850739,0.0605177572979288
-0.0778621083498001,-0.316240920983255,0.0520078586228192,-0.0630105803806438,-0.317741348588903,0.0663070964214902,-0.0157891540597792,-0.327878626263504,0.0679126130669924
-0.0934852838516235,-0.308913226872683,0.0674151942087337,-0.0756033863245822,-0.310765370275798,0.074900777474896,-0.0333398298044437,-0.320024728037586,0.0747160165169283
-0.10066215634346,-0.307441738508642,0.0874480976443738,-0.0830584685821296,-0.304529556012246,0.0839549269612725,-0.0509926742715306,-0.312038898549286,0.0808883358240161
-0.0934344130754471,-0.299048590343446,0.100515939407051,-0.0855685776396719,-0.298903693620113,0.0928389275896304,-0.0684888804214647,-0.304009078382297,0.0863928703083179
-0.084259546995163,-0.292679437603801,0.0978268871549517,-0.0842974653741513,-0.293792471719033,0.100940899585646,-0.085568059014173,-0.296024180689275,0.0911964888097786
-0.0776568710803986,-0.287181739266962,0.102399583384395,-0.0809826111371606,-0.289119163979234,0.107799737115365,-0.101971186793421,-0.288173592396401,0.0952701795637823
-0.0792619317770004,-0.289251032341272,0.111611524466425,-0.0775234896154365,-0.284778951610383,0.112922199743708,-0.117443414801908,-0.280546711047027,0.0985894786610806
-0.0751302891969681,-0.278078154399991,0.127910382281989,-0.075793717355957,-0.280664279653263,0.1156838162793,-0.131736860947002,-0.273232490824697,0.101134750455218
-0.0670108455419541,-0.266764724012464,0.130026754578575,-0.0775967245881338,-0.276657737560774,0.115593799336763,-0.144613511955123,-0.26631896941562,0.102891301952456
-0.0705817401409149,-0.272909654304385,0.117110949559137,-0.0844899421971331,-0.272473717908975,0.112703976720601,-0.155848341376829,-0.259892748088602,0.103849324272404
-0.0847559756040573,-0.276198219750077,0.102508926317096,-0.0974538273543298,-0.267588121996535,0.107703408840692,-0.165232713974655,-0.25403840039318,0.104003668832308
-0.107982285618782,-0.272803015708923,0.0935599911678583,-0.116660811523434,-0.261503783252731,0.101574974179198,-0.172578094827174,-0.248837789845906,0.103353483252853
-0.129573714137077,-0.262504954319447,0.0923457528837025,-0.141461906222065,-0.254145387094203,0.0951539013123168,-0.177720017584248,-0.244369284639064,0.101901748232527
-0.151231800913811,-0.248110699094832,0.0885284438263625,-0.170410630659452,-0.246038153495223,0.0889446499708132,-0.180522196924854,-0.240706869135068,0.0996547671167962
-0.188214855194092,-0.233222609963268,0.0852423999924213,-0.201154823486259,-0.238173638570252,0.0832181117742859,-0.180880603426504,-0.237919167443111,0.0966216624817122
-0.230053437352181,-0.223480947688222,0.0754073649924249,-0.230371515115608,-0.231670210670823,0.0781738432955457,-0.178727262331888,-0.23606841071189,0.0928139299923757
-0.26475724697113,-0.215261900369078,0.0647473700903356,-0.254056227312272,-0.227394407742803,0.0739566316122004,-0.174033497682728,-0.23520939257762,0.0882450916340793
-0.288477061986923,-0.220201043430716,0.068257576986216,-0.268162203418457,-0.225687413740879,0.0705026579275993,-0.166812326496712,-0.2353884630802,0.0829304797490861
-0.304668586850166,-0.232535708304495,0.0701663183094934,-0.269366528115653,-0.226341716231792,0.0674414849229086,-0.157119720337493,-0.236642609232272,0.0768871704159435
-0.294258204102516,-0.237630588300526,0.0649732233630493,-0.255841294579484,-0.22890583502174,0.0642226481575966,-0.145054497557915,-0.238998661846593,0.0701340699264327
-0.257354671955109,-0.230557449068874,0.0610957839153707,-0.227874728219084,-0.233082397469635,0.0603041722571299,-0.130756687859548,-0.242472656722232,0.0626921431489171
-0.195858335494995,-0.23623944433406,0.05627765994519,-0.188005376162855,-0.238830214127127,0.055219623980553,-0.114404315471568,-0.247069367540795,0.054584759888072
-0.132155259847641,-0.245882745478302,0.0580182618414983,-0.140462161912765,-0.246174538371474,0.0486073936306045,-0.0962086668773912,-0.252782019385872,0.0458381265359879
-0.0698391437530518,-0.252994531150907,0.049324438883923,-0.0901256423399575,-0.255053072775585,0.040353069559688,-0.0764082281098887,-0.259592184642641,0.0364817656048963
-0.00628283321857452,-0.270621236823499,0.027102691938635,-0.0414190419013132,-0.265327123141781,0.0307495755133004,-0.0552615786639276,-0.267469855655206,0.026549005033957
0.0462795424461365,-0.275352456551045,0.0100330420501996,0.0026739853379113,-0.276873407374622,0.0203835852358678,-0.0330396009102671,-0.276373680985465,0.0160774422960628
0.0635112869739533,-0.283272254336625,0.00537001319113187,0.041329177570652,-0.289615629820682,0.0097445895933073,-0.010017398721094,-0.286251345784369,0.00510935397126428
0.058163423538208,-0.295112116858363,-0.000299269768984232,0.0758669546211787,-0.303374739520091,-0.00104503159655437,0.0135336831809944,-0.297040072665607,-0.00630797312881466
0.0686544978618622,-0.323095831163228,-0.011592025088612,0.108615458127461,-0.317682734793457,-0.0121573287279367,0.0373535802121371,-0.308667217341123,-0.0181220101477638
0.110656217336655,-0.340907802209258,-0.0201849196222611,0.141188947433785,-0.331872644817782,-0.0238402227682055,0.0612002607357823,-0.321050932431395,-0.0302748734034953
0.155020211935043,-0.342938832566142,-0.0312412666669115,0.173337936275731,-0.345393841329769,-0.036247640975788,0.084855456402261,-0.334100873692552,-0.0427033488175406
0.201966336965561,-0.353903823718429,-0.0462799672828987,0.202922576141203,-0.357929313464134,-0.049324865012398,0.108129165699187,-0.347718927034589,-0.0553390679549403
0.243175173997879,-0.375902876257896,-0.0661281900666654,0.226676008995416,-0.369237613310115,-0.0627822413540954,0.130862774077221,-0.361799942890244,-0.0681088438042634
0.27272466301918,-0.396842230595648,-0.0821349977329373,0.241278797154054,-0.379161621120506,-0.076231624105992,0.152930687838019,-0.376232475182846,-0.0809351665720569
0.285128946304321,-0.394151195771992,-0.0952051052916795,0.244468854878417,-0.387971583471873,-0.0894251684036021,0.174240446517266,-0.390899533214067,-0.0937368518968333
0.279080586433411,-0.391668029464781,-0.101824445771053,0.235980868468151,-0.396583218383804,-0.102411820956057,0.194731361909632,-0.405679365684469,-0.106429827713996
0.251659483909607,-0.394407267272472,-0.110369329182431,0.218123102767177,-0.406272693557876,-0.115476004659746,0.214371827157114,-0.42044630653131,-0.118928042375488
0.201319634914398,-0.402802882231772,-0.119129691626877,0.195778240057286,-0.418099529174164,-0.128881803603722,0.233155537222796,-0.435071719753503,-0.131144474763052
0.141378657817841,-0.423065019361675,-0.138785399403423,0.17557709710122,-0.432448563295076,-0.142588991177085,0.25109694931646,-0.449425080528013,-0.142992225057878
0.107580581903458,-0.446419310308993,-0.163406781982631,0.164224614431469,-0.448904214705742,-0.156177020693809,0.268226372658632,-0.463375220069531,-0.154385660907003
0.113999655246735,-0.469717943072319,-0.173972627576441,0.166562935846848,-0.466459702225066,-0.169081379832853,0.284585095994606,-0.476791743294785,-0.165241588171448
0.157277237176895,-0.498685524500906,-0.180251989010721,0.184355325734044,-0.483934596293266,-0.180899787506442,0.300220928619785,-0.489546606171325,-0.175480410519948
0.204671258926392,-0.50666668150574,-0.192130315247923,0.216339679636526,-0.500432969431352,-0.191458315181194,0.315184447749859,-0.501515819284677,-0.185027240494808
0.255119866132736,-0.504080458022654,-0.201185039319098,0.259167458602558,-0.515547905060789,-0.200696396739743,0.329526126452805,-0.512581229897996,-0.193812927139904
0.309790163040161,-0.52588454246521,-0.207362385112792,0.308422285876172,-0.529092333699913,-0.20858416951476,0.343294384778011,-0.522632327913876,-0.201774970494197
0.36418564081192,-0.548858764395118,-0.220486113466322,0.359306701808427,-0.540732190601072,-0.215115480404594,0.356534484122856,-0.531568019755134,-0.208858299440392
0.42258996963501,-0.549934834800661,-0.219279723241925,0.407090018723562,-0.550018416669667,-0.220352432456497,0.369288086423428,-0.539298315192379,-0.2150158957787
0.478637870550156,-0.565189745351672,-0.221857102811337,0.447579385778209,-0.556643945047415,-0.224448147804974,0.381593233649919,-0.54574587451226,-0.220209253985012
0.50293071269989,-0.564005464911461,-0.225446068961173,0.477726335186258,-0.560590260124144,-0.227561592970015,0.393484473393351,-0.550847368531713,-0.224408672826425
0.52095300078392,-0.560333230756223,-0.231205247472972,0.496128954929984,-0.562147035343881,-0.229758376059275,0.404992864537486,-0.554554612951323,-0.227593381198116
0.50907262802124,-0.558639402016997,-0.235485537238419,0.503107293039426,-0.561795944307619,-0.231043693400604,0.416145641054924,-0.556835450421519,-0.229751505405915
0.499857416152954,-0.557700594998896,-0.227461659014225,0.500303589896026,-0.560002994432951,-0.231472219551246,0.426965384581371,-0.557674366033789,-0.23087988853511
0.492113363742828,-0.562321320623159,-0.228548254407942,0.49005788637494,-0.557117785401831,-0.231149388251368,0.437468645532591,-0.557072832301917,-0.230983775166037
0.474009214639664,-0.559041580818594,-0.233357022833079,0.474941852184985,-0.553481744798098,-0.230128373168829,0.447664044407601,-0.555049386782978,-0.230076376936734
0.457597249746323,-0.54706249974668,-0.227236267123371,0.457582774039814,-0.549603849944561,-0.228395196368005,0.457549968053152,-0.551639449734071,-0.228178335974696
0.440632138252258,-0.517430820800364,-0.215196813549846,0.440617726712196,-0.546049950269017,-0.225890799791344,0.467112042627199,-0.546894891868595,-0.225317103698197
0.417410506010056,-0.535444228425622,-0.223819592837244,0.42663703513681,-0.542908942469311,-0.222391033576819,0.476320611667351,-0.540883363494609,-0.221526252148161
0.401693190336227,-0.55851957064122,-0.231520850937814,0.417996353553267,-0.539456525579454,-0.21747266608474,0.485128471498697,-0.533687394467239,-0.216844734074474
0.39143249630928,-0.539127608835697,-0.225264257099479,0.416419059977473,-0.534616191646703,-0.210865564467067,0.493469115420854,-0.525403268759413,-0.211316106744597
0.404973478317261,-0.526391094066203,-0.198270275406539,0.422532414546066,-0.527627425187114,-0.202874564526747,0.501255711943985,-0.516139671401286,-0.204987734266704
0.426637412309647,-0.513458551391959,-0.179889680910856,0.43564424167177,-0.518104612386406,-0.194287764079171,0.508380992128413,-0.506016104596811,-0.19790998589802
0.453780187368393,-0.51898753233254,-0.17567716402933,0.45394201354435,-0.505767859715401,-0.185790312914429,0.514718151625812,-0.495161076102334,-0.190135452575782
0.485149329900742,-0.497098736353219,-0.174618416000158,0.475005781616622,-0.490472842597333,-0.177486188372203,0.520122792949122,-0.483710073730427,-0.181718206751932
0.508159292936325,-0.482864968925715,-0.182427792772651,0.496405907469028,-0.472494064202921,-0.168954060191926,0.524435853469885,-0.471803351957793,-0.172713127937334
0.5257652592659,-0.465829435028136,-0.172436088938266,0.516181266602028,-0.452725653397707,-0.159748803607538,0.52748739429942,-0.459583569338689,-0.163175308863343
0.538865361213684,-0.426428849436343,-0.14217491154559,0.533044744897218,-0.43270531936435,-0.149869937991727,0.529101070837984,-0.44719332858175,-0.153159549316606
0.54561421751976,-0.397074620872736,-0.126961726360023,0.546305718771101,-0.414337411078828,-0.139680530053099,0.529099069593482,-0.43477268273508,-0.142719940489601
0.554597879648209,-0.392083729952574,-0.131105958726257,0.555626535810106,-0.399304007206251,-0.129408379117859,0.527307276775238,-0.422456677136432,-0.1319095419973
0.563288011550903,-0.400422078743577,-0.126219166517258,0.560787334102364,-0.388710269480643,-0.118932181472298,0.523560439362215,-0.410372993704978,-0.120780152987324
0.569234629869461,-0.389318508580327,-0.115290711326525,0.561631219330253,-0.383375140986394,-0.108078375566561,0.51770708611153,-0.398639750560871,-0.10938217545861
0.569053366184235,-0.362543121390045,-0.0936575483065099,0.558224853312377,-0.384231481171085,-0.0969487227833747,0.509613992813956,-0.387363489450753,-0.0977645633734896
0.549576290845871,-0.355361571125686,-0.082683393470943,0.551053981752578,-0.392003075427648,-0.0858959297228684,0.499170002716089,-0.376637362247218,-0.0859748484816602
0.51941167473793,-0.36782268203795,-0.0762130153784528,0.540910634191926,-0.406198638338394,-0.0752920862115663,0.486289049018786,-0.366539509496537,-0.0740592338022884
0.499712405204773,-0.357858551479876,-0.0535387007938698,0.528271741944695,-0.424065382941328,-0.065364260195505,0.47091226944103,-0.357131608043067,-0.0620627466077846
0.502445393800735,-0.409794288352132,-0.0176910638739355,0.512534690531217,-0.439837125441143,-0.0559216625829404,0.453009148304279,-0.348457550460165,-0.0500294425659382
0.489008492231369,-0.400460597276688,-0.0114469604648184,0.491784549913194,-0.444481358888565,-0.0456539370746143,0.432577664623052,-0.340542209475261,-0.0380026502979416
0.465455907583237,-0.501520473919809,-0.112372649218887,0.463214882088718,-0.426425591823101,-0.0318077502931739,0.409643464072309,-0.333390242496213,-0.0260252397369329
0.45462569475174,-0.666230362728238,-0.126396163562313,0.423820190309739,-0.374711829905491,-0.0119198441583069,0.384258111767761,-0.32698491372855,-0.0141398890837398
0.490248101949692,-0.687868495881558,-0.0310349124879576,0.371612409915243,-0.286257500935207,0.0129518501208994,0.356496526283122,-0.321286967434824,-0.00238932203166223
0.437927216291428,-0.282493679299951,0.142303997967392,0.308060379126987,-0.174148098963858,0.0372045873635264,0.326453746994135,-0.316233693669987,0.00918349777014694
0.213147382736206,0.186911839731038,0.183788896668702,0.240410796249613,-0.0681106119160545,0.0541389513164907,0.294241249825786,-0.311738493764946,0.0205351934763806
-0.0128352230787277,0.355377797149122,0.0312362302956171,0.180180170775344,-0.00295510993009123,0.0606598371546295,0.259983098740453,-0.307691436776607,0.0316217712841528
0.00126767635345459,0.331167839281261,0.00411713902984047,0.137002027298704,-0.00279005859293782,0.0579432972622425,0.223812282275995,-0.303961401015672,0.0423983399689343
0.0544469332695007,0.180779535770416,0.0844553464930505,0.112953484560782,-0.0715158215057009,0.0483300044576293,0.18586759789024,-0.300400310657273,0.0528187542470617
0.0797688853740692,-0.253665499147028,0.050712339472957,0.101984848800647,-0.192865450381585,0.0335117831908494,0.146291382102519,-0.296849675676031,0.0628352419398596
0.128597813844681,-0.388092566728592,0.123339632079005,0.0930905266060407,-0.337905507593731,0.0158251386171528,0.105228252572728,-0.293149199419828,0.0723981158923858
0.138170875310898,-0.555862632393837,0.0848550676368177,0.0739749105622178,-0.47467601693993,0.000683977001171709,0.0628248779893714,-0.289146769515601,0.081455688980585
0.077584365606308,-0.722402151525021,-0.130807979134843,0.0339334810170564,-0.574540071785912,-0.00233339932277861,0.0192306736216413,-0.284708821991258,0.0899545180542153
0.077674412727356,-0.894636273980141,-0.24437981005758,-0.0342981783892599,-0.615896236089523,0.0171200537709746,-0.0254007400770244,-0.279729934354956,0.0978401057770261
0.247562924623489,-1.07426047302783,-0.313545756563544,-0.131979988660237,-0.589580084546675,0.06179470754732,-0.0709094814492885,-0.274140568959416,0.105058168534641
0.0155980324745178,-0.716829535737634,0.268999584652483,-0.24866790857553,-0.505960788506952,0.119877796557387,-0.117126874890045,-0.267912132705126,0.111556497445241
-0.555275571942329,-0.0388328437926248,0.61225902736187,-0.358147593882853,-0.39564906216255,0.169182971497458,-0.163872475502011,-0.261058912965471,0.117287282023086
-0.943608459234238,0.417913695462048,0.522981436438859,-0.425905995673727,-0.295089650015092,0.192887945976578,-0.21095057402058,-0.253636927808895,0.122209581230756
-1.01073040187359,-0.0616386659117416,0.22014511115849,-0.427859660274539,-0.224094424103565,0.192543284711804,-0.258146031008332,-0.245740161486166,0.126291522012585
-0.528404107689857,-0.46040789667517,-0.102390721198171,-0.366538908579908,-0.177004350726113,0.185884392404047,-0.305219355644962,-0.2374948929989,0.129511862833863
0.0194864308834076,-0.43435559079051,-0.191981247793883,-0.271080219814876,-0.136201226849951,0.192348681190376,-0.351901214084822,-0.229052813015664,0.131860748872341
0.198301302194595,-0.405823736563325,-0.00962917075376026,-0.180525725811606,-0.0920805900147314,0.218100163751454,-0.397886961006794,-0.220583470300684,0.133339677708856
0.12987718462944,-0.0229862840962596,0.333426216691732,-0.123998999759755,-0.0523595654531659,0.250790146093462,-0.442832154115681,-0.212266468781268,0.133960770172705
-0.137533528804779,0.355350534506142,0.502681182771921,-0.112094957366583,-0.0371347268163791,0.266660050442368,-0.486350153565404,-0.204283835544632,0.133745383130278
-0.335026161074638,0.481117418892682,0.598559256903827,-0.142220413302458,-0.0632976441555565,0.24412033114665,-0.528012767085772,-0.196813038695241,0.132721997326004
-0.297308111786842,0.15133822937496,0.522078333981335,-0.210116441405767,-0.127681837114491,0.17584888256012,-0.567354560584201,-0.190021121292717,0.130923284595919
-0.234234781265259,-0.52863288000226,0.260206505209208,-0.317046375193781,-0.202541024596248,0.0750513825213572,-0.603881055806784,-0.184060241061732,0.128382376221029
-0.0829439234733582,-0.913163980767131,-0.229900094121695,-0.466901144978394,-0.250233334422743,-0.0265162756520412,-0.637080678692092,-0.179064588076948,0.125128602709983
-0.171636244654655,-0.857414434030652,-0.811886331886053,-0.654990685390155,-0.24857378709639,-0.0913778676586858,-0.666440012370112,-0.175148340382765,0.121183265178253
-0.663162547945976,-0.179635655935854,-0.774811183959246,-0.85631037497002,-0.207582409669919,-0.0981032672787426,-0.691461598207452,-0.172404194756037,0.116556197342713
-1.47868657886982,0.638421297445893,0.210218530688435,-1.02483203653937,-0.162131630870094,-0.0573818056617788,-0.711683183888366,-0.170902159196582,0.111243856243788
-2.14691515445709,0.24154517127201,0.736047871783376,-1.11180807179589,-0.144236933232671,-0.00309334231478776,-0.726696988558362,-0.170688610892723,0.105229393587358
-1.78351128637791,0.135898163085803,0.452910998761654,-1.09584982413734,-0.159210099604838,0.0376190036104086,-0.736167386453164,-0.171785876825019,0.0984847217033783
-0.882641295790672,-0.636726774349809,-0.180980332810432,-1.00104966927319,-0.185097913276526,0.0647481461194033,-0.739845567094355,-0.174192604489833,0.0909742317634985
-0.0252704966068268,-0.784522239714861,-0.615132568404078,-0.883609085171361,-0.192490445419126,0.095766866015586,-0.737580252498729,-0.177884976792275,0.0826597141363307
-0.086227719783783,-0.447768738046289,-0.258512018658221,-0.795092781801845,-0.168453270960266,0.138090275698543,-0.729324259518561,-0.182818580161931,0.0735061158123873
-0.541253364086151,-0.0783424479793757,0.617545787394047,-0.752373548831196,-0.126703505018883,0.173166220090083,-0.715137267560778,-0.188930655723545,0.0634878356066205
-0.98284619987011,0.378259742707014,0.881559633985162,-0.735807775693545,-0.0975874253493834,0.169494406289055,-0.695185355122226,-0.196142599012493,0.0525951673173151
-1.33865570425987,0.344076152555645,0.587364945262671,-0.711214968856616,-0.107384706662812,0.111624011474675,-0.669737728330162,-0.204362801506669,0.0408403366771774
-1.14234070122242,0.0161594908009283,-0.0428549150330946,-0.657121617014786,-0.161719005855095,0.0166846419870544,-0.63916081970934,-0.213490057903873,0.0282625489230492
-0.590793898701668,-0.190277716331184,-0.198511381689459,-0.580272797369284,-0.242639841393576,-0.073059392105616,-0.603909836259687,-0.223417682858855,0.0149316825630391
0.0420508360862732,-0.560797865130007,-0.82907802298665,-0.509831385536851,-0.317788163550295,-0.110833815729858,-0.564517973800185,-0.23403822198058,0.000950630814371084
0.196167068481445,-0.950708148479462,-1.1206302087754,-0.473890532511597,-0.355197803342582,-0.0691585418584241,-0.521583786988716,-0.245248344007693,-0.0135434182181249
-0.145094563364983,-1.25150690183043,-0.162916547767818,-0.475360833805883,-0.341861447630152,0.039121576167756,-0.47575740538412,-0.256953319709651,-0.0283784395171765
-0.742344372868538,0.13366042451933,0.901287116333842,-0.485507486872359,-0.298233117214856,0.160420372003898,-0.427726255620236,-0.269070530985393,-0.0433477151623957
-1.25015107870102,0.751334978565574,1.2395617711544,-0.460832302111753,-0.267957078626759,0.231742376682675,-0.378200695305614,-0.28153171977575,-0.05821106515188
-1.02255054831505,-0.066266992916353,0.439387302584946,-0.372427736818674,-0.283155067690902,0.219802948026244,-0.327899664460138,-0.294284053450398,-0.0726979323898386
-0.378566282987595,-0.348696658909321,0.209205098580569,-0.226958263697717,-0.342073823479412,0.133743247181423,-0.277536342331891,-0.307290319462678,-0.0865130994571478
0.352943783998489,-0.419789080247283,-0.209529509413987,-0.063703128523106,-0.41783204810308,0.00952955292469658,-0.227803969626062,-0.320528510988258,-0.0993454121919924
0.600286853313446,-0.624325926303864,-0.473329987451434,0.0689253674111781,-0.476198779353406,-0.112085022357518,-0.17936235977094,-0.333990803375322,-0.110879277593923
0.565749689340591,-1.5141788855195,-0.682108915373683,0.139010033458774,-0.489196169347336,-0.202159019980501,-0.132825935241974,-0.347681673002685,-0.120808180958721
0.235088474750519,-0.595001957081258,-0.267000421620905,0.142892371528295,-0.451214685301884,-0.253054787873248,-0.0887541700113605,-0.361614845129289,-0.128849202961574
-0.0796934562921524,0.249030740205199,0.0557269847067073,0.0999113983448782,-0.385696538127473,-0.275683672389703,-0.0476450482536601,-0.375808919733555,-0.134757526247257
-0.120253837108612,-0.0225255303550512,-0.0416174386348575,0.0377290375477732,-0.325942535684963,-0.284417594610926,-0.00993168956345741,-0.39028185618665,-0.138340109733309
-0.0307931917905808,-0.279677477516234,-0.266846274398267,-0.0200120000094909,-0.290335755636809,-0.283023877826232,0.024018161462886,-0.405044839060421,-0.139467934091986
-0.103822576403618,-0.368431084826589,-0.563283589594066,-0.0569013899042959,-0.279141148394182,-0.264256417679351,0.0539003860261337,-0.420096209431525,-0.138086367921565
-0.169790863394737,-0.584495095275342,-0.580931107699871,-0.0616225950369565,-0.287157121637362,-0.221546281204698,0.0794712079857889,-0.435416073017979,-0.134223259477866
-0.263735738396645,-0.270336312968284,-0.175079578589648,-0.0278620569693004,-0.314981304666089,-0.161093711981774,0.100543088100604,-0.450962006064966,-0.127994409862868
-0.250892913937569,0.176288563515991,0.170296318642795,0.0416389840242701,-0.369323201230443,-0.102654984465834,0.11698040918977,-0.466666116533229,-0.119606216188253
0.0500778937339783,-0.164094268362969,0.310018606446683,0.130469725054968,-0.450555326191009,-0.0675124339834146,0.128695403590842,-0.482433616146097,-0.109355479630871
0.445205830335617,-0.719224555268884,0.0606083225598559,0.209647121883309,-0.541133291218447,-0.0645292265687497,0.135644555627185,-0.498142949140823,-0.0976265514830316
0.65367427110672,-0.96537895873189,-0.17912777043879,0.247840085679094,-0.611000216505458,-0.0862681856945856,0.137825476726407,-0.513647341277586,-0.0848860341826324
0.552910373210907,-1.1967509432137,-0.375549302436411,0.225668163135804,-0.63598958503012,-0.117017744263228,0.135274083814917,-0.528777417320678,-0.071675150090763
0.401214888095856,-0.857731572389603,-0.33238497376442,0.144881568650936,-0.613834644100153,-0.144980329871291,0.128061900406733,-0.543344419859189,-0.0585997305239263
0.0244530558586121,-0.217340311445296,-0.0175171172025148,0.0282816669030117,-0.566547535733639,-0.168770639803661,0.116293469896439,-0.557143652089851,-0.0463176827343723
-0.533719811439514,-0.101359107904136,0.0861976340319961,-0.0891921061870919,-0.525872998619209,-0.192945401577192,0.100104154569221,-0.56995803355789,-0.0355238219995186
-0.646505584716797,0.00766480550752021,0.00757393954787403,-0.176591726902943,-0.511490952071311,-0.216671543485489,0.0796588599759099,-0.58156194626556,-0.0269320730559101
-0.298153619170189,-0.670335692837834,-0.41168206192553,-0.222012884132484,-0.518635608363524,-0.226926928640049,0.0551523351985304,-0.591725682967983,-0.0212551630595414
0.1050241792202,-1.26966133698821,-0.787603137642145,-0.233401658133346,-0.525975668449317,-0.20507553585951,0.0268115766511616,-0.600220717677299,-0.0191819960655746
0.0373157608509064,-0.908333376646042,-0.574406711384654,-0.223772533457193,-0.519881978535245,-0.144183856593917,-0.00509945860551594,-0.606825790138989,-0.021352956689138
-0.334813907146454,-0.154160232692957,0.0474092793278396,-0.196742483757953,-0.511697337967201,-0.06174989825379,-0.0402730040939648,-0.611333617754933,-0.0283335376697666
-0.551963708996773,0.135228227488697,0.58389750983566,-0.147725203532906,-0.527386014181492,0.00698531781181828,-0.0783489696999806,-0.61355804295992,-0.040586976344011
-0.33807782292366,-0.244780947323889,0.51650283113122,-0.0778832035286219,-0.580595834966378,0.0317522575905424,-0.118905413840669,-0.613341527995485,-0.058446939886101
0.120592975616455,-0.652058466151357,0.154946336019784,-0.00416630373192097,-0.657308770860548,0.00642493076495782,-0.161448801025553,-0.610562931488542,-0.0820915396737601
0.387935861349106,-1.21499886073172,-0.309656152166426,0.045719707941691,-0.72372138404949,-0.0505234207938804,-0.205405024657673,-0.60514532688279,-0.111519946008426
0.40897999048233,-1.38724840521812,-0.420362655557692,0.0485576533976771,-0.748492176836804,-0.111659036690306,-0.250112347503673,-0.597063337504417,-0.146532644198949
0.281950399875641,-0.807112080305815,-0.254706486258656,-0.00141113255395304,-0.723008875661782,-0.157405963036976,-0.294817454116321,-0.58634927453919,-0.186716088979801
-0.136810812950134,-0.516777029000223,-0.228087037000805,-0.0893362518954266,-0.664652057427414,-0.181988950424464,-0.338675632395312,-0.573097422496971,-0.231432342139879
-0.532414712905884,-0.41637200396508,-0.166311331540346,-0.187549742905316,-0.602853361528286,-0.189363726554479,-0.380755729541549,-0.557466102509387,-0.279814265513901
-0.626754859685898,-0.0364126446889713,-0.0144719124154653,-0.270671881713321,-0.561901016196456,-0.186572444635504,-0.420050082773673,-0.539677495437761,-0.330766917946219
-0.444158009290695,-0.335054410435259,-0.0932888539507985,-0.328601634802079,-0.548950923193951,-0.177920805463593,-0.4554892542717,-0.520015446210447,-0.382975866995838
-0.186849530339241,-1.00541499048471,-0.216780805997551,-0.367946243460202,-0.551825034888388,-0.16179421220844,-0.485961194791066,-0.498821516554525,-0.434923107269491
-0.107394640445709,-0.842854720875621,-0.354150210767984,-0.401588305218343,-0.551971657535852,-0.13319541838738,-0.510334408271308,-0.47648944766733,-0.484911161845083
-0.323616489171982,-0.308936908096075,-0.226352040208876,-0.435643452523813,-0.540714056381648,-0.0907720848277704,-0.527484688298698,-0.453458064318891,-0.531095754943626
-0.699722263813019,-0.500956363789737,0.0570042587164789,-0.464982773981486,-0.519804929991492,-0.0414505105199969,-0.536324936301004,-0.430202623446323,-0.571527224167537
-0.717524111866951,-0.419172308631241,0.173535402026027,-0.480764544199777,-0.491339861620276,0.00268169866904219,-0.535837419266994,-0.407224708654845,-0.604200610351971
-0.372329058051109,-0.318344822265208,0.0235848996508867,-0.480686894023799,-0.452321138566387,0.0317217852917402,-0.525107645427756,-0.385040913249841,-0.627114093499984
-0.327144114375114,-0.729024196341634,-0.234047487638891,-0.469712163920783,-0.395654068375817,0.0400119188019907,-0.503358918293042,-0.364170652245882,-0.638335077377001
-0.437941249608994,-0.523910559006035,0.0636050297180191,-0.452571179526479,-0.316112292143559,0.020503183958075,-0.469986595728644,-0.34512349095251,-0.636072740560501
-0.498795561790466,0.017237542635994,0.17187037082389,-0.429469441931719,-0.217113504264176,-0.0387340050536347,-0.424591076975346,-0.328386420756126,-0.618755309677168
-0.472621670365334,-0.247155629508197,-0.148977982504293,-0.398807617464125,-0.109232367466164,-0.14964089432726,-0.367008511068512,-0.314411585168403,-0.585109731374868
-0.341943417191505,-0.265559722501785,-0.327419298961759,-0.36112001095674,-0.00552155425393095,-0.319133333150816,-0.297338170611709,-0.303605040892807,-0.534240845507108
-0.200726142525673,0.0153850053891074,-0.445844565555453,-0.319159185247789,0.0757578179720561,-0.549953052271778,-0.215965408076752,-0.29631717303069,-0.465706595314082
-0.127205007076263,0.446589939370751,-0.586224445849657,-0.274065053469853,0.108604160379652,-0.841213074857006,-0.123579128162048,-0.292835337612536,-0.379585290728212
-0.26682014465332,0.452358546517789,-1.068971227929,-0.22152061670843,0.0678682148501327,-1.18451804892993,-0.0211827515872569,-0.293379181221411,-0.276530545788279
-0.409351288676262,0.241366557106376,-1.39453505918384,-0.153138206767349,-0.0569851541334635,-1.56032068292656,0.08990230893865,-0.298098871642111,-0.157809310632625
-0.297223327159882,0.262319451402873,-1.28821703732014,-0.0641107362015066,-0.253424238578211,-1.9354806363935,0.208041579344358,-0.307076123632846,-0.0253184650492447
0.136735968589783,-1.33819377422333,-1.80995034903288,0.0399071432033935,-0.487715374158883,-2.2562263821673,0.331301657441808,-0.320327422423425,0.118424214266319
0.386684557199478,-1.69314943894744,-3.05858524471521,0.145263832386879,-0.724811948949111,-2.44343980796948,0.457474120966002,-0.337808337520547,0.270318213421914
0.278885289430618,0.350014621317387,-3.07842513978481,0.240032402554934,-0.952753589859363,-2.40800063847781,0.584109477581664,-0.359417468029301,0.426750002915913
0.311593444347382,-0.422645079642534,-1.70849764913321,0.319890650208258,-1.17147172981737,-2.07631401579955,0.708561109536913,-0.384998531923157,0.583695244520861
0.33221891283989,-1.54987277492881,-1.58225670173764,0.385770144379081,-1.35528493991833,-1.39543880280902,0.828038894667095,-0.414339386263777,0.736852386374252
0.714318083524704,-1.39789121478796,-3.34831945806742,0.440370351587752,-1.44373034847324,-0.333520486193425,0.939671941581025,-0.447167139501716,0.88180409606651
0.75960126042366,-2.31421992793679,-2.57365957081318,0.490948772339134,-1.36606365820024,1.07165342544018,1.04057960781803,-0.483138857280744,1.01420031786241
0.273633320331574,-1.80548146829009,2.88058898359537,0.554389354909601,-1.07015186682415,2.63971075059497,1.12794965465962,-0.521827782465179,1.12995402506021
0.0948476850986481,-2.46591029673815,8.20176251113415,0.651809736033148,-0.549745014829227,4.06417375482498,1.19912204581681,-0.562705686452482,1.22543805314224
0.480033016204834,-2.18864249333739,9.92055330634117,0.791830231192032,0.122594503056403,5.06141879181727,1.25167650771711,-0.605123001466846,1.29766917064044
2.18235746741295,0.374567518383265,4.44460222631693,0.964706548659267,0.765558141775998,5.52383773603658,1.2835214798628,-0.64828966302903,1.34446477845739
1.19290449857712,7.77013274610043,2.65582113683224,1.16295933830306,1.12315480479529,5.51232625888911,1.29298148879917,-0.691260918103135,1.36455924062116
0.886430876255035,9.27471079587936,5.39440376400948,1.40130256048844,1.03206429096453,5.11365340710256,1.2788794136503,-0.73293326003609,1.35767063284592
1.76965630888939,-6.34136150836945,5.23883332908154,1.7063679862571,0.598577541759635,4.35119731083935,1.24060975499899,-0.772055286452031,1.32451329301833
0.555469114780426,-6.2602647203207,7.67953657150269,2.09159840464886,0.109443886806276,3.23605129357291,1.17819890429631,-0.807256001501636,1.26675568843114
1.43347532272339,0.837481129691005,5.05795263648033,2.5317896120116,-0.263320901802034,1.88595073879227,1.0923484118292,-0.837089602550391,1.18692660527624
3.84297723770142,0.509710230343044,-1.34696225881577,2.94535248421565,-0.574766901271465,0.597838122933072,0.984457260760504,-0.860093088208671,1.08827612406089
4.45100112676621,2.89343707054853,-8.60444154202938,3.21659863821333,-0.956546226132241,-0.237699066557832,0.856619227269214,-0.874852401215683,0.974601533848766
2.79830433368683,-0.378826082088053,-9.80335639357567,3.24698573141123,-1.4490005144272,-0.392676926385945,0.711591791553611,-0.88007348532911,0.850051470385405
2.48568996548653,-2.10251329913735,1.86525638446212,2.9710809766026,-1.95050093203802,-0.0326481572101067,0.552734088894358,-0.874654893610134,0.718922604729213
5.12256553888321,-4.95711272478104,5.98284240424633,2.34076318171503,-2.27417511659948,0.335084277599911,0.383913166807587,-0.857757803907115,0.585461163501402
4.95553982377052,-4.83642794787884,9.30695702075958,1.35681728536557,-2.25961734939658,0.190550730162049,0.209380121428432,-0.82886821748075,0.453677332171942
-0.51095718562603,-3.78670188009739,1.08016404122114,0.141900003851555,-1.86750852711324,-0.680724151907716,0.0336202767651185,-0.787845846600506,0.327176837731286
-4.03857771098614,-4.299624607265,-2.45194626867771,-1.06551382096995,-1.2197697875855,-2.11990336220861,-0.138815626180556,-0.734955328019238,0.209013104393382
-4.78262245416641,2.28898480698466,-4.10603557616472,-2.03295706660811,-0.585866909860194,-3.74654527835575,-0.303489537524687,-0.670877756466063,0.101565410820958
-3.89659269690514,7.35457405328751,-5.83811095297337,-2.6543948005638,-0.276994356022371,-5.12797167817699,-0.456252006571674,-0.596703360524049,0.00645135908628725
-2.40573104560375,0.237761675566435,-6.94234067201614,-2.96915750872216,-0.455584170268315,-5.85606356784434,-0.593404375151714,-0.513908378690128,-0.0755166522140978
-1.16419642388821,2.35060422733426,-12.4383082330227,-3.09151676631584,-1.02176973111318,-5.59752502746629,-0.711837545222373,-0.424319802824125,-0.144322423451672
-1.71751142442226,-4.0299337720871,-10.2265603208542,-3.11501878315269,-1.66410237137732,-4.20637510074884,-0.809140363250719,-0.330070293852845,-0.20067945600387
-3.91193696022034,-7.70818208098412,-5.14584213495255,-3.05797484685337,-2.00389468154427,-1.85593246090489,-0.883673316818841,-0.233543096089026,-0.245907555074618
-4.42055818319321,-6.4251316434145,4.19617537558079,-2.88780883265631,-1.78185371845198,0.956751118506116,-0.93460527058818,-0.137304818742459,-0.281760264712801
-2.06664808630943,-2.82178499758244,9.22989071846008,-2.58593048601357,-1.00252509592638,3.59525507908424,-0.961912556575758,-0.0440239183401674,-0.310218545780853
-1.45579122126102,2.77167845249176,7.05285947978497,-2.17035611930357,0.0791009628491078,5.52884924169901,-0.966341373888461,0.0436249782362999,-0.333272324718343
-1.67564009785652,5.61718384981155,10.065408718586,-1.66354837559001,1.12143291058527,6.45791734505715,-0.949336371601862,0.123066959468938,-0.352714183442546
-2.10330486595631,3.02300903052092,9.09487207710743,-1.07166491997792,1.88438659766706,6.30942987887581,-0.912940217241188,0.19193541674606,-0.36996767853436
-1.33319089651108,2.68830417394638,2.73686734646559,-0.408452779242068,2.30546597162327,5.19315285515214,-0.859670500617645,0.248174176364045,-0.38596738701377
-0.203508247733116,0.576415083780885,9.88095011472702,0.27020135719839,2.44027537035662,3.34651859303312,-0.792381406290097,0.29012476007283,-0.401100415967486
2.05159852266312,1.93100627794862,4.57671275496483,0.863240891282977,2.35947074380206,1.13555796697941,-0.714118365750602,0.316592673252212,-0.415211260915794
4.10153292775154,3.039506072402,-5.7267735350132,1.26966333237475,2.09337365182201,-0.895080358053628,-0.627974387900529,0.326889232849216,-0.427664465122431
3.69583439469337,1.22718993991613,-15.242755651474,1.46611861723968,1.64502743318075,-2.14899683549905,-0.536956666394263,0.320847592039204,-0.437453064200818
-0.958117740154266,1.16121419772506,-8.39059424757957,1.54956183342658,1.01994823965204,-2.32155813224208,-0.443870980162501,0.298813291448574,-0.443336206941101
-4.21060630381107,4.51172504603863,-1.28838149026036,1.66037468744225,0.248326372815857,-1.6226482855783,-0.351229286436603,0.261611181660107,-0.443988160902428
0.356466146707535,0.71491946965456,-0.534617724493146,1.81621350076234,-0.559463519922753,-0.662656112119616,-0.26118338103195,0.210492099021814,-0.438143939744608
5.68623361945152,-6.44218153953552,5.29959291636944,1.83908539378244,-1.18194293296432,-0.179623758060991,-0.175485609453728,0.147064250537534,-0.42473254117907
7.88126083374023,-8.4559281116724,11.1784963846207,1.4946094510647,-1.41173159310528,-0.781591991325745,-0.0954768357377448,0.0732156951495854,-0.4029941867129
2.93985139131546,1.90906006962061,11.2992285239697,0.71850905333144,-1.24667180054205,-2.66146429948966,-0.0221014160731127,-0.00896506207360656,-0.372580504780525
-2.82971557617188,1.45031530380249,-6.32987816154957,-0.298805714791089,-0.889166912689668,-5.36596947064569,0.0440526264542644,-0.0972643838276654,-0.333635384149808
-5.28640159785748,-0.772894028127194,-17.2249021160603,-1.24282789454427,-0.564882928027585,-7.90334454235464,0.102693097250046,-0.189411372332414,-0.286849819210559
-4.86412620842457,1.78188254445791,-15.1623494195938,-1.88192752028644,-0.408334746641226,-9.2002483715739,0.153750996564853,-0.283137762709562,-0.23347876533526
-0.978640882372856,2.80247339844704,-15.9629303061962,-2.17091705268347,-0.45285573541205,-8.51848711776337,0.197305663410823,-0.37623087376096,-0.175305537660998
1.45654141902924,-3.47041750699282,-19.4866448915005,-2.18710240377077,-0.623897377198816,-5.63119403669531,0.233516817146463,-0.466580753355113,-0.114542610887003
-2.97078725516796,-3.60535954982042,-9.71876940250397,-1.98705005612234,-0.78658942977447,-0.928837604424547,0.26257008093184,-0.552221915412263,-0.0536669694795438
-3.92552296578884,0.721291911453009,13.2931442642212,-1.55196655280515,-0.856322805360303,4.56662186137538,0.284639777035691,-0.631369213321942,0.00479886133169312
-3.75800666928291,0.653103802129626,16.7201154971123,-0.873983378805373,-0.823483565884921,9.51382506562783,0.299870610050261,-0.702447048475439,0.0585354904402032
0.811752576828003,-6.04662617146969,16.2042074739933,-0.0547596557904808,-0.696275795924128,12.7263328033859,0.308378032874469,-0.764111497226361,0.10567011010087
3.41302328467369,2.61932603269815,27.0011508178711,0.710115816451034,-0.508641264457756,13.4385157784612,0.310264972978038,-0.815265679265262,0.144976225304752
4.60935074329376,0.366789040490985,27.5258308339119,1.24879014717568,-0.344045740668684,11.4442903102844,0.305650254346404,-0.855069335237916,0.175996041167443
0.66299473285675,-0.822918566018343,8.95693918347359,1.51712743407315,-0.28098152315279,7.26989506805255,0.294702396771259,-0.882944040795962,0.199064146500396
1.71861479401588,1.38993841677904,-6.24345923781395,1.59506228101455,-0.350140409972598,2.10483709014328,0.277672342813906,-0.898575682262491,0.21522821748646
0.810044020414352,0.258079178519547,-16.2878635883331,1.60909837231114,-0.536691360147523,-2.6831354446771,0.25491997383774,-0.901915526699096,0.226080958534308
-0.755818111896515,-3.52904373764992,-11.7696533954144,1.66430950634551,-0.784871125780421,-6.10586175077423,0.226931168051763,-0.893180427804161,0.233532799365073
-2.0365220618248,0.17870227586478,-11.5745914506912,1.78469153444349,-1.03273759887678,-7.78266506453666,0.194323762942908,-0.872851726485971,0.23956258980871
2.16673253774643,0.034959620735608,-16.1366686248779,1.85271758029551,-1.24191779801467,-7.85524797698597,0.157841717876554,-0.841671598334957,0.245982301617544
5.84027266860008,-5.56631131947041,-6.10911244153976,1.62943511330618,-1.38268456720926,-6.86246254929261,0.118337035010868,-0.80063520377169,0.254243815439121
8.27614786505699,0.944446365237236,8.37532892167568,0.912337913781449,-1.44522383535115,-5.57590991716424,0.0767389790581168,-0.750977021414144,0.265304849886193
2.6087878882885,1.78501942947507,9.93412352442741,-0.261940624429522,-1.44576830489936,-4.60228905504712,0.0340107114620532,-0.69415007990783,0.27956001719874
-5.20764954328537,-4.35421245843172,-7.6479896736145,-1.55615053758071,-1.36225595556693,-3.97068829390905,-0.00890449796503812,-0.631797335136116,0.296834415361813
-9.88345867074095,-5.48730724990368,-11.136146171093,-2.50740736215004,-1.13594237689198,-3.18383493989586,-0.0511419406658198,-0.565714971585815,0.316432933337084
-6.52643640875816,2.78228851765394,-3.48092173755169,-2.81050818871091,-0.779714751522238,-1.67311304616958,-0.091970385299591,-0.497807843470161,0.337237966228953
-1.50303204596043,1.68194588139653,-12.8811482799053,-2.46400737920835,-0.386983285269159,0.830961493527549,-0.130833894511826,-0.430037910904578,0.357848235613378
-0.991821675896645,-4.21140357166529,-1.34962566554546,-1.68771808379024,-0.0291326886783145,4.13430854924224,-0.167373703605182,-0.364367559296812,0.376748806108937
-0.715627275109291,2.32246187075973,15.4931170535088,-0.760754821293572,0.255689778827003,7.55846007431417,-0.201427866925987,-0.302700641926213,0.392496896247434
0.488711453676224,4.35432530969381,13.3806303048134,0.0591215105862459,0.424733516813652,10.1875368289675,-0.233010846624019,-0.246824424369197,0.403901854187457
3.26210197091103,-3.02964386612177,13.5057712447643,0.550851296685409,0.478493217174951,11.2230662014606,-0.262278226583086,-0.198355395454996,0.410173745391523
7.19592622876167,-2.11278612613678,26.6072893881798,0.584251471520374,0.465493028340796,10.17503524,-0.289483093822302,-0.158691364281952,0.41101599203435
2.59447390437126,3.27428084403276,21.6643035364151,0.23270099024369,0.387797505110936,7.05210488486937,-0.314930556477935,-0.128971476214065,0.406644354346499
-4.5235416841507,2.83584345817566,-9.64737139105797,-0.186808898592371,0.197975900746945,2.54600165252188,-0.338935376983442,-0.110045054504757,0.397726338457561
-7.76796986103058,-2.56108542591333,-9.13288190245628,-0.276927641534904,-0.101037007165043,-2.21697232851333,-0.361785047565381,-0.102449766930766,0.3852497959652
-4.71205065429211,0.647954890206456,-7.24349391281605,0.164984384822683,-0.436600767377635,-6.22767588824084,-0.383708004631535,-0.106399233286975,0.370343661369939
-1.68345782518387,0.578181235268712,-14.8838009297848,0.984730574247219,-0.717337774334835,-8.84965130430394,-0.404845766761223,-0.121779487599258,0.354083052351813
6.38650902986527,-3.04560530304909,-18.5024474000931,1.72574432939221,-0.841946767479314,-9.78891073642336,-0.42522935775267,-0.148152939757875,0.337312610433971
10.3797386598587,-6.91936228394508,-13.4733004868031,1.86258398713206,-0.73237875660275,-9.12688975823427,-0.444763379920533,-0.184768109376393,0.320516731893542
11.1851972937584,4.35475391060114,0.676943046525121,1.11558459571878,-0.42758174660222,-7.32233941127077,-0.463223250207258,-0.230573654797987,0.303755670686241
0.335355359315872,2.49926778495312,5.86974029660225,-0.325481812927578,-0.0662267167041032,-4.93901273231485,-0.48027034784337,-0.284236178965962,0.286674596417398
-10.835179675743,-1.79057662323117,-4.84966107398272,-1.86744041934613,0.256290303413296,-2.26882052756771,-0.49548561695877,-0.344162710718529,0.268581001656661
-9.64777561638504,-0.0547487683687359,-7.9625809854269,-2.8731568787478,0.5295953619372,0.715760473284521,-0.508416148758856,-0.408529810408178,0.248577107711862
-6.96889550954103,1.52233852878213,-4.23263276517391,-3.01902168651353,0.748527677291195,4.01092932980917,-0.518624604259867,-0.475321288030301,0.225729145168077
-3.81521465778351,-1.59125308156013,8.51634037435055,-2.38597501426896,0.871007373476833,7.25089578376341,-0.525730694879861,-0.542375847151769,0.199252880996831
-0.0324514621496201,1.81169749706984,17.2590755832195,-1.33388445100502,0.817595395923683,9.74747734736002,-0.529437512829797,-0.607445250576228,0.168692328909353
3.13596349596977,4.90182203829289,16.3435629951954,-0.320347202921414,0.492005875919539,10.8190581584976,-0.529541130371089,-0.66826302152167,0.134066457968054
4.21368954062462,1.55494991227984,16.9134326326847,0.266203140873241,-0.13157670549229,10.0917483335014,-0.525926904007647,-0.722622955424416,0.0959595217833764
7.35740761399269,-3.70113811165094,17.8458904516697,0.243410604063367,-0.940079556114833,7.63475699067041,-0.518558675494894,-0.768465450187797,0.0555365977350941
2.75662070274353,-1.72892767444253,0.0746829634951428,-0.265604717489441,-1.74340758132091,3.9843724722323,-0.507467095344813,-0.80396776248276,0.0144768586935169
-6.57269460886717,-3.27245505094528,-13.0494065880775,-0.840949045607301,-2.37861202771753,-0.0387671813573568,-0.49274096129816,-0.827632292473236,-0.0251693299275845
-10.1070397611335,-3.59448402106762,-1.3588585652411,-0.982392835076475,-2.74227675220199,-3.7247093337455,-0.474521832508336,-0.838365827317501,-0.0611805202058277
-7.78239669620991,-4.44268317013979,-6.10520474731922,-0.446214767390861,-2.78804648527645,-6.68271384767804,-0.452999075994526,-0.835542854529967,-0.0913937176683592
0.693314884901047,-3.03557118862867,-9.71420565068722,0.559918733607408,-2.5381888086434,-8.69789262990915,-0.428401900386474,-0.819047386135041,-0.11393265357912
7.4354866540432,-1.73947020426393,-14.5306197488308,1.48170791104665,-2.08396556648143,-9.59483282105491,-0.40098752497026,-0.789289766696779,-0.127406269410815
9.57890634298325,-2.79447236090899,-14.8304170203209,1.73871778665254,-1.56144576565458,-9.31407796122402,-0.371028884599491,-0.747197319400752,-0.131053994124273
11.2478934788704,2.86786953538656,-3.61706275194883,1.05678100064686,-1.11766656948735,-8.01680717170474,-0.338808254776097,-0.694180060129147,-0.124821355681593
1.37934998631477,1.64778367012739,5.35327561855316,-0.34509761251707,-0.84786041241362,-5.97255580973403,-0.304622578070407,-0.632074665810435,-0.109358214435129
-9.9915267733857,-1.59742701038718,-10.9821702718735,-1.82551723488293,-0.723685041038996,-3.29002209458777,-0.268801850793563,-0.563071031862202,-0.0859415154767389
-12.5359219434857,-2.28837187260389,-15.7282675087452,-2.67170320043659,-0.610279278294253,0.0675686401077068,-0.231735691315278,-0.489625888799568,-0.0563328713384874
-9.79962907225359,-2.36480009749532,4.80146042883396,-2.51269409398126,-0.372689899673522,3.88182493453632,-0.19389844157302,-0.414367329154954,-0.0225874107504166
-1.82969668865204,-1.39407239824533,12.1207108676434,-1.49732604966514,0.0350943126326235,7.4741509279864,-0.155862634980658,-0.339993484776533,0.0131647380117506
4.31658650279045,2.26830598264933,20.3435999536514,-0.157746547693182,0.556763943766403,10.0076040982131,-0.118294840989995,-0.269168680797596,0.048938159148314
5.39499433279038,-1.51116508439183,13.1424556696415,0.893032303820549,1.07533200574937,10.9031539193604,-0.0819344832256033,-0.204421173161247,0.0830839138231831
7.0932537996769,3.99344305336475,16.750045055151,1.22498769142677,1.45102527403091,10.0043040922834,-0.0475618172012052,-0.148047450192099,0.11442627296687
10.5689428639412,4.28711156576872,9.10993275046349,0.746525647700537,1.55623296664637,7.53692520774442,-0.0159634724245879,-0.102028431273989,0.142325536894276
-1.13353596389294,0.93598844088614,0.87410911180079,-0.216456744056874,1.33784138766179,4.00039331676799,0.0120976091313693,-0.0679624292342455,0.166660382387647
-11.985868666023,2.31758997067809,-1.88813990145922,-1.02394015962945,0.846310909397718,-0.00045022741374201,0.0359052909333122,-0.047018392892573,0.187736348498657
-11.2470671211183,1.88299800619483,-0.507081285640597,-1.09823095408979,0.212979833535782,-3.90367641790461,0.0548088495098305,-0.0399108524127157,0.206138309043003
-5.22776571929455,-3.2727693387866,-9.43513909757137,-0.318490953743091,-0.371145410688697,-7.19478033421275,0.0682425481854276,-0.0468955878657308,0.222552339093783
4.03010918855667,-5.34529884696007,-13.4724350988865,0.905173275565753,-0.718231766123987,-9.37384855954124,0.0757506749755646,-0.0677829214143394,0.237585731674492
8.17189902663231,-2.61178926408291,-21.1388376545906,1.89219154311883,-0.769126845807247,-10.0679074268292,0.0770178284564291,-0.10196425596472,0.251613372331118
12.6018770742416,3.42536178678274,-10.385225687027,2.06897105518504,-0.642867910724289,-9.23250588649302,0.0718986977221805,-0.148447521694834,0.264674417683491
10.1252982401848,2.40753461927176,4.55477458655834,1.28019699729071,-0.516159750153891,-7.16197895720836,0.0604387265072981,-0.205898560985758,0.276435146855195
-2.33647662341595,-0.791313195973635,-2.41518277734518,-0.088056457525762,-0.462371312219583,-4.17963680103914,0.0428786938186109,-0.272687298964908,0.286222872265726
-11.9990798650682,-2.19663782984018,-17.9553620231152,-1.29428818307806,-0.429319896418724,-0.416967407681092,0.019641695590053,-0.346938558745801,0.293124598623515
-12.6812951266766,-1.17332728967071,0.251466909516603,-1.68994706091677,-0.339242536297547,3.91840236154851,-0.00869248984572083,-0.426587181918563,0.296135382258298
-5.04974811583757,-2.26165185123682,8.4840508800745,-1.11443682243319,-0.177031582955856,8.1806860869397,-0.0414167060538268,-0.509436460528354,0.294335232818032
2.66036266922951,3.23162803709507,22.8486266613007,0.0532896256093885,-0.00365924341537693,11.3863517398675,-0.0777213558641353,-0.593218703524229,0.287068394299163
5.91066028118134,-2.06698664009571,20.9722738695145,1.16003623060563,0.0902305257210852,12.655214927504,-0.116712081948978,-0.675657203250147,0.274095228583413
8.1087268781662,1.4495243217051,22.9783576655388,1.6152140781879,0.0271734734054946,11.5893935024885,-0.157423452708414,-0.754529401311767,0.255687662263107
12.8462018108368,1.18709192767739,10.8045704519749,1.14406717708193,-0.248399226108236,8.41681546265334,-0.198835591577391,-0.827731137025567,0.232646761715886
2.23207517266274,1.30616316542029,-4.57766234278679,-0.0515711550505178,-0.744541276616528,3.86161230537042,-0.239900198738561,-0.893341365745867,0.206234773118642
-10.1554439990222,-2.28508149817586,-1.17462157085538,-1.3298553430087,-1.38478781309544,-1.20227951374614,-0.279578170185434,-0.949685797436027,0.17803025647656
-15.0378803247213,-1.87383615016937,-1.99894697695971,-1.96796751877403,-2.02306661828983,-6.01205785971806,-0.316884994914882,-0.995396692471051,0.149729186103145
-9.51119615217671,-3.33569502711296,-13.7339412939548,-1.64406289988598,-2.49594895147891,-9.88748241949865,-0.350935365554774,-1.0294648410383,0.122923833890202
1.57616609573364,-5.94494601488113,-18.6814189767838,-0.647697520929493,-2.67167650145758,-12.1750066915803,-0.380977890948801,-1.05127902612959,0.098894237952473
6.12828078389168,-5.80032273709774,-24.4023698544502,0.324752195046159,-2.5128952461087,-12.4166953301358,-0.406415096149847,-1.06064847251664,0.0784450569151337
11.685938808918,0.356835069470108,-16.320957659483,0.59044461385242,-2.12790286145839,-10.6068872919837,-0.426810466048185,-1.05780509806073,0.0618141439716809
13.840918443203,2.05200563505292,7.84841819286346,-0.124088610537445,-1.71171922972874,-7.21614163647875,-0.441889066696772,-1.04338465545054,0.0486681361982629
-3.81833824038506,-1.54732265800238,-6.58138971090317,-1.45992534957857,-1.40115378648904,-2.85496451918957,-0.451538456627667,-1.0183884375115,0.0381859346758261
-15.6201115608215,-0.336910609044135,-8.97070352911949,-2.57359002043168,-1.20473642323604,1.99509922257973,-0.455812139213098,-0.984129109273126,0.0292165579411858
-17.0915446686745,-2.25415586695075,7.20155768215656,-2.68154224207265,-1.04873466760918,6.80348450817344,-0.454931409131316,-0.942164816809333,0.0204869822729342
-6.99093308061361,0.579670484550297,15.6188871538639,-1.59469829838953,-0.837765580935731,10.7823151227069,-0.449277366197263,-0.89422535247042,0.0108291023333242
3.40362213134766,-5.450983761549,22.8350517654419,0.183414568251889,-0.490345821470279,13.0737727211353,-0.439366355505544,-0.842133644482779,-0.000608183885922983
8.24920155644417,-0.417399505935609,23.5874667978287,1.78542896399349,0.00670741293082053,13.1205958554426,-0.42580876104136,-0.787725691662463,-0.0141953680430192
14.4627674889565,0.87865232527256,15.2936930859089,2.43614649352265,0.55067927575137,10.9068822666166,-0.409258970565225,-0.732772379316561,-0.0297350335417611
15.395337574482,2.1797184728086,-0.162377069033682,1.82946892205253,0.958729158864793,6.92582292205912,-0.390368845409404,-0.678907290501724,-0.0464667686720022
-1.854278383255,4.50169034689665,4.32040882766247,0.325613194897011,1.0638036287699,1.89668755543072,-0.369755787509355,-0.627565279369934,-0.0631642761175115
-13.5117678567767,4.12999951243401,1.33220681011677,-1.21563764599123,0.808743251962732,-3.46136980630615,-0.347990125156064,-0.579936517438014,-0.0783088993163634
-14.3519355627894,0.100109055424109,-8.8092385160923,-1.97081054494256,0.305528045828402,-8.38864717870306,-0.325598163558226,-0.536939417162435,-0.090311765672513
-6.7245435833931,-5.93017360925674,-19.1568443870544,-1.6532715024073,-0.210615838131829,-12.0274137865197,-0.303071264281081,-0.499213333635913,-0.0977497738597126
-0.609209704399109,-3.68663087725639,-24.7796345472336,-0.610612244458671,-0.550200185741986,-13.6095234834943,-0.280870995089502,-0.467129026529624,-0.0995784611637481
6.49872645378113,1.85029496759176,-26.1125354218483,0.43504589790562,-0.705431278933327,-12.7912864219148,-0.259425500942253,-0.44081277700814,-0.095287561608523
15.9047750687599,1.49909160733223,-3.761511490345,0.79074706397478,-0.796216919000264,-9.8511544964038,-0.2391192661517,-0.420179679530261,-0.0849737183834868
11.8996568799019,-1.1429231569916,2.02062041267753,0.213163273258031,-0.916286313249215,-5.50155161755469,-0.220283149688189,-0.404972617459089,-0.0693190349340451
-8.10013994961977,0.871553951650858,-7.00127709746361,-0.869775641859055,-1.06424632211351,-0.473832682408642,-0.20319143862805,-0.394804498006741,-0.0494808865912619
-15.6176153844595,-4.32812305927277,0.963946975618601,-1.62282640512335,-1.17366282160462,4.61542009044712,-0.18806785478309,-0.389201575165327,-0.0269130798885778
-13.5115769451857,0.0980569659546018,11.1705944573879,-1.42624698400624,-1.17091048883341,9.08224538235162,-0.175096027700345,-0.387645349653979,-0.0031480535755414
-1.15999987721443,-1.81225473672152,20.1190013837814,-0.313887851508569,-1.01336461579032,12.1376762068482,-0.164426468018652,-0.389610345063461,0.02042558578367
5.00836006164551,-4.81796244084835,22.5194097089767,1.09286939195499,-0.703503883937923,13.1348867825485,-0.156174302364379,-0.394595449556814,0.0427553381323304
11.0774822258949,1.43140496984124,23.1402132725716,1.98724235498467,-0.320200798138395,11.8677327177967,-0.150408505655518,-0.402147442088838,0.0632559710770144
15.1961416482925,1.07441176973283,1.10861469224095,1.8135001946785,-0.0227702862797328,8.68562862078404,-0.147139630550341,-0.411876575446906,0.0818581472863541
8.17609849691391,2.08093721956015,-1.5958165410161,0.582976028603115,0.0281447356529269,4.27253128027597,-0.146315101310782,-0.42346538853547,0.0989674368799226
-9.37677336037159,4.56124540776014,8.84115437328816,-1.07308576439486,-0.230410866007811,-0.708945177665183,-0.147827784413946,-0.436672786278872,0.115342476046535
-16.649633744359,-1.67086979314685,-4.70071114897728,-2.26018333665517,-0.702091663324032,-5.66174196740269,-0.151536495749795,-0.451335305216727,0.131914216099608
-11.1217750306427,-4.67308597862721,-11.8163387346268,-2.39823716662377,-1.15727335956608,-9.86648584351411,-0.157290184584497,-0.467366245185147,0.149576493668367
-2.81544778525829,-5.45390386104584,-21.309669907093,-1.55087721075758,-1.3782056652507,-12.5103676897843,-0.164944872577838,-0.484751590138671,0.168981889441456
1.93499685645103,-0.26843635160476,-22.0653640580177,-0.307673173338272,-1.30119515851753,-12.9657234892553,-0.174365739471505,-0.503540483288924,0.190376667153018
10.8274225401878,-0.555268591828644,-22.9627783441544,0.578175407470619,-1.01420579601412,-11.0739113308176,-0.185413938382485,-0.523828367369114,0.213503685984722
16.9083935022354,-0.343416659720242,0.559649216160178,0.601094717526567,-0.655069805647501,-7.2477513425449,-0.197924501516832,-0.545732631742344,0.237591612277756
1.91167699098587,1.23959700062871,0.898168942406774,-0.151293847849319,-0.337141664513112,-2.25706714974734,-0.211684484113169,-0.569362654945748,0.261433631650413
-12.6976532971859,0.55908437512815,-4.23434044450522,-0.993231665181342,-0.122809684178253,3.10861864250218,-0.226418111184114,-0.59478746632091,0.283542709005819
-16.4900228834152,-0.408296524062753,8.42767670452595,-1.12737376560997,-0.0157872774356237,8.09988831774854,-0.241779792308818,-0.622004585647218,0.302357405361702
-6.93564297884703,1.7527707195282,16.8757976138592,-0.250955859341891,0.0274320923822331,11.8919894951768,-0.257350475010142,-0.650913187072045,0.316464606016921
3.04906217694283,-4.17150275677443,24.9492435622215,1.23536952049681,0.0703842640780095,13.6903491954397,-0.272631981161232,-0.6812939273056,0.324803120247389
10.3214957141876,0.580309256315231,27.1396222400665,2.50421615497389,0.145882537034864,13.0610440615716,-0.287038525682295,-0.712796898399992,0.326814539973239
15.8932911372185,0.776662558615208,9.04239448606968,2.78538092414102,0.214412631018554,10.1915415835986,-0.299891234785806,-0.744938504639269,0.322515624192434
14.2513672542572,-2.77595013588667,-7.34679023981094,1.79697090456464,0.178480582834294,5.77678895632786,-0.310425379745785,-0.777107777111748,0.312479961505236
-2.04153137147427,8.26917447566986,9.60244255542755,-0.0494850616237181,-0.0707439194175253,0.586483589969053,-0.317818328734082,-0.808582583099517,0.297733265980177
-15.2166794085503,-0.259177376981825,-0.301370209045708,-1.84858848948066,-0.561176033286832,-4.73467684318238,-0.321239320712377,-0.838555939749058,0.279581767668412
-15.2829780632257,-3.3302229103446,-8.28774757146835,-2.76022533218446,-1.15637493478272,-9.45787598329617,-0.319913440727539,-0.866171744664129,0.259403261238313
-8.11922745421529,-5.32979027688503,-24.577533724308,-2.51541409822667,-1.63373788236658,-12.6704051456916,-0.313186313303559,-0.890567565774877,0.238435236529091
-1.92426195323467,-3.44065547168255,-24.3074905943871,-1.51196596086458,-1.8569859968917,-13.5664642397242,-0.300576326261259,-0.910920308952289,0.21759528623332
9.35563509106636,-0.932364921346307,-24.7717478227615,-0.533793944359726,-1.84625334236496,-11.8539915957938,-0.281807240044234,-0.926489762511124,0.197365208607719
18.1657694005966,-1.03901257999241,-4.14286543339491,-0.275340783950937,-1.71783120382766,-7.93100794688522,-0.256822031112966,-0.936655822535614,0.177760329856605
5.91461767673492,0.14909799660556,5.24370289027691,-0.854700747332786,-1.58842201615968,-2.67059388008155,-0.225784191123937,-0.940947045400054,0.158389954090307
-12.6831025010347,0.774858400225639,-4.06488287240267,-1.66916854031466,-1.50789777558977,2.98863512899571,-0.189072698087461,-0.939059907507818,0.138597194993569
-18.93108982265,-4.88794454902411,7.22438287317753,-1.84170219206602,-1.44035133488433,8.19730164375242,-0.147272061833683,-0.930869070715691,0.117651763948345
-11.0756635956466,1.53730696231127,18.285223338604,-0.925824455708198,-1.30477697343316,12.0861741654567,-0.101153213211182,-0.916429085396631,0.0949606804918923
2.22422470092773,-5.484209395051,27.5161034059525,0.747255116724939,-1.03277273094967,13.8396301636157,-0.0516395447257775,-0.895967794923443,0.0702594205801253
11.3779823327065,-2.6787489464879,25.6543148589134,2.3018379758541,-0.618176890426243,13.0486571361244,0.000242945540557143,-0.869871763296892,0.0437489376564357
18.230673494339,2.12506951823831,6.38413622975349,2.87454105564754,-0.162358464843489,9.96796026113987,0.0534246699430135,-0.838664610820035,0.0161525672864446
14.3760088419914,-0.874423180371523,-6.13133829295635,2.14033645906832,0.149864011128643,5.33350989225276,0.106848413076618,-0.802980157100087,-0.0113189420252507
-2.04673013091087,7.07884450614452,10.8349572622776,0.540274601574504,0.150456424047221,-0.0854459282650057,0.159510695099006,-0.763533334910673,-0.0370888847508397
-15.9098370033503,-0.12242133599706,-1.92814552769065,-0.969051713575237,-0.20372023014182,-5.62024625903931,0.210483717043905,-0.7210922684376,-0.0594019222565699
-14.3003534728289,0.310232651084662,-9.94654067158699,-1.53427656029108,-0.776869518612352,-10.4659108149002,0.258922073120951,-0.676454123599369,-0.0765466360645208
-6.99136138916016,-6.64863736867905,-26.723730840683,-0.93167997059412,-1.31934770007694,-13.629052889592,0.304064431068766,-0.630425384319761,-0.0870777899192391
0.413945446014404,-2.49259581953287,-24.6702003979683,0.353525117278799,-1.61808427040385,-14.2639608690758,0.345239935898119,-0.58380493968018,-0.0900020105913766
13.7062898111343,-2.13283505916595,-27.9692462468147,1.44559509212269,-1.59725238297916,-12.0912070257841,0.381882865974298,-0.537367009660047,-0.0848947688335679
21.6139940929413,-3.14986349701881,-3.87845346450806,1.60961635170126,-1.309058051252,-7.58799111589708,0.413551274742319,-0.491841234760139,-0.0719273031461531
6.14160191059113,2.67696291446686,6.60369040668011,0.776166947428497,-0.874601433434738,-1.78242135131342,0.439940855459546,-0.447888924687194,-0.0517988529360827
-13.073078455925,0.765635294616222,-1.54535492375493,-0.351163815498265,-0.409248352446633,4.19371792997219,0.460886837375837,-0.406076539879043,-0.0255882651701151
-18.5755036818981,-3.20431686222553,12.820904417038,-0.826135711225674,0.0362576709558947,9.33816576880287,0.476353379590631,-0.36684906578263,0.00544565958870786
-8.93511488959193,5.14244197905064,20.9015810322762,-0.200543278904176,0.4595667206691,12.756854653736,0.486417020155333,-0.330506618444824,0.040077351170485
2.39253914237022,-3.37280028820038,27.2121417474747,1.16664186418994,0.872643180403181,13.7831586940771,0.491252889333663,-0.297187507245743,0.0773024154586885
12.4537530684471,-0.372774944789708,21.3631883025169,2.38989539685616,1.27735982416027,12.2713923364365,0.491127889639365,-0.266860477225675,0.116466887921055
20.2333635663986,2.20911052554846,-2.12189506486058,2.63809746627189,1.60614413789876,8.69380788893408,0.486397331149424,-0.239328291338814,0.15731545086401
10.9808441233635,2.46455783575773,0.225273210648447,1.67222861929842,1.70871148510012,3.82491413825388,0.477496282240395,-0.214244350300673,0.199951937653481
-5.72967112272978,6.58492318332195,10.7599866020679,0.0291458498156015,1.43886788396701,-1.63510252329835,0.464917884429732,-0.191143626567174,0.244722126883886
-16.9214123278856,1.5174026016891,-3.47837673693895,-1.32982583686927,0.766161901229574,-6.99765602764983,0.449177639763691,-0.169488383563061,0.292042170299536
-12.9219092202187,1.64271033346653,-16.5016834008694,-1.67515826355162,-0.168977987468283,-11.3218623511248,0.430770999166705,-0.148727411775824,0.342204117567377
-5.86629277825356,-7.43119187414646,-28.3041981482506,-0.96037246828995,-1.1097698379724,-13.5294949654996,0.410136101440057,-0.128364818897556,0.395193758803368
3.93893355488777,-3.36421745270491,-30.5026319503784,0.202629131659882,-1.83331033919037,-12.8957073123114,0.387631359968921,-0.108031586238911,0.450555740270569
17.4612033033371,-2.05621431469917,-16.7095367145538,0.947466263691136,-2.27244609537624,-9.49310166042033,0.363530359824771,-0.0875514207324368,0.507334749329783
17.6317338395119,-1.46565006539226,8.14935450196266,0.731543027456034,-2.49373312351989,-4.20450491951201,0.338028933849408,-0.0669927385374732,0.56410801714006
-2.86243425607681,3.44662284761667,3.44161266088486,-0.231144651317829,-2.56816266657456,1.75090170305865,0.311255993541605,-0.0467006361055161,0.619105629706457
-16.5585674536228,-7.58459766983986,4.31552464842796,-1.09555038769474,-2.46052141985734,7.29056629012166,0.283282536094947,-0.0273052497781225,0.670396873613437
-17.5226686495543,-3.24663170009851,15.8339079844952,-1.06003489354683,-2.05420274459112,11.5264207993797,0.254129919948024,-0.00970492812468344,0.716108646669282
-4.09163709998131,-2.07138608515263,26.0494650149345,-0.00241716472781696,-1.28134847470201,13.7044325575029,0.223783654276592,0.00497589525506183,0.754637791877457
7.05252209544182,-5.72727288722992,25.2597424077988,1.4432588462468,-0.205859501406529,13.4046451765861,0.192218137612176,0.0154525629203778,0.784821841559016
17.3384608912468,4.59628952533007,7.79905365943909,2.34560372053116,0.964564684353673,10.7840727965183,0.159431279859105,0.0203657627497245,0.806040762994792
17.5022694683075,3.52558072417974,-1.64107121273875,2.10441277568913,1.92940383829409,6.45510677802178,0.125480565200287,0.0183798436519758,0.818235252741732
3.04257527589798,6.5775901901722,12.9683478069305,0.867296456596413,2.42919721291414,1.1227774937743,0.0905092951090023,0.00828446257283989,0.821842893819571
-13.9005717372894,5.52840966761112,1.08178445085883,-0.551812738954837,2.37107936068355,-4.48923510514818,0.0547556340799406,-0.0109107795202939,0.817668147709733
-15.842016903162,2.24945119723678,-12.0308496880531,-1.24491931396253,1.87042169733723,-9.41660045431707,0.0185452603099537,-0.0398978323767087,0.806712709782786
-10.0476265135221,-2.9794952210784,-26.3542382669449,-0.841137191867585,1.19243498873622,-12.4847061362937,-0.0177244187272306,-0.0790137961185366,0.789998904948737
0.292089471817017,-3.42200987040997,-30.5332456326485,0.267255613740907,0.595146205547813,-12.7571416624748,-0.0535990406426505,-0.128208632321935,0.768420763058282
14.791596186161,0.920093662217259,-20.7771476054192,1.1956681684166,0.181483374158548,-10.0360850733716,-0.088576482284497,-0.187035675744263,0.74265360525193
23.3147503209114,0.992608857303858,1.65546735003591,1.16926715833064,-0.103648303284259,-4.99751253423757,-0.122113451230546,-0.254662016586987,0.713141539098142
4.35414083003998,2.36699192628264,6.32996820867062,0.131487658512923,-0.353169491725125,1.17129978445674,-0.15363725376933,-0.3298958394539,0.680164477520986
-15.4623683005571,-1.52938150003552,2.05194789379835,-1.14911814856951,-0.592817190613492,7.25962721776579,-0.182568981309202,-0.411228393006695,0.643967308360385
-21.2178499102592,-3.48207276195288,14.4293564987183,-1.6835433076983,-0.783141656344831,12.1794835546725,-0.208357276708975,-0.496888377343261,0.604919621063322
-10.5912100844085,2.69306322276592,28.1576084518433,-1.0673308999088,-0.888416442422531,14.9223107831713,-0.230514399687987,-0.584906041040982,0.563667986809265
4.52780781269074,-3.86293933957815,31.2795023775101,0.217309794637726,-0.898375109906888,14.7719288980732,-0.24864442448385,-0.673183777664263,0.521243833518602
15.3216252350807,-2.43092143535614,19.5926069641113,1.17445810814157,-0.818890771453215,11.6950435293618,-0.26245872541259,-0.759569972504421,0.4790974589502
21.1962970733643,-0.977932857647538,-6.05123319268227,1.00382335322173,-0.711789201451899,6.41179063242983,-0.271782316095804,-0.841933231784731,0.439042425690839
5.39658945322037,2.62703997194767,7.44904400825501,-0.316593994107831,-0.707038331306427,0.00840697726892503,-0.276559690882161,-0.918234745650744,0.403112895043465
-13.4299468910694,0.0306256896187551,-7.5241772210598,-1.96809142298002,-0.920361145626295,-6.42027294871272,-0.276866788795024,-0.986597259320904,0.373354899439682
-21.8230098330975,2.07454899027944,-13.6736249256134,-2.85218315088445,-1.36071332407394,-11.7950812490594,-0.27292794479488,-1.04536958762608,0.351586099843859
-14.9867932015657,-3.21656619429588,-21.3759305548668,-2.36681795299265,-1.90144808335105,-15.0505980464225,-0.265128760438947,-1.09318531296619,0.339164984030388
-2.47262026906014,-6.42822131216526,-34.5135061383247,-0.805671427673864,-2.33596673046443,-15.3504811450955,-0.254013617154156,-1.12901323241436,0.336810077568099
11.7366061019897,-4.19836106479168,-26.4830267000198,0.84725491421016,-2.50660358534439,-12.4548715786147,-0.240262034754544,-1.15219595155975,0.344502949282689
26.6190001916885,-2.31820524394512,-2.94295567810535,1.56086301564425,-2.39939003020824,-6.96809187423891,-0.224647822691425,-1.1624727333663,0.361495364475862
11.5509453105927,-1.50193642392755,7.49917686581612,0.985700443083363,-2.11724023248209,-0.1177993048768,-0.207992660966022,-1.15998384060624,0.386421913218119
-10.9914682218432,0.435435717701912,2.8726975813508,-0.255217783343484,-1.78778699054342,6.76167357527629,-0.191126395655791,-1.14525578760929,0.417498800856014
-21.2762437140942,-2.05380730837584,14.2514970624447,-1.05496762135853,-1.49235160554516,12.4836963320798,-0.174859595222193,-1.11916913500566,0.452772982375942
-15.119769410491,1.19779642537236,25.6455206465721,-0.708169579525984,-1.24238943589749,15.9828603566978,-0.159964689098879,-1.0829119023803,0.490377424799332
-0.30687006354332,-2.94226687610149,35.3873397731781,0.568219386447667,-0.988744244285659,16.455601710333,-0.147157202160549,-1.03792218529274,0.528748359040603
13.7895260953903,-1.04777755625546,23.2062236595154,1.82007400110485,-0.654397706197947,13.7344166043291,-0.137071673548334,-0.985823469087679,0.566767726731594
25.105343170166,-3.43491292119026,0.849486632868648,2.04035522639428,-0.194213684759879,8.45272900477068,-0.130235014903421,-0.92835586614572,0.603807990529578
12.3248476910591,-2.6130160099268,3.41118375062943,0.906870673904745,0.334187486738636,1.73714802783901,-0.127046705419589,-0.867306439172884,0.639675677396077
-9.75737261517439,7.06511641323566,-1.60322759449482,-0.936710936748933,0.749567057738316,-5.19234543673385,-0.127774994007897,-0.804442136166004,0.674470359199623
-21.0588863360882,5.46249225139618,-13.8257577824593,-2.33074142515393,0.865556903589323,-11.1125271478453,-0.132570844947694,-0.741449496189932,0.70839192374365
-17.4226818466187,-3.1878879404068,-23.8663181734085,-2.43754150866894,0.658350445946813,-14.7971069098297,-0.141491686841456,-0.679885450620363,0.741537869980154
-6.67841489911079,-1.13343341834843,-36.1351963162422,-1.29538933374183,0.248122886835954,-15.26921606192,-0.154521943017366,-0.621142385953964,0.773733742373483
9.32351399660111,2.19536182120442,-29.487588057518,0.248649696994017,-0.251268431051072,-12.2576507719353,-0.171580459167732,-0.566428232138434,0.804433927776718
23.9197406744957,-3.01025479137898,-1.85379818066955,1.12208678612345,-0.776053410518997,-6.4841499436504,-0.192514056483108,-0.516759885528627,0.832716500197549
14.7444161725044,-0.760673201233149,13.1056170415878,0.787331258346523,-1.27599596278792,0.612906089486655,-0.21708528741912,-0.472966796552176,0.85737566286807
-6.88700876265764,1.28486979871988,4.34991797089577,-0.350162889519256,-1.7006575870509,7.52902688918081,-0.244965234358316,-0.435701029298189,0.877093180764451
-19.2409881591797,-4.7580197095871,16.8111402726173,-1.27695797316902,-1.97456529396267,13.0521622790638,-0.275737303910423,-0.405450050344772,0.890652781487204
-17.6719761317968,-1.21710480853915,21.4408229541779,-1.19226765811033,-1.99017511867232,16.2127250973676,-0.308909330894252,-0.382548693269906,0.8971534577191
-3.59998566627502,-3.57190061241388,38.626669178009,-0.118320023524024,-1.65328355844798,16.3259758510972,-0.343925637818572,-0.36718720074403,0.896178999568818
10.7636645007133,-7.39068528771401,21.4431758737564,1.13357211121156,-0.946300672390725,13.318012941557,-0.380172326582922,-0.359413137917415,0.887889735449598
22.8335455226898,1.87681998431683,-0.171830628030002,1.55663426444365,-0.00417687263374381,7.90978561928098,-0.416976505692472,-0.359126522698512,0.8730169903657
15.0932540416718,1.82530484497547,-1.69279948309064,0.695504405554678,0.876922908566718,1.29104756664861,-0.453607433157779,-0.366069769366134,0.852759799589199
-6.95596731573343,7.62437276959419,1.07137355647981,-0.973803020690142,1.37316983146583,-5.3450027778768,-0.48928893303939,-0.379816549080379,0.828603101395686
-20.1048616468906,6.86984513819218,-17.2429969096184,-2.36918763554306,1.32293298740378,-10.9041578265969,-0.523226517782638,-0.399765391797308,0.802091680853687
-18.2981076782942,-3.51163482248783,-18.9859875762463,-2.59832611606364,0.829805959014465,-14.3422658945422,-0.554643434516537,-0.425143620208348,0.77460151016408
-8.17444329634309,-4.06032438308001,-32.3964959836006,-1.57439167676825,0.160996883069018,-14.8389215403456,-0.582814001818102,-0.455024722339342,0.747150051774949
5.97374472141266,1.8611210873723,-28.3805698013306,-0.0428383563569124,-0.46915374521384,-12.152857820402,-0.607084406465472,-0.488358681713818,0.720280463908278
22.9730787992477,-1.67557797119021,-3.71588449716568,0.929171334771712,-0.970299579491235,-6.87726795258298,-0.626879291993423,-0.524011954429457,0.694041544825788
17.4630229568481,-2.60244950652122,12.2015837073326,0.704436034305299,-1.30149532883946,-0.244844609083286,-0.641701276076711,-0.56081273011573,0.668066576947746
-5.29888628035784,-0.540854620523751,1.24629454761744,-0.433344946476754,-1.43674498615937,6.42959103526007,-0.651133973865393,-0.597597378662816,0.641733764314899
-18.8131678551435,-4.53105594098568,12.5465121281147,-1.51388897618854,-1.38421105662893,12.0522419132494,-0.654854900253757,-0.633254653565747,0.614374496587496
-18.3159434401989,0.394421081319451,20.4458911442757,-1.67968376404216,-1.20214126440494,15.6536773581734,-0.652655960822086,-0.666764992257333,0.585487385943878
-5.17874295562506,1.09268132194877,36.115891149044,-0.844097215305465,-0.984139349927195,16.4102878031526,-0.644462726382899,-0.697233239083249,0.554916107619081
8.50963888049126,-1.54433326900005,25.4470591306686,0.284222463460915,-0.800119474577742,14.0017889331628,-0.630344213771974,-0.723914223538247,0.522955781043251
20.3542418861389,-0.485712197497487,6.87275939047337,0.747414151239332,-0.663925698588274,8.89735251517083,-0.610511669783629,-0.746231469773648,0.490365222630457
14.8340142273903,-4.42654134660959,-2.9914828902483,0.0594978595794141,-0.579387868595546,2.17035070796967,-0.585312283738393,-0.76378962154728,0.458280334013651
-5.73639688253403,4.8953778219223,1.93153530478477,-1.39213626722864,-0.59262785421217,-4.93393042327845,-0.555226012284328,-0.776381123913622,0.428044018685271
-18.8734754526615,1.22400357283652,-16.5279163491726,-2.60447765010505,-0.746255989509151,-11.1940904517129,-0.520868988740445,-0.78398769999673,0.400985016101273
-18.8161318087578,-4.06971910446882,-18.2372317314148,-2.69861079389789,-0.985037904223145,-15.4132333143695,-0.482998768952547,-0.786777185055576,0.37818793767648
-9.03239647820592,-3.08179489016533,-37.7900659346581,-1.54388481924875,-1.18554494445524,-16.5779102212808,-0.442511190460593,-0.785095929136792,0.360298769949547
4.71071105718613,0.107411241056398,-28.8775644207001,0.157985470628008,-1.27364452526811,-14.2435420657189,-0.400420262338482,-0.779456256942104,0.347404701366598
23.0423495936394,-1.86637481063604,-11.6037374818325,1.33262203693091,-1.24838869725776,-8.85727506147405,-0.357820441278521,-0.770518053660078,0.339014401370813
19.7647302818298,-2.17151205182076,8.02357095301151,1.28186090785148,-1.13443744356284,-1.63463869258132,-0.315839588060342,-0.759063917160576,0.3341455838757
-3.22095394492149,0.526570749767125,3.07312814712524,0.226553486595255,-0.96832971614878,5.94605047778515,-0.275594809706972,-0.745968186943117,0.331504417590901
-18.0628624981642,-1.4202239240706,14.8639917325974,-0.867970307009145,-0.795117493907778,12.5072776624054,-0.238159576726409,-0.73216099516477,0.329722116534053
-18.9075962948799,0.663298641890287,22.1101584076881,-1.08698489424767,-0.646759488463859,16.8165494548431,-0.204541723695964,-0.718589082319191,0.327602841026443
-5.78511471390724,0.558335529528558,41.7597523355484,-0.277464821852591,-0.522563193689472,17.8906143935298,-0.175664794705136,-0.706175459562889,0.324335222575537
8.1894862818718,-2.85639320522547,26.0995241975784,0.871096429179107,-0.384000142318125,15.3742864820588,-0.152345021565686,-0.6957800281874,0.319626403437478
22.185910255909,0.0423160118842498,9.27658248960972,1.35880635909375,-0.186285662397929,9.82112846876395,-0.135262713033405,-0.6881630035815,0.313731595801942
17.085795686245,-5.13395182192326,-2.3348622071743,0.636953412982844,0.0567943392478491,2.4719569747944,-0.124934484171756,-0.683952650146563,0.30737257296493
-4.28904728651047,5.11164586365223,-2.45493156462908,-0.925481452835064,0.230112827714669,-5.22794069778156,-0.121695378790314,-0.68361874192474,0.301561295839597
-19.3614308613539,4.96970762729645,-18.6952569973469,-2.26949470943661,0.182085846580793,-11.9027876681013,-0.125695253958088,-0.687453447847575,0.297364057685257
-20.4609021162987,-1.29198600634933,-17.6294382226467,-2.4228485271666,-0.122677237753782,-16.3142210873569,-0.136905092862251,-0.695561583364614,0.295652600578103
-9.78851114900317,-3.31655358195305,-39.0251475691795,-1.19688389600147,-0.564711952911297,-17.4901348909099,-0.155122762108502,-0.707861599440266,0.296890571831683
4.94783085465431,0.816717520728707,-30.208119392395,0.684137054718774,-0.990585420265928,-15.03903040364,-0.179969047066455,-0.724097063530663,0.300997273704226
24.2596650481224,-3.19002392828465,-12.8652286505699,2.05468967858656,-1.29495929912408,-9.46182037704534,-0.210873045713762,-0.74385654613651,0.307316670993358
22.3233011126518,-2.80344345152378,9.3014466047287,2.10654846445045,-1.41725552149301,-2.04489215799646,-0.247055641402684,-0.766598809511862,0.314699272009308
-1.54715045750141,-0.667704007253051,4.48436533927917,0.987706477133043,-1.34799345303909,5.67141770086891,-0.28752422356224,-0.791680246612719,0.321681390885573
-17.3306238681078,-2.99102242201567,13.4313759505749,-0.340046018216326,-1.13516671232426,12.301821649176,-0.331087918315911,-0.818382246915793,0.326726412961977
-19.0742939811945,0.6417811075598,22.9210339021683,-0.907384513415649,-0.867067419405918,16.659379194888,-0.376392993507572,-0.845937203577282,0.328481168917585
-6.07733691751957,0.728848852962256,38.8797249770165,-0.484347135727135,-0.642389865719511,17.8156736421148,-0.421969704815492,-0.873552967985632,0.32599878128814
7.55982769489288,-0.191719639711082,27.7826732897759,0.3132017669864,-0.524505760697658,15.4398570798557,-0.46628046043419,-0.900436401839435,0.318886098214501
20.3564357614517,1.64021152585745,8.19129307150841,0.545975677894801,-0.507746714251173,10.0705001637238,-0.507764846972386,-0.92581698351382,0.307347876714011
14.6884138798714,-6.5873468542099,-2.49085071802139,-0.302997855995905,-0.536329713272188,2.90528828363793,-0.544884381776565,-0.948971089993055,0.292119928672312
-4.80435129225254,1.09247345343232,0.591122000589967,-1.88453407376905,-0.584618927988191,-4.67191888678828,-0.576172620496143,-0.969246836055303,0.274305803046203
-19.2501372975111,2.6486325699091,-17.7337162971497,-3.20315881937054,-0.702260058003966,-11.3333204392175,-0.600292125066876,-0.986088731368809,0.255150502558338
-20.4033690226078,-1.90417866781354,-17.7792801403999,-3.34591955158069,-0.936974371500881,-15.8355608624439,-0.616091926412488,-0.999061254920482,0.235795910849059
-10.8333369257301,-1.1629514785856,-37.5217395472527,-2.1382175624964,-1.26262991373494,-17.1564350298384,-0.622653743660597,-1.0078704718345,0.217065090576811
3.86903126120567,-0.7043982090801,-29.751950032711,-0.275030489594131,-1.60711946825474,-14.8316812184027,-0.619316962894486,-1.01238250671106,0.199317129635177
23.655865187645,-4.24175266742706,-18.4355985224247,1.12562477396733,-1.89250449555694,-9.28880502121934,-0.605680702773265,-1.01263703819002,0.182401211253466
19.544093785286,-2.61795719951391,8.47572912275791,1.29945717499551,-2.06302855743488,-1.82109893557707,-0.581590945115671,-1.00885351148191,0.165718943878935
-2.42550340533257,-0.363466323651373,10.4329015445709,0.408762224813759,-2.11012347954576,5.89049689197027,-0.547125370309648,-1.00142789120003,0.148381017588696
-17.5158291614056,-2.83406648933888,13.6656235957146,-0.621444069312132,-2.04965241155787,12.2946131749453,-0.50258515207501,-0.990918523230291,0.129423861813941
-18.6694052875042,-0.858844443708658,27.6526054859161,-0.895906106558113,-1.88098360605003,16.1713041225394,-0.448494157578519,-0.978020785493526,0.108039865079358
-4.84061806261539,-2.69600057154894,34.3867431807518,-0.258764891736588,-1.58305574948604,16.736384096876,-0.385598460502455,-0.963531318715179,0.0837732175050833
9.48595432519913,-0.345627199597657,24.2753075194359,0.635190687214549,-1.13013751328936,13.90054357013,-0.314858299534413,-0.948303531138624,0.0566415412868487
19.7233811116219,-3.29503816723824,0.136051762131974,0.865120496343201,-0.509626239897784,8.38476999599145,-0.237430399791993,-0.933196814944173,0.0271591160819667
14.3400905656815,-5.57813731312752,-1.77163734555244,-0.0256573203302892,0.222999825103627,1.38021579737645,-0.154645514911741,-0.919022632394099,-0.00374192587023644
-4.44805939257145,6.77677325248718,4.89571754515171,-1.63064768109756,0.873242442503663,-5.88792331669868,-0.0679881853896687,-0.906491451990448,-0.034874968036961
-19.2832261061668,6.51186631679535,-18.7011217546463,-2.92254521982004,1.1761376499795,-12.2156690796444,0.0209188940638905,-0.89616546441428,-0.0650129663470469
-19.5537691730261,0.218235483616591,-22.4757099580765,-2.9722952944801,0.997079572601214,-16.3478650484736,0.110331459835364,-0.888422616931101,-0.0931104417702891
-11.1390209546685,1.02737998299301,-36.4419880270958,-1.59373652481282,0.40716574822083,-17.2147903588876,0.198411897276362,-0.883436797955841,-0.118489187259088
5.09071926355362,1.34574296817183,-32.3535493540764,0.52417621173948,-0.406008763227071,-14.3847221961377,0.283277650011905,-0.881176525057147,-0.140949015249827
24.9554205608368,-5.15886563837528,-14.3568463468552,2.26224350533771,-1.21571147983853,-8.40026483370007,0.363069681218256,-0.881421089522371,-0.160778029152231
18.4923457503319,-4.59074694961309,11.9709496414661,2.84484318893936,-1.82271165801896,-0.682004510944989,0.436030857498231,-0.883790185638162,-0.178657117737244
-0.617323300838471,0.0914057216048241,9.43298615276814,2.38495963859747,-2.1358908190165,7.02862911598955,0.50057916810674,-0.887781456408405,-0.195476700840673
-14.9804711920023,-4.32415133804083,14.9207670271397,1.69328223588178,-2.16789505223407,13.1878295563893,0.55536380476877,-0.892810307304701,-0.212103599301931
-13.3145971137285,-0.864263277724385,31.3140945053101,1.51853294777253,-1.9712210092378,16.6026155167277,0.599300684597189,-0.898247483429326,-0.229146550950078
-0.599067708849907,-2.57624491721392,33.5728645563126,1.92165483997043,-1.61284585525644,16.5516939216232,0.631591519989633,-0.903451599603604,-0.246768566364115
12.6425643396378,1.80372072547674,22.3560806035996,2.27514213785369,-1.16254257181248,13.0741895285656,0.651731970889058,-0.907795426669588,-0.26458448578027
20.3393548750877,-4.57300386607647,-4.56223154067993,1.81616600688043,-0.670727460540447,7.02732582479402,0.65951023905442,-0.910686011045198,-0.28166496048386
12.2791037535667,-3.04443352103233,3.23750390410423,0.317937810194202,-0.202593077923996,-0.315841689693537,0.654992814943819,-0.91157960293683,-0.296646473075707
-8.94067734584212,5.79728978633881,-0.969845208227634,-1.61794918298099,0.0976597742187741,-7.65829730728787,0.638494141687301,-0.909992984164419,-0.307925707369521
-20.5693901860714,4.1268297368288,-22.1425847268105,-2.91496816817163,0.0734790389539862,-13.6919565504206,0.610532761848563,-0.905513282472181,-0.313900756618765
-18.8706951016188,-3.22879447638989,-27.7110659480095,-2.77595419079449,-0.291728249622999,-17.1158760563575,0.571784130702215,-0.897808535678639,-0.313213757941525
-7.77302346333861,0.561554202474654,-37.0060385155678,-1.24755526505392,-0.866979365377895,-16.9889332297313,0.523043699470501,-0.886640509646521,-0.304949398073516
11.0857361555099,-0.992693568840623,-27.7947349262238,0.796452860221899,-1.4757121662304,-13.1756263078672,0.465209626490018,-0.871879460498644,-0.288751289679526
26.4002231097221,-5.81633241355419,-8.61172015607357,2.23949339325856,-1.94597987094045,-6.54643578515075,0.399284467938367,-0.853518534613282,-0.264833837056822
11.3845803308487,-1.98482215046883,16.9837360453606,2.50848593610968,-2.14774504248637,1.28525694684214,0.32638549897138,-0.831684319394244,-0.233889203824806
-5.48307152688503,-2.61222546637058,7.34416191637516,1.93293640938705,-2.03695526133142,8.57862204621611,0.247749941768412,-0.806640033970572,-0.19691221605125
-16.3266142559052,-4.09336465984583,19.8759209346771,1.33285766425436,-1.65110637598381,13.9072222401085,0.16472598373806,-0.77877885035282,-0.154983703408777
-8.48282837346196,0.266131306104362,33.2335974097252,1.24492140799096,-1.09323097468243,16.2539061065149,0.0787489745852736,-0.748606547791189,-0.109060189322
2.22257110834122,0.180224013738334,29.6827844882011,1.48905529208383,-0.512695305251725,15.1622028483697,-0.00869198015434385,-0.716714670776609,-0.0598144511838257
16.2588380098343,4.50509635001421,12.1871995568275,1.36976905739307,-0.0365915919979692,10.9744862620823,-0.0960922003034614,-0.683747096842374,-0.00755936900141584
17.5480555057526,-4.50472271293402,-6.0055717009306,0.298640664759266,0.297156339391638,4.70739940950654,-0.181974006336839,-0.650363965702063,0.0477308312347889
4.27372056484222,0.19282019533217,7.52201375126839,-1.62852263493339,0.502186266266117,-2.40765476909079,-0.264936380644756,-0.617206971902258,0.106308921182188
-16.8059344965219,3.73193890482187,-8.94826250016689,-3.55907318113593,0.557305626100309,-9.16089481190718,-0.343712165608373,-0.584869274200881,0.168478434158605
-22.1114927423,0.414997287020087,-20.029604473114,-4.42901854266779,0.424663141318831,-14.2858436798489,-0.417226446087373,-0.553872338455555,0.234391111335169
-17.7450218886137,-1.67384807243943,-31.6555040717125,-3.71060059349166,0.114999377455402,-16.5499189782098,-0.484643407539187,-0.52465121279329,0.303861212978253
-3.69024153292179,3.86920609295368,-33.5800542926788,-1.79398688312339,-0.320244256897788,-15.1660794995633,-0.545388568445164,-0.497548788255547,0.376237774368065
18.1352188682556,-2.73737605422735,-25.692604765892,0.244526644277057,-0.798241839236366,-10.2274130841191,-0.599140507227494,-0.472818365640355,0.450366398267828
22.8269709134102,-4.4414900457859,1.11684311337769,1.36267015807708,-1.20583507805396,-2.84633970256408,-0.645797316378879,-0.450632596182257,0.524654951038752
5.12986169457436,3.19201958298683,19.6811431646347,1.28058920957104,-1.45144336534311,5.20749873774371,-0.68543138968421,-0.431095948297103,0.597234899368653
-12.1766484023631,-6.38076647937298,9.39582651257515,0.592315147178,-1.4839208668858,12.1585334349254,-0.718246806763943,-0.414257529654279,0.666187753359988
-17.2323491299152,-2.13932985395193,29.5551280760765,0.145638055891533,-1.28455615810939,16.6184859846192,-0.744546877839182,-0.400121480308498,0.729790961923735
-5.62366578072309,1.14804319828749,35.7894457769394,0.28779959673941,-0.901618958929118,17.699375873366,-0.76471094885853,-0.388653135884406,0.786733688634895
6.17516258955002,0.619120808020234,26.5341921758652,0.628993330534074,-0.430421177406801,15.229035970766,-0.779175656992083,-0.37978051030428,0.836259978056986
17.3341105628014,-1.07495848439634,1.21096157759428,0.437523616267501,0.0643247609705508,9.87874882749266,-0.788418234827023,-0.373392065057533,0.878212388780223
13.9108534812927,-3.47695118576288,1.78499823331833,-0.694770250404248,0.539927864300339,2.83006227475917,-0.792944380796371,-0.369332768825923,0.912970039744917
-4.45119291543961,3.97422033190727,8.25970081686974,-2.41966355591603,0.894697105747976,-4.6484184821392,-0.793285055783005,-0.367400876237436,0.941296699165523
-19.3858722227812,5.55096237838268,-19.8593709754944,-3.79332941186885,0.980352157088529,-11.2299970981324,-0.790002738200636,-0.367347936785285,0.964131876831298
-20.360354565382,-0.611190996877849,-24.1249966549873,-3.94000121489123,0.72776906573264,-15.4947438675129,-0.783700602113499,-0.368884454851014,0.982367922074399
-11.8874531561136,0.139624694120139,-37.0364159703255,-2.68776891654478,0.199545807928219,-16.2681800505011,-0.775023361129478,-0.371692929659761,0.996658676620391
4.18356234669685,1.19037996321917,-30.6888657689095,-0.711433539592333,-0.477588664102385,-13.132111897167,-0.764640525930943,-0.375448356899788,1.00730012975785
24.1170187139511,-3.75333562105894,-15.9936878299713,0.90706595041702,-1.16413734334611,-6.74282852344236,-0.753211188914868,-0.379844166921957,1.01420984874922
14.6015032052994,-0.861253788918257,18.1765762245655,1.44280783224312,-1.72522581046056,1.29957008258922,-0.741339139624243,-0.384619907535946,1.0170105569747
-2.61214828312397,-1.10272252611816,14.5255385184288,1.03410035958751,-2.04564258981565,9.07537304749673,-0.729531927400261,-0.389586217246334,1.01519874044578
-16.2291341543198,-7.81090187251568,16.9220490896702,0.45124697478724,-2.03412279301973,14.9710569679728,-0.718174504083035,-0.394642752749373,1.00835881987072
-12.6930310732126,-0.822745049893856,34.5240451598167,0.352426710222198,-1.66779747548194,17.8746711872181,-0.707520020757974,-0.399785600290153,0.996373353762749
-0.9382301902771,-1.69074623331428,32.2705609917641,0.720678015263398,-1.04241237411692,17.2479468176118,-0.697693542110729,-0.405102262600748,0.979581690647
12.726771261692,2.96065198391676,18.3061306428909,0.915547761608119,-0.324993654780826,13.327149588461,-0.688703492129942,-0.410754480017049,0.958851332737071
18.4239029216766,-1.86472852706909,-4.9970135396719,0.238411066543955,0.337656941771042,7.07227997150737,-0.680459704116737,-0.416951457283872,0.935544827152803
9.0251352596283,0.0593245115457103,6.57535012185574,-1.42535365412003,0.835157683379529,-0.273369592576797,-0.672800929683259,-0.423917753810952,0.911386713087309
-13.0598725193739,4.94349046647549,-1.43040568068624,-3.37845964706139,1.05739930450084,-7.48401534504929,-0.665533822164716,-0.431860717341274,0.888255134150504
-22.2406530582905,4.44091497212648,-21.1181478667259,-4.52892632221536,0.932836545118176,-13.2723229547756,-0.658479244447231,-0.440942075827976,0.867936749047223
-20.2608220911026,-3.2599235907197,-29.7764709162712,-4.15441511429337,0.512786066174603,-16.3213672045333,-0.651514526247262,-0.451257371027848,0.851890022776398
-7.43978450372815,0.211162508837879,-36.0347738957405,-2.41912590237335,-0.0601813300657985,-15.7060578420855,-0.644597923065366,-0.462825261839339,0.841061272303525
13.0919602847099,0.41602321755141,-26.3629623126984,-0.286353312669473,-0.654628412428739,-11.3807399904153,-0.637766948290338,-0.475586568011176,0.835789598420709
25.2844714522362,-3.30627593100071,-3.47431379914284,1.1302648660502,-1.17303952004647,-4.35446581351455,-0.631112934948803,-0.489411043885154,0.83582033042547
8.38947041273117,1.0678976791352,20.1780091452599,1.35910963905976,-1.52746446544662,3.64831247616971,-0.624743740306596,-0.504108878418933,0.840423764806792
-8.94869256287813,-4.83356105804443,8.19642224907875,0.848781554933962,-1.63457284091918,10.8531008412209,-0.618749102167705,-0.519443736977735,0.848592532573982
-17.8243820536137,-4.63656660854816,23.7696052265167,0.459458244152758,-1.44526891160776,15.8548311959848,-0.613177789710999,-0.535144476574947,0.859274011319336
-8.48404532521963,0.60378367099911,35.4644926142693,0.665422842510831,-1.00650515421204,17.6851916583979,-0.608027127275269,-0.550913436182091,0.871588277302229
3.73477568149567,0.262452256288379,30.5033593440056,1.17649624015152,-0.461640838862303,15.980097032795,-0.603240398427634,-0.566430545065647,0.884987159248405
18.2977129912376,2.90540953695774,8.16488353729248,1.22218048320377,0.0435994214633718,11.2043731397141,-0.598709029698722,-0.5813542203879,0.899323561791186
17.4892091274261,-3.4874916690588,-2.78341322958469,0.232009985295885,0.429223271934679,4.46069879945472,-0.594281387125224,-0.59532146517852,0.914819680930321
0.640572999715805,1.91103467434645,9.90143291115761,-1.60476087719109,0.646854467350929,-2.96776778942869,-0.589782699187987,-0.607950077175217,0.931944333414534
-18.5967238122225,3.34719620794058,-15.731868224144,-3.36807868118248,0.632655197002643,-9.77864103926942,-0.585047401306181,-0.618845464392348,0.951228244102228
-21.3537204909325,1.26318642273545,-20.1171793913841,-4.04509037923372,0.351254186115859,-14.6005662272768,-0.579957579874072,-0.627613729290779,0.973057904598881
-15.3751477235556,-2.41374640882015,-35.5081151819229,-3.25955285199578,-0.15096294850365,-16.2049803317575,-0.574474793553248,-0.633881634525123,0.997492667347688
1.09924730658531,2.70401535004377,-30.6754616117477,-1.54067359764896,-0.775362774252804,-13.9629245371934,-0.568652741037357,-0.637322658207063,1.02414625247821
22.6442781686783,-4.47736856102943,-23.9442451858521,0.0434583182318322,-1.40752199605297,-8.22937860173416,-0.562625824648926,-0.637686716728483,1.05216226871415
16.5732498121262,-2.08148627310991,11.9474648845196,0.669758074754263,-1.93167931379257,-0.374284811362103,-0.556579067764972,-0.634829789887175,1.08029394337444
-1.13971003890038,-0.862519418746233,17.3907139492035,0.367623689981688,-2.25801044279769,7.70451496645451,-0.550711417304012,-0.628739033834472,1.10707444173734
-16.4342766988277,-5.67399305820465,12.694454870224,-0.11163143509032,-2.32911954005678,14.246299906609,-0.545203284068552,-0.619549117564941,1.13104244695789
-15.6324415844679,-1.84380631238222,35.3597619652748,-0.0328581436511084,-2.12409646630305,17.9375655624563,-0.540192147780919,-0.607546402977484,1.15097471188967
-2.84567145824432,-2.30288714691997,35.2235709571838,0.669922098355267,-1.68346261404999,18.0238877878686,-0.535753446973503,-0.59315905713933,1.16607620931473
12.5268993973732,1.65020047053695,22.39289935112,1.35306373313747,-1.09136574619209,14.553323649608,-0.531883064159077,-0.576933048343211,1.17608823258889
19.1833018684387,-3.2734490776062,-1.93459924578667,1.21148051893133,-0.422500935725283,8.40986903009954,-0.528482342232531,-0.559495941998809,1.18129247432814
12.4275505256653,-1.54079716533422,4.90060055494309,-0.0308951113945652,0.253019030785416,0.894239472705218,-0.525351675309273,-0.541512050616166,1.1824112155844
-8.88007044397295,4.13025766700506,1.14114085257053,-1.81665964977176,0.818915322841044,-6.64806087832285,-0.52219893989334,-0.523633547454493,1.18042533249871
-19.5865562653542,3.24582215309143,-22.1159869122505,-3.0970189106301,1.14119879050154,-12.8178184084822,-0.518663121606429,-0.506452717392619,1.17634780200405
-19.3077054744959,-0.557335838377476,-28.8620108270645,-3.06990189368049,1.15778497508956,-16.204667059583,-0.514345332335614,-0.490460605581493,1.17099843800833
-8.71137249827385,3.63181410759687,-36.8045832252502,-1.7444119780201,0.89332287513037,-15.7992008385492,-0.508835086404913,-0.476016611651792,1.1648257867588
10.8502220034599,0.469476051069796,-27.1009019780159,0.0553886500332396,0.426507929044726,-11.4828776318352,-0.501722829295712,-0.463331923158852,1.15781422244893
25.3954165220261,-3.47121769845486,-11.1136858463287,1.26236817670793,-0.127011870291794,-4.24667209363593,-0.492598622814517,-0.452467517146328,1.14949775860884
9.71356070280075,1.9957402177155,25.56923787117,1.35504661131861,-0.656923215627334,4.0651094970798,-0.481045740437747,-0.443345411155749,1.13907877015869
-7.64807124227285,-1.51704358264804,14.1175116240978,0.707596917452736,-1.08323894329716,11.4517185455508,-0.466640779151357,-0.435770340002116,1.12562527964611
-17.7682388430834,-3.66008042514324,24.2107425642014,0.155435524455101,-1.33240722787581,16.3663248941857,-0.448967105123388,-0.429458245985517,1.10830213597127
-9.85279282491189,-0.31288746971637,35.878503549099,0.210964480230193,-1.34657981861037,17.8901330907929,-0.427640140841101,-0.424067824771544,1.08658476745774
2.63090205788612,-3.28795835852623,29.2459904623032,0.643974440051512,-1.1160863622621,15.8197500429327,-0.40233774122617,-0.419231707280652,1.06040997073764
16.6673572397232,0.706347086057067,6.11390598893166,0.717797859203722,-0.678388761015734,10.7819056108955,-0.372830065629364,-0.414584632624208,1.03023345254551
16.2934090876579,-5.82600955545902,-6.56545137047768,-0.156509501382774,-0.120452557755799,3.97327774619703,-0.339008478061956,-0.409787109541466,0.996984602938113
2.59705954313278,2.26282246381044,11.4365328419209,-1.85587765912677,0.382588764071117,-3.33859250463911,-0.300916449313002,-0.40454436970082,0.961930741840059
-16.7013798487186,9.14557620763779,-11.2429420566559,-3.52226107349972,0.591320409512621,-9.93261344738242,-0.258783315581085,-0.39862169437289,0.926480797727149
-22.0128490447998,-0.289125627838075,-25.1379261946678,-4.13303058448165,0.368039218418149,-14.4750305751911,-0.213055116020619,-0.391858140770051,0.891968816958015
-16.6404050838947,-2.28944922208786,-34.5177137947083,-3.22941511862207,-0.214452019682601,-15.722255872369,-0.164410796551355,-0.384180633970881,0.859460806266097
-0.179933443665504,2.06238605082035,-35.3202839040756,-1.25707631025317,-0.966517516348955,-13.090655837092,-0.11375220200666,-0.375618866091904,0.829624688512511
21.1568190121651,-4.54751731485128,-16.2836395597458,0.728035418961043,-1.68665544755017,-7.1040875393152,-0.0621637629177161,-0.366319103507131,0.802691577410202
18.9790282201767,-4.94447338342667,14.5449395799637,1.81693367000835,-2.19499231407388,0.661622367172778,-0.0108485839666609,-0.356553181593376,0.778516880821681
2.00115693211555,1.07638228140771,19.3490973293781,1.8925827121901,-2.37541269066705,8.21290648057215,0.0389448551728185,-0.346718455155564,0.756725688481799
-12.7658183830976,-5.96572292625904,17.0289677667618,1.58479213973207,-2.17652734129748,13.8693512000428,0.0859913826599808,-0.33732524483673,0.736905916690808
-13.7695753955841,-2.68266833513975,30.1864683222771,1.59707676173694,-1.58779753444418,16.5565391293322,0.129145898289462,-0.328970016416058,0.718801776381064
-1.76169474005699,-0.0872262597642839,31.1462887716293,2.05151920758758,-0.665952179035368,15.8398288485242,0.16738823127326,-0.322294720837055,0.70246177453586
12.6944314813614,-2.28207237482071,14.7667677390575,2.39896486284585,0.451043452537729,12.0213285323225,0.199858542741209,-0.317935057519573,0.688307405792469
19.6059970879555,1.24562167927623,-6.86696187615395,1.91717805541235,1.55595345770502,6.04455803085712,0.225882791043067,-0.316462667406847,0.677106996446903
12.810213367939,4.51462789624929,8.051670332551,0.380830265763244,2.37946079449504,-0.935447784382115,0.244983916605105,-0.318328112117434,0.66985978454308
-9.13028968557716,8.98175301253796,2.38049607083201,-1.6282895807363,2.6637345907024,-7.78567177086412,0.256874750566548,-0.323812536506059,0.667613756609926
-18.7375282734633,4.36363436937332,-24.731827712059,-3.0506328217601,2.30811163082857,-13.2245544937412,0.261434578575089,-0.332995662688062,0.671253339468263
-20.3766320443153,-0.649064911007881,-29.0516500639915,-3.07720642578184,1.43910187302098,-15.8626878088996,0.258679146336546,-0.345745750955099,0.68129887593085
-8.86747042514384,0.884515986219049,-41.2059087467194,-1.71626867437193,0.322069097692155,-14.7392368128761,0.248737749032009,-0.361733423746384,0.697759324075858
13.090589697361,-3.36871513098478,-22.2002078676224,0.199236241214351,-0.7703974296514,-9.90665527493935,0.231847333700065,-0.380466814080434,0.720071758371313
23.8699013471603,-6.6051206356287,0.765776066333056,1.60186374465491,-1.64513383325668,-2.58596077281551,0.208363953373395,-0.401341900465666,0.747144623011283
8.64671281814575,4.13257667273283,23.3576946115494,1.97691270461391,-2.23457890723582,5.30059719998258,0.178782381803933,-0.423700120476339,0.777498375602658
-7.03822769969702,-3.9921417555213,13.2729362869263,1.66149673709945,-2.53886138573146,11.9092639846504,0.143751239082453,-0.446885454386596,0.809473816523203
-15.9934890246391,-7.39626470088959,25.5470675683022,1.38302582578976,-2.53598360943395,15.9374440317291,0.104075146926054,-0.470294473553941,0.841462928582942
-5.66983422607183,0.638615205734968,30.4666341519356,1.52145785043303,-2.22475979293804,16.6735638796074,0.0607030286145789,-0.493414542053889,0.872113838097398
6.54945572733879,-2.28068980067968,27.5826049590111,1.77712638823928,-1.68116078369995,14.0573649442572,0.0147063970161978,-0.515847144688273,0.900469662481529
17.4939827942848,-2.15890910938382,1.04973440006375,1.47554506215941,-1.01270241801447,8.7628303660438,-0.0327494933675801,-0.537315368582814,0.926016884822046
15.2012965536118,-1.38123147413135,-2.50881248742342,0.20975376100903,-0.338337666590774,1.94472466742611,-0.0804426783262065,-0.557656791443046,0.948638799844265
-2.59375001907349,4.72449060559273,10.5142854309082,-1.70107676193659,0.196662599719822,-5.15755827165407,-0.127142342738248,-0.576804944111041,0.968489573231281
-17.7489617425203,1.1207530003041,-19.2618159413338,-3.3258591290723,0.478803120163437,-11.2584027951549,-0.171666456996973,-0.594763787242541,0.98582021228025
-21.0785762500763,0.216724380366504,-26.4889043211937,-3.75258396433185,0.499474841714649,-14.963696760698,-0.212941109312172,-0.611580091075631,1.00079662351554
-13.9670466855168,-0.512989166155458,-36.5795776891708,-2.74565930264384,0.332397233763864,-15.1285184807021,-0.25004847019286,-0.627318036710224,1.0133517026474
5.35803876042366,1.50512110993266,-28.5827057075501,-0.943572503546119,0.0663110644276275,-11.4269539905216,-0.282251980501014,-0.642038934067107,1.02310786584236
24.7056813025475,-3.17198556035757,-12.6121482932568,0.573134546802587,-0.222020752442987,-4.66036555854329,-0.30899568501535,-0.655787328971489,1.02939254498565
13.7884852910042,0.4034955945611,21.7570356988907,1.09256195099306,-0.481676861344688,3.44091590171328,-0.329884771416365,-0.668583521147594,1.03134779363941
-4.21015899181366,0.72922044351697,17.1273775756359,0.791826476399557,-0.695739867071161,10.8932506867537,-0.344659863845053,-0.680421769134317,1.0281112786707
-18.1343178123236,-3.38482421010733,18.5300404107571,0.458246129254427,-0.855460749014813,16.0967623219547,-0.353175253204564,-0.691273104549292,1.01902713263239
-13.013330436945,0.218390252105892,37.4201313114166,0.691520814938849,-0.951253124291952,18.0245711776016,-0.355383832661099,-0.701091551768963,1.0038373919982
2.77473303794861,-1.81765157058835,29.4496583390236,1.34273942920212,-0.994113606397271,16.2955565907508,-0.351325636863999,-0.709822527974495,0.982809289236746
17.1974424219131,3.65111021161079,14.3756322813034,1.65312762658352,-0.996434902260679,11.3455804778881,-0.341117087465369,-0.717412286484409,0.956767839148371
19.0338400197029,-8.32570477187634,-6.14936642825603,0.931099434077556,-0.934075335625024,4.30847535550818,-0.324942884579537,-0.723817448380338,0.927023308400512
6.03982761383057,0.118583196233958,6.20955357313156,-0.799849828365656,-0.795460468865469,-3.42985968330642,-0.303056233950866,-0.72901381613161,0.895205302806724
-14.8320945864916,2.49468883037567,-11.5381211972237,-2.70155946989357,-0.654967060086003,-10.4833943653135,-0.275791065949351,-0.733003836152165,0.863034439325802
-22.2822033727169,0.419231438599527,-24.6938091158867,-3.66704545507451,-0.612198623377914,-15.4419159641858,-0.243582490147733,-0.735822536991808,0.83207478239467
-18.5666983598471,-0.808475285544991,-36.0650811839104,-3.0988874059436,-0.683476333164979,-17.0440914899924,-0.206984195036216,-0.737542380446709,0.803514144867139
-2.28239163279533,-0.125010181590915,-31.9815401387215,-1.33920673868866,-0.798745639672871,-14.6522497741599,-0.166669854500414,-0.738277605089601,0.778015250283672
20.6530065393448,-3.98245818167925,-23.2146249389648,0.5611421597918,-0.861444686353102,-8.65464824545489,-0.123411906976834,-0.738188060748397,0.755668381295297
21.2123932886124,-3.11692379236221,8.2296572381258,1.611378815747,-0.819374029080179,-0.477549971608147,-0.0780417144999494,-0.737481750186488,0.736055857799002
3.0889694237709,1.23753000989556,19.7518851184845,1.60818943708945,-0.721972266227458,7.89211337936697,-0.0314032337175578,-0.736415017151131,0.718413990154524
-13.3595429062843,0.426312562935054,12.9570895779133,1.16715382945148,-0.69099592539101,14.565215800456,0.0156871851171499,-0.735289808093527,0.701855702953858
-15.7200106555223,3.05509036391974,38.9739025712013,1.04513289844078,-0.814370494967769,18.1126771749201,0.0624687978423729,-0.734448339421757,0.685603584804333
-2.78543578147888,-0.654071077778935,36.6168759083748,1.42139563777687,-1.05778780367571,17.7521261603998,0.108253864772686,-0.734266076782782,0.669182006129096
12.6143690657616,-1.71576135277748,20.5942724275589,1.765970084109,-1.25309437402107,13.6269699353831,0.152438812771746,-0.735143604448897,0.652527368821947
18.9791194367409,-9.25180198967457,-3.96343251138926,1.34981641368448,-1.19255581221797,6.80251593609173,0.19451042386678,-0.737496872348647,0.635994635453971
12.312210688591,-5.61865500926971,3.02604344308376,-0.0589877692445011,-0.817632841934208,-1.22432930288727,0.234043826246629,-0.74174432987085,0.620261972656476
-9.44943049661815,6.53461081624031,-3.30359410554171,-1.88020155539828,-0.339809246248619,-8.93591999461765,0.270688683291142,-0.748289679844276,0.60615791126047
-19.9088851976395,6.14305085062981,-25.348563952446,-3.06218226157152,-0.0912723056797075,-14.8085476095013,0.304145307124491,-0.757500797514741,0.594451347904272
-20.287630405426,-0.203123939484358,-33.9852195596695,-2.82772530177604,-0.23492459883703,-17.3998422005121,0.334139793813991,-0.769687667149796,0.585651677192001
-7.69474357143045,0.368040783181787,-39.0916070222855,-1.24826879889712,-0.667412904512996,-15.8153634126549,0.360410659194613,-0.785083046972568,0.579864636205091
16.2599419641495,-4.55085110485554,-25.5304006648064,0.778929924336205,-1.14311236814442,-10.2230487817644,0.382715285348677,-0.803828115471425,0.576739062422205
24.4896921730042,-7.43284371256828,1.05507466211915,2.17786761865993,-1.44700469642522,-1.98479261165952,0.400854652185498,-0.82596274402275,0.575520590962725
8.17988749265671,2.89324001938105,22.6125207710266,2.50082056431707,-1.51967082563642,6.78328938274767,0.414705539407361,-0.851418236442567,0.575203086186965
-8.90843879543245,-0.814506469219923,16.304808819294,2.17352657772724,-1.43311448967394,13.96244281646,0.424246698226416,-0.880010397144842,0.574743992235461
-15.4869763076305,-1.103475574404,37.6760031294823,1.95649807421072,-1.25173807199989,17.959397797431,0.429570569262264,-0.911432195510219,0.573293605182238
-5.4500885528326,-0.155356883648783,35.5864982771873,2.18057085174321,-0.967009529287363,17.9497447513649,0.430880192356082,-0.945246823096438,0.570385212296717
9.5321929371357,-3.2069369995594,22.1117909502983,2.45188478679535,-0.534105098527744,14.0742355309521,0.428475513238449,-0.980882674450376,0.566042954116733
20.1705597925186,-4.75640529334545,-2.7569896620512,2.02813805731665,0.0508730218434258,7.38210153043294,0.422731870562035,-1.01763181783275,0.560783761302602
16.0021639537811,-0.865000611618161,2.81637223005295,0.525838174109832,0.646741858035969,-0.636808259725165,0.414069378604208,-1.05465355635755,0.555513918654678
-6.2269531327486,10.3815091967583,1.27370980292559,-1.62646672111819,0.958699903450735,-8.43841920365223,0.402910833011606,-1.09098521667362,0.551343786117415
-18.3076895105839,4.23467753648758,-30.0611718463898,-3.39529983428388,0.736348955102067,-14.4290404263739,0.389630399996931,-1.12556310604813,0.549360706298651
-21.5912320518494,-3.40706731081009,-34.0490501046181,-3.85557417632437,-0.0260542647032607,-17.0912088718584,0.374503058752209,-1.15725655398872,0.550407940203138
-11.7364273233712,3.08405425429344,-43.1133219480515,-2.83078516278513,-1.12627431294387,-15.545837995398,0.357669547703136,-1.18491602766165,0.554916579450299
8.89460669517517,-4.00481062531471,-19.4332960653305,-0.997946976348038,-2.28276511850779,-10.1053330627662,0.339128924575924,-1.20743279517163,0.562827280175415
22.3477424740791,-11.4753408122063,8.22780542492866,0.626951273047859,-3.21360542265091,-2.28015764828799,0.318761500641525,-1.22380412764497,0.573619060581644
8.07876457571983,2.59997028708458,17.6493994474411,1.46033691546869,-3.73934972812295,5.85698337816864,0.296374371377374,-1.23319603928152,0.5864366833892
-5.94041325330734,-6.09808634698391,17.1383259022236,1.70013699990356,-3.80737476942946,12.4507941293132,0.271756328708925,-1.23499557551712,0.600284005951684
-14.3332338282466,-7.22504711687565,28.2328504228592,1.93392320003719,-3.40727249445491,16.2292579744647,0.244730907497839,-1.22884640528804,0.614236072266418
-4.32078655779362,-0.470681856572628,29.3159933280945,2.44728659502443,-2.57130859983496,16.5573696033113,0.215202279764114,-1.21466416727506,0.627621089342642
8.36039805650711,-5.1393283367157,22.7607196211815,2.90364210580596,-1.42320407184304,13.5078681311299,0.18319279083262,-1.19263091263761,0.640133056336158
19.2360320591927,-2.11893505811691,0.259453804101795,2.64091258001931,-0.181248806592712,7.84311424420226,0.148870255487976,-1.16317083541805,0.651852833586575
15.9818203210831,4.38760532230139,2.22369318902493,1.30323722434793,0.841020679367315,0.715425708325646,0.112560123498933,-1.12691219186251,0.663175942962435
-3.58848770141602,10.3385380089283,9.57192301332951,-0.724347607287431,1.3248961554284,-6.60779520696253,0.0747372290583105,-1.08464247531938,0.674665194064813
-16.0719107115269,0.359438578784466,-26.0072434401512,-2.47074965109623,1.14758080121587,-12.6880569946478,0.0359967283472778,-1.03726480598657,0.686861396039765
-20.6624252343178,-1.7942574454844,-31.2867505860329,-3.02535967388224,0.451087854262373,-15.9698141397863,-0.00298818970280178,-0.985762326953932,0.700093989401401
-12.8710960391164,1.65202436327934,-40.6251352214813,-2.17132556376607,-0.500693179109789,-15.3331925925166,-0.0415086586737422,-0.931174115775345,0.714334959593984
7.90630796670914,-2.72772434771061,-28.1405135321617,-0.549834243494616,-1.44510161634251,-10.734257053331,-0.0788506672095236,-0.874582002829349,0.729132641129465
24.237499423027,-8.94143763005733,3.02656062930822,0.802063184966004,-2.15758019095544,-3.38744070202199,-0.114309768157077,-0.817104451177679,0.743645607168885
10.0581979322433,0.601406412385404,21.2258793067932,1.25083637065153,-2.52370036217672,4.7159570501116,-0.147195458903351,-0.759892138381198,0.756772841702595
-5.89241287529469,1.26956880480051,15.7345977044106,0.997711088298828,-2.54795172258515,11.6441639898749,-0.176835538173981,-0.704120052141731,0.767351748137237
-15.8715330630541,-8.37643463015556,23.8636752319336,0.725810506371434,-2.23715593876318,16.0368909293317,-0.202588118488605,-0.65097235312026,0.77437874159594
-8.0527891972661,-2.01199489250779,30.1279727768898,0.866260918752808,-1.58233748959856,17.1478600585265,-0.223862058654159,-0.601618223296146,0.777203082304361
3.64092903971672,-1.4383324585855,27.2041100120544,1.19149902239099,-0.665490109402663,14.8570446069945,-0.240141600561263,-0.557178783389314,0.775652422743441
16.8234007143974,1.44434748932719,4.82509458214045,1.03412170338914,0.321500480786598,9.73004184836606,-0.251011522395935,-0.518687001974225,0.770064336000644
16.753208398819,-0.103179437499493,-0.68395970530808,-0.0889090399018165,1.14653422196524,2.81359921806131,-0.25618316244773,-0.487044519110618,0.7612179704864
-1.0200461858511,7.91433210074902,12.60657589674,-1.94828179134127,1.59721696997096,-4.68802529561588,-0.255524042056615,-0.462980977051479,0.750180201301211
-17.2321696203947,2.0171212926507,-18.6011799752712,-3.63335568320305,1.556545168418,-11.4239279455427,-0.249091004392187,-0.447021998305055,0.73809727243728
-21.8558021879196,1.38872716605663,-28.0015486049652,-4.16118500005945,1.06480786744197,-15.8519231992802,-0.237160066961196,-0.439470976578067,0.725973364847739
-16.0429792732,1.24360775202513,-38.4310377144814,-3.17760349293253,0.288470197450792,-16.6374522701028,-0.220240805736611,-0.44040747629687,0.714481102017369
3.11497433066368,-0.577003606036305,-33.4391340565682,-1.22698884617806,-0.545628278011991,-13.278843968964,-0.199064111053099,-0.449701900294135,0.703844864348478
23.3598697757721,-7.82641219675541,-14.8023913156986,0.618421000869533,-1.20742075337814,-6.47177595200241,-0.17454027445416,-0.467043126982315,0.693824371596158
14.7753853654861,-2.69193061709404,17.711771696806,1.55186044420236,-1.56958779645807,2.05395351698663,-0.147695061750171,-0.491973859575077,0.683803944793199
-1.34703710317612,3.79182462573051,14.3167671918869,1.59621472694483,-1.66957491100287,10.1962431341522,-0.119598088719344,-0.523927953490906,0.67296726690475
-14.7066393586993,-6.08607792019844,21.3848884892464,1.41216825255737,-1.61378953760038,16.1233436511416,-0.0912966620054734,-0.562265012951665,0.66051627013402
-11.1486769004166,1.0216815789789,40.9331291198731,1.57685570579531,-1.48137289972351,18.5357430179007,-0.0637613919702515,-0.606299388457204,0.645882529651342
2.20628544330597,-0.334225859977305,32.5790296840668,2.03294151540949,-1.33018106381394,16.8684354464235,-0.0378435064455098,-0.655322368395695,0.62888219625219
16.9039800238609,-0.111819749297574,15.7985206353664,2.16533223813478,-1.18483483115199,11.5414271143754,-0.0142426032606179,-0.708617408650303,0.609779121141301
18.3150862383842,-5.41620861589909,-5.04906252980232,1.40190241753812,-1.02035956434559,3.83201500827109,0.0065131757779192,-0.76546884902106,0.589242052032533
3.46427763819695,1.626055855304,6.21551305532455,-0.187557724523167,-0.821389459325666,-4.60839605031909,0.0240698712103956,-0.825164929621068,0.568206147451532
-14.4430421993136,-2.25995250418782,-22.6487898802757,-1.82661520354346,-0.628745362059812,-12.0754899812763,0.0382308695306983,-0.886996239748911,0.547670698389152
-18.9146614855528,2.61017894089222,-26.2993633174896,-2.57587299774531,-0.505996402212215,-16.9430616291752,0.0489248780722437,-0.950251221271771,0.528478816131467
-15.1579119676352,-0.0262947392114438,-37.6858311295509,-2.029017518341,-0.479663520838222,-17.9594262305754,0.056169704815738,-1.01421088778053,0.511128897957708
1.97250089764595,-1.24699855238199,-32.0023655819893,-0.626167892942392,-0.508061402577021,-14.6718726503917,0.0600438795488173,-1.0781450576784,0.495661872631089
22.5327436995506,-4.33528677552938,-22.3865258860588,0.651619907736061,-0.52002745337892,-7.71569748384556,0.0606722205325002,-1.14131189236583,0.481652979115977
16.337394182682,1.1292176489532,16.0240173375607,1.03867897700375,-0.501480157489708,1.24749902778624,0.0582223709438153,-1.20296168257524,0.468313903791248
-1.70167950332165,-0.239757768809795,14.9690837395191,0.58404164352291,-0.519136903812117,10.0647506232175,0.0529033941367394,-1.26234521896388,0.454685090963442
-16.0242032790184,-1.2529897557199,18.1339079225063,0.0178832674425035,-0.664429771312163,16.729406774497,0.0449586975162316,-1.31872697566949,0.439875877688543
-14.982310141325,3.27408466994762,47.6672317314148,0.0277162455128072,-1.00138943910753,19.7017664323277,0.0346521674350385,-1.37140338624156,0.423298167281978
-0.869245909452438,0.0540098036499694,38.235265917778,0.641998004888874,-1.51630159508685,18.2014381287627,0.0222524053308547,-1.41972616613096,0.404840417029546
13.2342651414871,-0.996491627767682,19.0338809502125,1.23486044757876,-2.06105861765303,12.5992081660933,0.00802033542333496,-1.46312969026271,0.384941830461374
18.2543781065941,-12.6571414482594,-7.27786033809185,1.09355463848536,-2.40090662237541,4.34186946844226,-0.00779940365837088,-1.50115998705602,0.36454903422491
6.69304463267326,-1.82311228528619,0.817631513625383,0.0538944196504534,-2.40322464266794,-4.66436631973883,-0.0249879002594859,-1.53350152317522,0.344964549580575
-9.88606071825139,-1.46290435910225,-20.3132622599602,-1.3206095875264,-2.16436648535882,-12.5557707914968,-0.0433670628178218,-1.55999763414764,0.327621014109917
-17.597160422802,1.0490959572047,-27.6581299352646,-2.15885126243824,-1.91415272970574,-17.6779271011289,-0.0628199148418012,-1.58066185624947,0.313830827417231
-15.6088714581728,4.90041812181473,-39.5685714197159,-1.95081468661044,-1.81789138834989,-18.7976645208738,-0.0833090447170826,-1.59567983869976,0.304565100085722
-0.500516982078552,-5.99743763923645,-32.8569805884361,-0.944594527854046,-1.85014061855092,-15.4896384004187,-0.104883695318026,-1.60540330426161,0.300309146243592
19.6582688570023,-7.11257592380047,-23.7923228287697,0.0429365089042976,-1.85067660923004,-8.44593289534629,-0.12766999135339,-1.61033762905264,0.301025593229245
16.3591271138191,-1.80592600286007,15.3176187229157,0.312688371390934,-1.72955507130696,0.581315855520694,-0.151846622617721,-1.61112355391405,0.306232459134613
-1.79245226383209,0.830038793608546,19.8894443750381,-0.102977042664993,-1.56784435140697,9.34960256204345,-0.17761419329017,-1.60851283665703,0.315176719631331
-16.4240914338827,0.764725321680307,20.7164511680603,-0.508892737327602,-1.50654484108238,15.8627417199863,-0.205166150728992,-1.60333824460346,0.327060999069225
-16.2120094138384,0.826119989678264,41.0183207130432,-0.235848863325571,-1.59830625329629,18.7699263750264,-0.234663674911927,-1.5964795653291,0.341268901150031
-2.73787686824799,-4.9808851647377,32.7282015109062,0.717986433598761,-1.76702243582932,17.5469181414458,-0.266211653988187,-1.58882794036792,0.357536145195622
15.0095640134811,2.0818784750998,15.4467860555649,1.65182228319732,-1.86219262952964,12.6558405997154,-0.299832919707595,-1.58125026283687,0.376028529101039
19.5812306213379,-11.2713595247269,-5.7992532813549,1.73761645421929,-1.73797191200564,5.36254437767304,-0.335443139202632,-1.57455425000186,0.397309758383422
10.9030106663704,-2.98461738198996,4.04627820163965,0.720573886223638,-1.36377429541825,-2.79803458140898,-0.372834099615955,-1.56945408072406,0.42220714718061
-9.7417483387515,4.21469789296389,-7.91344917118549,-0.833332313771532,-0.908917381094693,-10.3380005544863,-0.411673204100094,-1.56653681004823,0.45160507250831
-18.1998604220152,0.422379360236228,-26.3972854685783,-1.9498566901178,-0.639884732653799,-15.7769004682876,-0.451520801249603,-1.56623115920868,0.486210152846477
-16.715600861907,6.00086293816566,-35.2332399129868,-1.97902141149406,-0.711528164004184,-17.7611433660949,-0.491858734899317,-1.56878189238188,0.526337173503894
-3.73948210537434,-2.5289219391346,-39.3994418764114,-1.07295518978353,-1.05867908700953,-15.54956129304,-0.532119310471828,-1.57423344968946,0.571761418247284
18.2007006669044,-8.79142848193645,-23.8286480712891,-0.0562663936916218,-1.45783524889651,-9.50750991570725,-0.571706798293207,-1.58242508489005,0.621671157648276
18.860449025631,-3.32700138688087,9.26449278652668,0.248368235634566,-1.73692472299182,-1.17571781218674,-0.610011291246695,-1.59299724135732,0.674733579571307
1.28618746876717,5.09034504175186,23.8548740029335,-0.285683504010204,-1.90871491138895,7.294578907448,-0.646421237262423,-1.60540699837256,0.729261642144131
-14.7197023308277,-2.47117951512337,14.5870699381828,-1.02613019231573,-2.04150798580892,13.9623695739508,-0.680341316689986,-1.61895020733378,0.783445371770289
-18.6642538905144,-1.39955430909991,35.5877823257446,-1.2106987790224,-2.08510366322643,17.5270671919403,-0.71121668750599,-1.63278881821911,0.835596852827343
-6.23868644803762,-6.37903979659081,31.2903244042397,-0.65365496467132,-1.8933230038417,17.4119067213688,-0.738558243099467,-1.64598241279087,0.884357386692966
9.69376086115837,-5.61651142001152,16.2053500199318,0.0890591190510565,-1.3755723755511,13.8454148080998,-0.761962111314529,-1.65752264387833,0.928826511925158
18.2315646100044,-1.09892994895577,-2.92413699924946,0.198284918626584,-0.623964093200256,7.72941136565038,-0.781121158112464,-1.66636906943327,0.96859154191267
11.5259098720551,-1.52292851284146,14.6517331266403,-0.701003544355109,0.0686310298011507,0.224504801286448,-0.795832352883354,-1.67148573451232,1.00365827241789
-8.24737927168608,11.2691820216179,1.96719031020999,-2.1847055536663,0.323640177434237,-7.39367372781073,-0.806005826975851,-1.67187961818251,1.03430368070685
-17.2647403657436,2.92931120038033,-28.1905610203743,-3.32065903604162,-0.10224796450872,-13.5491393972217,-0.811677268309151,-1.66664349587593,1.06088615371458
-18.4944677048922,-3.11473810315132,-33.7382518815994,-3.35207766841087,-1.15249130254945,-16.5465538100386,-0.813018205824895,-1.65500542926643,1.08365700873789
-9.25623808946461,0.327854953072965,-44.3391836929321,-2.231791925969,-2.52983132290859,-15.2721176997022,-0.810334599419141,-1.63638439723498,1.10261835944276
11.8427845215797,-9.23392061948776,-23.772959189415,-0.644074402230196,-3.86157813962367,-9.840007365247,-0.804046682565018,-1.61044748900931,1.11746459110729
19.666520447731,-10.5328281211853,4.53488820612431,0.520080869607295,-4.83959624383036,-1.69994287082238,-0.7946509312057,-1.57716058754055,1.12762623801502
5.41937839150429,5.35725640296936,24.3257081794739,0.860016573886954,-5.3073104681882,6.9389806251225,-0.782673079403644,-1.53682318632144,1.13240894269224
-8.76255281142891,-11.5161567163467,16.7607173931599,0.699013113223221,-5.17972017552688,13.9760632768217,-0.768623907403655,-1.49007924335164,1.13119446330304
-13.910134858489,-11.5476100587845,34.7161963605881,0.638638446286743,-4.35745601006239,17.9331557686231,-0.752965792954467,-1.43789895349501,1.12365424053348
-4.67457058668137,-0.260886682569981,33.7982606863976,0.91898968378146,-2.85942654545788,18.0940671160442,-0.736091574255341,-1.3815299080864,1.10992348205237
8.03259613037109,-5.03875856637955,19.8440138483048,1.18863728697673,-0.928522769046455,14.599994622532,-0.718313576586214,-1.32241998043655,1.09069402514116
16.3194081473351,2.66046850383282,0.45637547403574,0.842499075882544,1.04317018162752,8.36229089707818,-0.699861776991157,-1.26211861665438,1.06720323025951
10.9392329978943,4.74387968033552,7.8355701059103,-0.388235491669556,2.6077127906749,0.668698949259346,-0.680893179006071,-1.20216745403014,1.04111898016636
-6.78698921531439,11.7616731154919,2.56459083169699,-2.09760623614822,3.37277179404993,-7.07330656129682,-0.661514882309413,-1.14399397071216,1.01434239607542
-16.198791782856,5.95186210155487,-28.9013883161545,-3.42253446073833,3.16988924428562,-13.2843419752521,-0.641819014725549,-1.08882208023308,0.988765877415523
-18.7243404632807,-0.646487969979644,-31.7028290963173,-3.64567515961,2.12981274036144,-16.3815490965934,-0.621921126653228,-1.03761081043966,0.966032705552904
-9.62916710838676,4.06798832863569,-42.9521025180817,-2.70733049979113,0.577851783449077,-15.3767881657548,-0.601989862512522,-0.99102686792302,0.947345206588388
9.21056333184242,-4.30308820545673,-21.8978132629395,-1.25829998609979,-1.10150118966249,-10.4401886408189,-0.582258197479573,-0.949450448242559,0.933360021902291
20.5519947195053,-9.14206378519535,6.43827150642872,-0.175455309192698,-2.55320892015779,-2.95349978840043,-0.563014318406805,-0.913008022889811,0.924190600822373
5.68884615540505,3.43967577069998,18.8261457502842,0.135910584526644,-3.54131194402946,5.07981962770757,-0.544578484246364,-0.881622311887462,0.919511781286159
-9.40361712343991,-7.7183024418354,12.6499177980423,0.0184775590733836,-3.93722390261481,11.8247394755008,-0.527275634082727,-0.855068582831452,0.918736843760988
-16.7029802316427,-12.2401566195488,27.1463582324982,0.128600231089721,-3.66178825467177,15.9810140164719,-0.511410538136363,-0.833027432413696,0.921221765459929
-6.62435388207436,0.770936526507139,32.2010259032249,0.73895956141725,-2.77543379782631,16.810676120561,-0.497246511477011,-0.815126592064748,0.926448325342464
7.42023009896278,-1.49058332383633,23.4797470521927,1.4416622436192,-1.53582084016367,14.2486492389733,-0.484985741803414,-0.800967604455447,0.934145773013587
19.508238658905,-0.180126474872231,2.15155652806163,1.48552259594097,-0.272504767437271,8.95973700495779,-0.474751503322947,-0.790137206309842,0.944326429442142
15.7356291532516,1.65908926159143,1.57399020060897,0.453816080614916,0.716210465275517,2.04511775276823,-0.466577004316381,-0.782207110988393,0.95723037995923
-5.33557931274176,6.59875360250473,11.712232568264,-1.28026526333549,1.19052321070752,-5.27854987115322,-0.460407029415111,-0.776728403011245,0.973194354520751
-18.0125343436003,6.49763243973255,-21.094740293026,-2.74261847195039,1.05469091813533,-11.6308913654894,-0.456114115807806,-0.773227344601654,0.992475715785485
-20.1565709137917,-3.32305568575859,-29.5638872051239,-3.06065113243088,0.449012568581027,-15.4521103673415,-0.4535231628785,-0.77120811632923,1.01507188906544
-11.0092032654583,-4.21274199932814,-41.6152606201172,-2.09993881796581,-0.328624066918724,-15.4947051510355,-0.452432971038333,-0.770165160213537,1.04057818168985
9.85319689035416,-0.7533350186795,-28.4622437095642,-0.564520750988617,-1.02689947627131,-11.4976271705427,-0.452624765601877,-0.769604227903659,1.0681216981097
24.6950276756287,-3.37773504585028,-1.07567630320787,0.531805788221128,-1.54092052364125,-4.44764081794331,-0.453855709948003,-0.769068481704549,1.09639427041076
8.70103812932968,2.00002593442798,17.8056592690945,0.672657606969189,-1.85773982188955,3.83007618965291,-0.455844347429973,-0.768165100472509,1.12378431617606
-8.42549657016993,-3.3387311938405,9.73642799377441,0.216112735600947,-1.96334552950969,11.4254526426953,-0.458258608271546,-0.766588469714691,1.14858264000225
-18.2807911491394,-6.61569941818714,25.2132406711578,-0.0346025675949913,-1.81863102321274,16.7849977768148,-0.460713298049188,-0.764137105895798,1.1692187509528
-10.87000978522,0.16328766323626,37.2688755369186,0.376911116584887,-1.43770734709364,18.7955804825386,-0.46277665218692,-0.760722394953139,1.1844774475529
3.89727916002274,-1.05563592173159,30.8188938117027,1.13243942233045,-0.939589218310664,16.9765120389753,-0.463981113796657,-0.756368259752664,1.19365025221229
20.5988402724266,2.73894223093987,13.7487218856812,1.39726492112774,-0.478945486527712,11.7174435630087,-0.463835330212752,-0.751202342788212,1.19659019098828
19.2021158695221,-2.50351315587759,0.526182129196823,0.548816777353451,-0.160729931563189,4.14631935517268,-0.461839846492052,-0.745440854802309,1.19365866777655
-1.14302891850472,2.2374799002707,8.49551726996899,-1.21103546421717,-0.0319109470718456,-4.24260446916314,-0.457512123279797,-0.739370138865361,1.18557607889497
-18.2752965205908,1.00557242676616,-22.7102207279205,-2.9137901458363,-0.100852740386282,-11.7800646753784,-0.450423301562248,-0.733327922893998,1.17320820541766
-22.2119373822212,1.03118125788867,-25.2366903448105,-3.52969142905991,-0.318386217652501,-16.7456557400912,-0.440241106421591,-0.727686484791525,1.15733395698132
-14.2209813210368,-4.51273427546024,-42.9263420248032,-2.72203943106623,-0.57089287354853,-17.7552783075045,-0.426766505789291,-0.722838888634948,1.13844473915135
4.33229797124863,-0.796663032844663,-32.6446822214127,-1.08438762426299,-0.749197220966494,-14.2981929980685,-0.409951908460623,-0.719188270416856,1.11662072494821
26.0224789452553,-2.1394481138885,-17.1326517641544,0.304271286358699,-0.825177877948789,-7.07775201687446,-0.38989638474935,-0.717139210732714,1.09151411870013
12.8738942241669,2.09189329370856,15.8199319696426,0.724979901478495,-0.844694961816176,2.13450804551709,-0.366823560373517,-0.717089974516825,1.06244564986124
-5.22756925284863,-1.06456542402506,13.3151520144939,0.360498917687461,-0.855693970642547,11.1239655050217,-0.341053556315454,-0.719424830087217,1.02859329160709
-17.9747969985008,-2.85924167633057,24.4343096852303,0.00571719036466287,-0.864898387732961,17.8450581466157,-0.312978152815974,-0.724506235843752,0.989229365247639
-13.5556064790487,1.10622062288225,47.383702583313,0.260162769293322,-0.865242237675451,20.7339319899374,-0.283041086530295,-0.732666909157476,0.943950368122353
1.12093345999718,-1.82508674383163,37.561191880703,0.970648283901886,-0.862444239765043,19.039886884618,-0.251719777356275,-0.74420171594264,0.892845476324221
19.8032657718658,1.437913505584,16.2106323945522,1.36959953500145,-0.853170295603901,13.1664041590323,-0.219505391054474,-0.759359266693679,0.836563521769752
20.1678162789345,-6.06028468251228,1.08038696631789,0.779754866530173,-0.816544967363059,4.52976169274399,-0.18688344107601,-0.778333165353723,0.776261348373001
0.593984724283218,0.914049541577697,0.808404607325792,-0.710200429113805,-0.763981202566124,-4.97143722643181,-0.154321237445765,-0.801252926854989,0.713443877556002
-15.8387734526396,1.28671401053667,-26.0524915337563,-2.22143186558416,-0.76987362518968,-13.3498506546346,-0.122266609789196,-0.828174730750976,0.649731027443457
-21.1232688581944,2.9511520126462,-24.4259855890274,-2.74055888664533,-0.893599808368089,-18.7596024276592,-0.0911551048564482,-0.859072543177703,0.586602772233755
-14.2079227343202,-4.0852925786376,-48.3728924274445,-1.87550898595675,-1.08075000708347,-19.8231410201366,-0.0614159782408624,-0.893830438791103,0.525178431798796
3.02041432857513,-2.82410955816507,-34.4141128277779,-0.145231628360957,-1.19293528168454,-16.0823434494069,-0.0334666725435485,-0.93223667365441,0.466079592428285
25.0390100169182,-3.81854318529367,-17.1946813666821,1.38881911739002,-1.13435936708786,-8.33443215156158,-0.0076922489492015,-0.973979259557768,0.409408631756757
16.6865080404282,-0.00868972590949852,11.8868842220306,1.92872789877439,-0.929938921647607,1.51547625251402,0.0155841058687767,-1.01864227907564,0.354848947199189
-1.83170052945614,-1.3393450909853,15.3276852893829,1.5366175379845,-0.70274800876144,11.0871996288078,0.0361276008345847,-1.06570262040908,0.301864042637591
-15.2989684438705,2.75702357590199,29.5438172221184,0.955124772547842,-0.602056878424781,18.1604909772557,0.053805493934386,-1.11452796446303,0.249948447952341
-14.4254116746783,2.69356959164143,46.9342060661316,0.849442256077311,-0.716173838310274,21.0777218182358,0.0685856244268775,-1.16437787437084,0.198870879003393
-0.41449216067791,-2.38626317963004,39.3448709821701,1.1939826469347,-0.999631493248025,19.1342000215432,0.0805244135907889,-1.21440998597358,0.148851887660722
17.9907552194595,-0.229886097349226,15.8451779079437,1.31218231071859,-1.28195668551403,12.8799989097181,0.0897498854472946,-1.26369236119408,0.100633457757501
21.7426398539543,-10.4109171831608,-4.17349373370409,0.531480638517721,-1.37593753628765,3.90758092990187,0.0964409780111302,-1.31122144970539,0.055423165179662
0.995874381065369,-0.889062196388841,-0.642470055744052,-1.10227348113505,-1.23178789079926,-5.76776848382936,0.100800314432585,-1.3559437303528,0.0147248292064533
-15.8124434405565,1.42954862505198,-25.432812974453,-2.72758086572455,-1.00650746340931,-14.1619882183576,0.103018793991885,-1.39677891750257,-0.0199066337192197
-22.6580916309357,4.17958740949631,-26.5902131795883,-3.29861675899891,-0.93606891204739,-19.5116575543259,0.103236884390611,-1.43264379891426,-0.047132449920206
-16.2296644967794,-0.969906092360616,-46.1574245166779,-2.37883335926038,-1.13657680040868,-20.5277109782654,0.101514005835057,-1.46247733253966,-0.0660616675127887
1.36795142412186,-2.11775128930807,-37.5888796162605,-0.487557300868706,-1.54648925002234,-16.8151404302429,0.0978177621059854,-1.48526812277811,-0.0763971377674917
26.3289361953735,-3.49481676846743,-15.0188786280155,1.24258691283792,-2.01675606200453,-9.20567595509854,0.0920374154741253,-1.50008430863616,-0.0784634515507108
18.9491536259651,-2.46617897629738,12.1064272892475,1.91257932119659,-2.41401435895626,0.400774090287226,0.0840153210617842,-1.50610411985559,-0.0731103077502137
-1.15253707587719,-2.48705412089825,13.6900228571892,1.53408955631162,-2.652835448401,9.70103062504149,0.0735831590645833,-1.50264417646407,-0.0615134885357411
-15.5231039142609,-3.21697666883469,28.6940670990944,0.889157438847499,-2.67679356192292,16.6275946777225,0.0605912038542744,-1.48918255106412,-0.0449194445028473
-16.0544269520044,-0.270906672310084,41.850243844986,0.736670793040039,-2.43246686752315,19.7012277066887,0.0449266778877721,-1.46537437251732,-0.024391701226976
-2.17815975129604,-7.94746417880058,34.4789046549797,1.12862814869609,-1.86671448530629,18.3327535847113,0.0265246893169069,-1.43105880195349,-0.000615415731211859
17.432874712944,-3.03555832475424,13.1260565686226,1.39442257031024,-0.993283476922664,13.0187923086154,0.00537662604275161,-1.38625731060763,0.0261980477534769
22.6502049064636,-0.614914613440633,-1.12641091234982,0.787822406048686,0.0125184784843462,5.08931208381751,-0.0184635907249353,-1.33116446105755,0.0562880013584719
3.5109185385704,3.12597206622362,8.07503872990608,-0.751074062773201,0.824910537783488,-3.80241588997995,-0.0448797749900195,-1.26613404525673,0.0902109864231118
-14.9391781550646,9.60545913398266,-18.4075529372692,-2.42793688886194,1.11671482050748,-11.9149061144893,-0.0737041319127784,-1.19166516320469,0.128628741741072
-21.5876067781448,2.35396608397365,-28.5953871488571,-3.18501766525556,0.75548604095551,-17.4657824366742,-0.104735768013833,-1.10839359024485,0.172064865966423
-16.9450157833099,-4.38276821315289,-44.4256148958206,-2.50437030854046,-0.123320353494971,-18.9666253375901,-0.137757383002761,-1.01709247903485,0.220683430323172
0.803289316892624,2.57677438259125,-43.6531789970398,-0.790984545439459,-1.24244770078548,-15.8439075154356,-0.17253898801092,-0.918683043891433,0.274138891445365
22.1160126399994,-7.54781634449959,-6.37733182489872,0.919154652728247,-2.32732351637031,-8.88219933536864,-0.20882376412588,-0.814251765472251,0.331532149404167
18.1171603274345,-2.88357632607222,12.6570093011856,1.74027918376514,-3.16043371209096,0.0163195478731049,-0.246301256936266,-0.705067625711349,0.391483456506716
0.0626084768772125,-2.28422634288669,9.23329438269138,1.58238782672705,-3.60197129313142,8.6430197875375,-0.284580120816915,-0.592591841556315,0.452304580809455
-12.6244429412484,-4.77153087079525,28.7537601542473,1.07198523624157,-3.56141556881326,15.1111247968273,-0.323172022631289,-0.47847334184648,0.512229006391398
-13.6024464771152,-4.69160995781422,35.2787382674217,0.871759533962862,-2.96032039735711,18.0917339207065,-0.361491410663294,-0.36452520562122,0.569647113638905
-2.35962282657623,-6.40632992148399,32.5414928984642,1.06550615726999,-1.77789497147235,17.0430160566169,-0.398868629932125,-0.252679881700366,0.623294962858805
13.096020591259,-4.25719516396523,12.7814930140972,1.10745441823236,-0.152102975613693,12.3821874628174,-0.434571643709017,-0.144924007605443,0.672358254098763
20.6565756797791,5.44536049425602,0.837582725062966,0.348046957539843,1.56853307206186,5.27631483037933,-0.46783460338622,-0.0432171176097639,0.716473709075883
5.32245845317841,8.28160799503326,6.9114913469553,-1.29033085396333,2.93111057423831,-2.78801506940923,-0.497895142576652,0.0505977285014387,0.755633843192488
-14.3976742377877,8.71352602779865,-13.6501998102665,-3.09637241812908,3.60754323072935,-10.2119894391028,-0.5240416131514,0.134880395774539,0.790022202956004
-21.1108037638664,2.41620720952749,-28.8256247735024,-4.05179400687996,3.54268202844618,-15.3376877762573,-0.545665688002307,0.208265540978832,0.819820327516013
-19.1754473036528,1.65802156001329,-37.319243452549,-3.59405249074833,2.89940316875137,-16.7712915907799,-0.562309103388804,0.269710659448213,0.845033370213821
-1.3337843888998,5.46618067502976,-38.7994707727432,-2.04094189803152,1.91706796903435,-13.9534864995923,-0.573691711130847,0.318515735163895,0.865377960492905
20.0480957078934,-4.57955947190523,-5.33601346850395,-0.361226537617056,0.843404920868979,-7.53254616438431,-0.579713887282259,0.354314948797076,0.880262762302111
17.1097458815575,-1.78987875804305,9.64915303766728,0.576412099148696,-0.109362596064185,0.855958537263206,-0.580436414910643,0.377044870869635,0.888870274094054
-1.35820762395859,0.960256651639938,6.42864815890789,0.658703982118016,-0.835526115205667,9.25309898757356,-0.576048642391629,0.386896003514072,0.890322774960102
-13.2809367397428,-0.839322271719575,25.6679669380188,0.466554868768479,-1.31874421923204,15.8529956777741,-0.56683624936271,0.384255424185699,0.883893777355475
-13.7333749911189,-3.39891453802586,35.5482411146164,0.603098958857937,-1.54833922116539,19.1802806470579,-0.553154259238619,0.369647879051083,0.86921500933802
-0.982976008057594,-2.16543109372258,38.1894588303566,1.09154810833928,-1.51222690545758,18.3752822146587,-0.535404726629863,0.343681556328339,0.846429455771891
13.3889567399025,-1.4188274627924,24.2739579820633,1.34978987887407,-1.24256077513204,13.55451341956,-0.514016998010367,0.307003406155308,0.816252076140096
20.9414333152771,-2.28073643222451,-2.20707350179553,0.729774167724857,-0.827991334732181,5.82976579936168,-0.489431709019353,0.260267240688302,0.779919480799999
5.77535337209702,3.21141772091389,4.13236324936152,-0.820965263416912,-0.390762389499275,-3.10034970591363,-0.46209316743504,0.204115854757087,0.739034593775298
-13.3703307268023,0.349811065122485,-19.4145066225529,-2.55990308066542,-0.0326204551852482,-11.3835025307295,-0.432453667074378,0.139176350514994,0.69533626468533
-22.1352242517471,-0.515867311879992,-26.5875889492035,-3.43801662545237,0.216064238379954,-17.2520697846524,-0.40098696077817,0.0660662647363792,0.650440801403772
-17.9956873458624,0.161006573047489,-38.3486738348007,-2.87640107073301,0.377534893306029,-19.3021006481257,-0.368201007820425,-0.0145926576371078,0.605609064605436
-3.04977202892304,2.01136617064476,-35.6952822160721,-1.21376350577037,0.480142629478754,-16.8940620473161,-0.334638162467978,-0.102156218142435,0.561588460843444
22.0112586021423,-1.47211708590388,-19.5102840149403,0.5064746313464,0.55334663587866,-10.4484818542068,-0.300856663418915,-0.195937915943819,0.518564523277836
21.9623103904724,-1.42493064031005,2.69375524073839,1.3125068136706,0.615510888134837,-1.3876078634621,-0.267397341894836,-0.295190031190872,0.476233739363519
1.30400510430336,1.78533839508891,7.67141712784767,1.05570571735451,0.627423039268006,8.2886740655934,-0.234747114496884,-0.39908787294537,0.433982359736308
-14.1516391906142,1.38534016638994,20.8330142426491,0.432691607176268,0.492120009316361,16.4559569217554,-0.203310873599275,-0.506719195500756,0.391131692827178
-17.6433200973272,2.52786710143089,41.5222010135651,0.267618998574602,0.124531321176487,21.1698460029368,-0.173396477477212,-0.617080619757884,0.347194910842867
-3.85471084535122,2.27678196027875,50.8026724863052,0.766959275699417,-0.472135060952852,21.090019705291,-0.145209787810116,-0.72908248305496,0.302086868923316
10.9999691963196,-1.41566119551659,31.729971871376,1.37916071359517,-1.16474651106648,16.0648645579562,-0.118854326549373,-0.841562485104392,0.256237493682034
22.2970681643486,-6.91300928413868,1.30606303185225,1.31584484216646,-1.72971762152942,7.33648062774642,-0.0943340137689107,-0.953306796781322,0.21058006419579
9.01896527767181,-4.62466869413853,-3.88182058364153,0.284015451475887,-1.99331540879944,-2.94847186460403,-0.0715628239720049,-1.06307554931596,0.166414771215585
-8.89010309658945,-2.41848367676139,-22.8923498010635,-1.1966514357671,-1.95712803772131,-12.4606918246256,-0.0503862248490204,-1.16962879037661,0.125177990313342
-19.1689785289764,1.61743969067931,-27.5419878602028,-2.17974061110572,-1.7758270084458,-19.1497817189886,-0.0306141756377628,-1.27174975125801,0.0881699960060847
-16.7134707212448,3.67088052481413,-44.2359312200546,-2.03554616131846,-1.60247761710765,-21.5243816821613,-0.0120580542536173,-1.36826426162516,0.056302870617588
-3.92921431303024,-5.0478515714407,-39.0740536808968,-0.941291898851998,-1.44510551107424,-18.9795058160578,0.00543972603967182,-1.45805706685073,0.0299254150475236
19.5300394177437,-7.37988138735294,-21.4618097805977,0.246153510443727,-1.20670469748833,-12.0836884371187,0.0219911771159473,-1.54008648732219,0.00876493633174987
20.6191862440109,1.41797069951892,4.19295765280724,0.684877477793863,-0.875142873234115,-2.49469189663989,0.0376627741496441,-1.61339841143861,-0.00799997363461525
0.0488651812076569,-0.745765213295817,10.3717607188225,0.265669281466994,-0.599740934925417,7.56560951789894,0.0524826087034846,-1.67714022699334,-0.0215510892123371
-14.3177059623599,3.0361579567194,22.1883637475967,-0.34314032303522,-0.579819474032732,15.8755859641913,0.0664466308179809,-1.7305757775469,-0.03316825186815
-17.7884450662136,2.38122171029449,41.1620967292786,-0.367176047758798,-0.92822989375635,20.5615489836331,0.0795215723408434,-1.77310319427533,-0.0439509593889918
-4.49693451404572,0.0883102147746831,46.1466562843323,0.362438830296831,-1.5912768632063,20.4620061787966,0.0916484374202419,-1.80427727588987,-0.054584628432627
9.97869684934616,-1.90684529051185,31.0486940646172,1.26980978752008,-2.33568261006861,15.5882617181283,0.102751608798068,-1.82383645674007,-0.0652020559545867
22.2363974547386,-12.6488512659073,-3.31586653411388,1.53013199680651,-2.84627391802147,7.22984608923475,0.11275383669582,-1.83173186138835,-0.0753690455019774
10.3933860611916,-4.94325073063374,-0.600639403872192,0.787206300164663,-2.93226076002159,-2.55935472699445,0.121591282345225,-1.82815368872246,-0.0841943848115166
-6.52303654521704,0.135170605005696,-20.2030632948875,-0.50412689012162,-2.66649078996186,-11.6232936262871,0.12922111950761,-1.81354951515081,-0.0905355282419902
-18.2335316133499,-2.16087874397635,-26.8255799818039,-1.41844624955553,-2.29351207872055,-18.0582344379636,0.135618859449602,-1.78863065154607,-0.0932503910836557
-16.4772133880854,5.06777245044708,-38.8688514947891,-1.28861646765403,-2.0292286824273,-20.4284964845948,0.140770035254386,-1.75436556835276,-0.0914371857700153
-4.02937068521976,-3.09945991337299,-42.0187231779099,-0.229401120515383,-1.92784119499383,-18.0921974248539,0.144665111617818,-1.7119618001674,-0.0846084846431566
18.4314902687073,-7.6194143307209,-23.6815157532692,0.939874543492618,-1.88927940978305,-11.5466687987505,0.147303903874244,-1.66283842387712,-0.0727609703648671
22.3608355593681,-3.10549043923616,9.4804363077879,1.35902889828998,-1.82525001573152,-2.43099252991593,0.148708240535906,-1.60859046054854,-0.0563262394462823
2.93156588673592,1.86187800943851,13.2385710310936,0.86598794224471,-1.79277350438149,7.03726633031897,0.148934960594973,-1.55094573704473,-0.0360162101131783
-13.2567924168706,3.53360661238432,21.6505064463615,0.111679857154706,-1.89981176648759,14.7738960203016,0.148080878055439,-1.49171494897276,-0.0126020985701001
-18.9847093749046,-1.40524087250233,33.0820048356056,-0.0725828461778799,-2.10867682436172,19.1906295746982,0.146277284548655,-1.43273659138595,0.0133186704444542
-7.74786537945271,-6.55774707913399,42.2822595262528,0.558237773330258,-2.18879146314636,19.3791022231767,0.143678624500749,-1.37581877547191,0.0415113905568809
10.1483222365379,-7.01337498664856,22.1301979851723,1.42612912566089,-1.87916156918206,15.367204500564,0.140452030920758,-1.32267914780546,0.0722033217740886
24.8042209196091,-5.87958759248257,0.918360255137086,1.60208790519388,-1.1068690365633,8.13760540094395,0.136769996171883,-1.27488318362777,0.106067900257123
14.2262312436104,-0.271669971495867,9.85975512742996,0.620436772673016,-0.0895255752355878,-0.771456214667658,0.132801988323551,-1.23378158099575,0.144093991114772
-8.22169055297971,10.5779499149323,-10.2272818672657,-1.05857269133147,0.762058684206569,-9.61075434226685,0.1286986312523,-1.20044976193976,0.187365357210533
-19.8345916450024,3.4611993715167,-29.5841302657127,-2.37904382150252,1.10790784535127,-16.5174576487985,0.124566852511609,-1.17563532743865,0.236794643942351
-18.5207018226385,-0.205807446017861,-36.8163408064842,-2.5075437418568,0.876300324336464,-19.7925080086014,0.120442735498045,-1.15972062733273,0.292866199561216
-7.59957735925913,1.76654032766819,-45.2838972759247,-1.43635214009068,0.214657480182201,-18.4546225945271,0.116273872107579,-1.15270611063171,0.355441880362037
14.572419154644,-3.75391858845949,-29.0232863903046,0.0461127967501017,-0.660712801957508,-12.733444668026,0.111920379439724,-1.15421644059263,0.423672838765442
22.4619830346107,-3.9588301679492,10.8585425913334,0.982363704611199,-1.56579176783533,-4.12898028800139,0.107175016885487,-1.16352740598109,0.496038512501749
5.76036461949348,2.45780400931835,10.2639708065987,1.01100222649111,-2.39545145126765,5.17626681223443,0.101794196969265,-1.17960898367378,0.570505603359795
-10.1609217802808,-0.60683770827949,19.4615451335907,0.592292706756702,-3.05896645566249,13.1068857027071,0.0955290306283067,-1.20117885147697,0.644772591559607
-16.8818576681614,-8.75571544289589,30.9983705878258,0.484465624258193,-3.37485995826239,18.0765022138762,0.0881499445449379,-1.22676065143472,0.716547499762078
-7.07429771125317,-5.42840122997761,38.9378252506256,1.004263347704,-3.1272864019526,19.1287436469698,0.0794652746851687,-1.25474163808625,0.783802309143855
7.87351912021637,-8.45805591344833,24.7873224663734,1.7355370461806,-2.24399862277411,16.1586203532493,0.0693374370849651,-1.28342496276057,0.844955711442046
20.5038440680504,-1.59354445919394,5.25061312973499,1.89045235275677,-0.906644752936692,9.95946201378309,0.0576975873865441,-1.3110734809053,0.898953553108537
15.4131575489044,-0.0709400602569804,7.67978858649731,1.01147836314653,0.463440748573682,1.89340247536051,0.0445545070440626,-1.33594508918853,0.945239555194441
-5.19857407987118,12.1723347651958,0.959449078068137,-0.571718139197773,1.34674544721238,-6.43141227673886,0.0299914654789324,-1.35632346690368,0.983632672376002
-16.7036093920469,9.05331065297127,-28.2335918498039,-1.94824790707249,1.39235968046511,-13.2370030915424,0.0141488729353678,-1.37055102434834,1.01414657087087
-17.1501554042101,-4.35127715617418,-31.9409347343445,-2.31758730255686,0.630908019396017,-16.799047576245,-0.00280182974292869,-1.37707110967765,1.0367979923747
-8.43906664207578,0.473614673763514,-45.429572467804,-1.56951374539723,-0.60328190813022,-16.0216702677682,-0.0206822601804652,-1.37448338409272,1.05145293187631
10.3701422095299,-4.77257138282061,-25.2179371547699,-0.330102991179035,-1.91925234257961,-11.0053967994807,-0.0393196621172193,-1.36161093139379,1.05775138741293
20.7593229532242,-8.59528597176075,9.61698399603367,0.547319560611264,-3.02508924379335,-3.1376198397135,-0.0585455994966535,-1.3375726764935,1.05513258804773
5.84087727069855,2.32882905006409,12.2418838870525,0.678361946209346,-3.77651036178065,5.49767232980215,-0.0781862822059997,-1.30185206081081,1.04295644810467
-8.93776214338839,-4.54217062085867,16.8285170280933,0.41094584239105,-4.11512356333287,12.9084797547262,-0.0980531018900734,-1.25435293819706,1.02069123488305
-16.1160074883699,-10.7901769459248,29.9885190224648,0.391217717408926,-3.9696327254049,17.5607746340146,-0.117938724945238,-1.19543534691376,0.988120415551972
-6.66583900004625,-1.41371582686901,37.5459189534187,0.879384853173366,-3.3082843603135,18.4942569266779,-0.137618234299811,-1.12592610582431,0.945517519787442
7.62077907085419,-4.81282566189766,25.131260368824,1.46074340486234,-2.23632821181812,15.5430044543106,-0.156851885001901,-1.04710172576315,0.893745675895794
19.8619273781776,-0.0257182265887968,6.90858937382698,1.3836456403845,-0.970717153261455,9.42669517179413,-0.17538832950255,-0.960644164707101,0.834255186494101
15.5281605863571,-1.97254343613982,2.08073753714561,0.241823336753032,0.214627345839038,1.45915543474906,-0.192971721099772,-0.868573361581064,0.768974647957875
-5.80454442679882,8.3299890267849,2.14017813876271,-1.56754288548552,1.02758424989952,-6.81225951027054,-0.209357624388129,-0.773163455734425,0.700114049783356
-18.5196048849821,7.37070301294327,-25.0797651100159,-3.04159816730247,1.27765451320819,-13.7198326752579,-0.224338396833014,-0.676851314495359,0.629916802854395
-20.2606618773937,-3.87466417640448,-31.0242035865784,-3.28477307889239,1.01550794317828,-17.6182843509745,-0.237771108581221,-0.582145915768745,0.560408374426684
-12.2269091677666,-1.10329935394228,-44.3159070968628,-2.15121370747104,0.476258656962631,-17.3504607006736,-0.249596037927988,-0.491545061653877,0.493191021832879
8.62490621209145,1.51774027839303,-30.8006060600281,-0.361305177553691,-0.115199714627343,-12.8142784558591,-0.259835853612838,-0.407462507774526,0.42932628901369
26.1458318066597,-4.36664539307356,3.65204488903284,1.00493993850682,-0.621580497804609,-5.16755428147769,-0.268574176599682,-0.332165461205687,0.36932907295475
11.0780178308487,1.63719991743565,11.3737489485741,1.33229934907427,-0.965520312834074,3.6228685608377,-0.275921861897873,-0.267720729412441,0.313271668338157
-7.2393675327301,-1.32594151854515,13.1040651905537,0.907554896930898,-1.10151911578052,11.5318353987446,-0.281983659300867,-0.215947514146494,0.260969966104213
-17.2881479394436,-5.20494929909706,28.5780139017105,0.528657440551876,-0.996407324858322,16.889580431089,-0.286834387444368,-0.178375227414454,0.212205100061165
-10.3208640321717,1.49531050533056,39.1139059638977,0.702170396491433,-0.657701606365549,18.5330370945238,-0.290505968987064,-0.156205339713929,0.166927221722074
3.64699026346207,-1.9417644238472,29.884314622879,1.18985759267154,-0.165541191795628,16.0826942495444,-0.292981313459395,-0.150277143014883,0.125393750021211
19.1338297462463,3.51292793422937,10.031838684082,1.24139341729676,0.364744533473795,10.1451559447607,-0.294191892399027,-0.161038464134257,0.0882099693514716
18.4645855093002,-4.00911242187023,-2.56037791281939,0.291488497391877,0.82436866413394,2.07337644941487,-0.294020677726072,-0.188523546728192,0.0562621760626672
-1.27922343492508,4.48476645827293,3.77231217473745,-1.4471325725315,1.09581868107318,-6.48923277804266,-0.292315108112145,-0.232341085202958,0.0305580708717574
-17.8192464441061,5.97286120712757,-26.1417785167694,-3.02751688139169,1.06280532373896,-13.8371679606159,-0.288911887924604,-0.291675532441805,0.0120098067021321
-22.3450176715851,0.168022080659866,-27.3201889371872,-3.4439356621366,0.710065857926514,-18.3313589962576,-0.28366804059888,-0.365304325476807,0.00120759746534253
-14.9298419058323,-1.93393558681011,-42.4159689760208,-2.37759085121451,0.169712327479471,-18.7544325263772,-0.276486501458646,-0.451632433802624,-0.00176541395424724
4.70589762926102,-0.0929562935605645,-32.2874734783173,-0.454728328084461,-0.375535075286567,-14.7801236782747,-0.267325138107333,-0.5487435827659,0.00256660519998034
26.8254279541969,-4.61929393351078,-14.9303529524803,1.17940801787675,-0.797590825601835,-7.24663160075088,-0.256186052302853,-0.654465267158104,0.0130837183170867
15.6693521332741,0.797247754409909,16.0272859311104,1.72023977073969,-1.05829768802745,2.0282025096998,-0.243092384684957,-0.766443232137496,0.0281960309796044
-3.24630162477493,-1.91683555081487,12.1085568451881,1.28986116421654,-1.19426590739193,10.8677525646135,-0.228065626314476,-0.88222087385825,0.0460595832076881
-16.5481056153774,-3.76130303710699,23.8093686318398,0.688587037377872,-1.28226353023883,17.300626649202,-0.211113914990474,-0.999319636607974,0.0648366332344807
-13.3850142547488,4.51960592329502,47.5047212362289,0.59201080554421,-1.41953652850402,19.8311665689304,-0.192233623769934,-1.11531736468648,0.0829443397846975
1.06543051958084,-2.34071877837181,36.9802055168152,0.965493775296968,-1.67213123807002,17.780356686235,-0.171419597074416,-1.22792230812923,0.0992386639223485
15.7392848324776,-1.59362588167191,15.4955494952202,1.15570002979283,-2.00728689179252,11.6597645988349,-0.148678640447824,-1.3350408464727,0.113094910306965
19.5160575556755,-6.25424793541431,-7.16392032444477,0.530046342613322,-2.32708177770818,3.01341621056158,-0.124045272073568,-1.43483685293787,0.124369887898732
1.38997554659843,0.171172231547534,0.657245823517442,-0.882852703548762,-2.5649968847745,-6.20769357090724,-0.0976027542704647,-1.52578020810895,0.133258257684757
-15.5706335914135,-3.38958910614252,-26.5608016848564,-2.32341770021827,-2.70802848246811,-14.1026327709645,-0.0695112588186688,-1.6066819137044,0.140079969794172
-19.7637923884392,-0.705031974166632,-25.8036550855637,-2.88302498161348,-2.74129525089886,-18.9978599918002,-0.0400388861056227,-1.67671392102454,0.145050473391663
-13.6309276798368,-4.58601099729538,-44.6567810583115,-2.21950417588748,-2.61037828833401,-19.6963681890161,-0.00958520080611432,-1.73541285233876,0.148088370291447
3.75694130659103,-5.68484841406345,-30.4503625202179,-0.829712852815932,-2.25695999661351,-15.8626563228254,0.0213134922687565,-1.78266774846656,0.148707098540331
23.9957404446602,-4.05482186079025,-17.8878652739525,0.323518584706358,-1.71157619745137,-8.27988263306348,0.0520014835846174,-1.81869280565412,0.146019466985193
13.3874785637856,4.09009986698628,11.211971694231,0.592343350104379,-1.13765678894723,1.30097470638497,0.0817388539282428,-1.84398717728824,0.138858833590196
-5.69945037335157,-1.02048618882895,12.985629837513,0.173230338188885,-0.738257454321744,10.698566312104,0.10974436021112,-1.85928544980856,0.125993429302661
-16.874232314229,-0.1423274233751,23.3204572033882,-0.147047763858341,-0.638498261327585,17.8232069489103,0.135237577250648,-1.8655037517902,0.106387769610513
-13.5016720542312,2.7663022300601,49.6388660717011,0.239951347574378,-0.865753846698739,20.9954292952924,0.157478313815146,-1.86368672842349,0.0794532045632596
1.16887478113174,0.262366302218288,40.3811051845551,1.22090648548434,-1.34651639659857,19.3512678489223,0.175806218919673,-1.85495953969939,0.0452308693885986
15.699453599453,-2.00161988541484,20.6970384120941,2.06621430682168,-1.87774075231595,13.2769833473773,0.18968244635735,-1.84048707441923,0.00446404627683105
20.9121948981285,-13.1071805870533,-5.33517673194408,2.05229923523664,-2.19869495008968,4.31607203040938,0.198729607941288,-1.82144031066819,-0.0414590985974553
4.6325700366497,1.29713374882936,-1.77274407729507,1.09369364197982,-2.18263211252559,-5.45619245392622,0.202761558216747,-1.79896786431679,-0.0906821836584344
-10.8207780566812,-3.06853983700275,-26.7083573412895,-0.151363165286989,-1.92688321689781,-13.9870699054629,0.20179553459271,-1.77417015655175,-0.141139629507534
-17.4626078045368,0.814060107395053,-24.0864447927475,-0.80312337020273,-1.63740363583171,-19.504357732815,0.196045746312231,-1.74807473500326,-0.190843718915052
-12.3854722076654,4.05138018965721,-46.8566298866272,-0.458009765012124,-1.47022204071381,-20.7386430201495,0.185904845529511,-1.72161325034992,-0.238140776139526
3.69952164888382,-5.80151264548302,-36.3738165092468,0.489657018748407,-1.44511314041971,-17.2821318135543,0.171922238377214,-1.69560189635796,-0.281884965870905
24.6395469546318,-3.10397484093905,-17.1227302086353,1.15642152932565,-1.48299328348317,-9.9062638628055,0.15478414398094,-1.67072698061163,-0.321495944083005
14.8821461677551,-0.782952847033739,9.98454640388489,0.931636122825291,-1.53663796727511,-0.434420922875719,0.135293199694283,-1.64753619225866,-0.35689211733724
-5.55382605224848,-0.656907781362534,12.6944408369064,0.0391618349611431,-1.635470413541,8.87417117356677,0.114341290286984,-1.62643517187034,-0.388319665484972
-18.1409748673439,1.07718941643834,26.3431870293617,-0.684288221163001,-1.80682755933834,15.9351908276,0.0928717864950313,-1.60768878817741,-0.416121417822225
-16.6352028161287,-0.127183198789135,43.6557049942017,-0.576526442359927,-1.9882491314136,19.2009015110137,0.0718343746076678,-1.59142671273828,-0.440502542587019
-1.81836770832539,-8.80056943416595,33.6418125844002,0.24471321098556,-2.01890582650517,17.9997508649697,0.0521408572310864,-1.57765270792995,-0.461349115334543
18.6646187567711,-2.68341385513544,13.533979382515,0.956280332369186,-1.75696915713643,12.7706321171477,0.0346290063661447,-1.56625637931462,-0.478142057396925
21.7587945413589,-5.82520380914211,-1.62704885870218,0.725449606812468,-1.22864266971837,4.81593546997074,0.0200349674587121,-1.55702571371027,-0.489986025869351
4.30752799630165,3.50258450210094,9.46842905044556,-0.537704550046862,-0.65592367291413,-4.21637621217601,0.0089688146714297,-1.54965938075063,-0.495746046071291
-14.7864933210611,5.24690248668194,-21.0454927039146,-2.04691315091277,-0.329719548684244,-12.5640618229381,0.00188809143734132,-1.54377951285182,-0.494260769327486
-21.405784099102,1.09956634528935,-28.5153785276413,-2.7495068529126,-0.41291755306636,-18.4080907115672,-0.000929322648058296,-1.53894736131736,-0.484585226594546
-15.1532090520859,-4.29164929747582,-43.5839198970795,-2.13028547738187,-0.859300411832217,-20.2179489340635,0.000595645366781092,-1.5346844376963,-0.466209526864524
0.87354127407074,0.679516113772988,-44.9172768545151,-0.580996306251995,-1.51831181167858,-17.3406792877103,0.00634245811758857,-1.53050006112311,-0.439203543331001
23.0807681393623,-5.51529962539673,-14.6896768784523,0.908991620311282,-2.25433330056337,-10.443013762719,0.016012881160263,-1.5259236455133,-0.404251951870436
16.8199157738686,0.487916670888662,13.5880439078808,1.53263772481058,-2.96919417760675,-1.36969643733341,0.0291703417847752,-1.5205380522199,-0.362568101435867
-0.783553209900856,-1.73345210373402,11.1873139858246,1.28648933856539,-3.55843691904724,7.61839310423336,0.0452849130712296,-1.51400956901645,-0.315703933358702
-14.0899960890412,-6.12423918843269,23.7402872872353,0.856529473483851,-3.85274038354501,14.5586834499513,0.0637729801793354,-1.50611022256648,-0.265297908421928
-14.1911257302761,-5.76901791393757,36.2618914461136,0.911409470685447,-3.63801843225281,18.0619392810917,0.0840273881678384,-1.49672864272005,-0.212816115625424
-1.78325108528137,-10.0219849562645,32.8073540997505,1.48375422979916,-2.78117931576298,17.4883491852039,0.105440420751947,-1.48586651916022,-0.159341007229487
14.8116825413704,-4.5588334313035,14.9940303003788,1.94269060979528,-1.37595996343202,13.1222372456986,0.127423156552391,-1.47361933513544,-0.105449644897483
22.123277220726,3.16254873901606,3.15448805987835,1.55774842979617,0.20569675055798,6.02373791169807,0.149420743904451,-1.46014301762038,-0.0512026790701163
6.13141956925392,5.74063319027424,9.91513293743134,0.194904649770156,1.44379349804676,-2.34938483076819,0.170918851500222,-1.44561206633861,0.00375894845292599
-12.1973297117651,11.9040107166767,-13.4684800422192,-1.47747800539692,1.92669267769716,-10.315568599473,0.19143711982117,-1.43017815809914,0.0600350205449229
-18.7659141665697,0.362113314494491,-31.0456043958664,-2.47993272880075,1.56060371355885,-16.0352327366653,0.210511614767999,-1.41393925580474,0.118246490540255
-15.5667364221811,-4.42057835608721,-42.7689443349838,-2.26088333488598,0.556980856142922,-17.919209720666,0.22767559889635,-1.39692683618627,0.178825093895881
-1.05249881744385e-05,4.20178841024637,-42.3945915555954,-1.0805843540736,-0.776747966053701,-15.3208906012892,0.242450416319409,-1.37911379707194,0.241860324439641
17.7234626197815,-7.69403064966202,-4.49446260362864,0.218908305960076,-2.17784873955876,-8.96748499028277,0.254353559181822,-1.36044016985434,0.30703937721083
15.6329871296883,-0.983821734711528,11.9313546359539,0.889999092304901,-3.43076403008058,-0.65691949783305,0.262922197115295,-1.34084994660293,0.373692799640237
0.0134661376476288,-2.51427817225456,7.44610929071903,0.855125393765611,-4.34835310502115,7.56917408941147,0.267743690769601,-1.32033064736729,0.440931253555515
-12.0251873905957,-7.30435290277004,23.2143372559547,0.660388178846448,-4.73321606902599,13.995434863817,0.268484128737351,-1.2989471628715,0.507836001603091
-13.4918045854568,-10.3294993829727,30.9601368141174,0.879324923600758,-4.39206406095469,17.3609256585843,0.264910846922205,-1.27686235372416,0.573654263362895
-1.26320849597454,-8.15248685538769,34.0775517725945,1.54211212257331,-3.2805234694373,17.008255753365,0.25691013009817,-1.25433875431254,0.637951597189971
12.8315299773216,-3.13540099382401,15.2337240421772,2.07797480885963,-1.63697419741477,13.1003690045016,0.244502177815999,-1.23171882622541,0.700684528964688
21.1716896510124,6.94726812064648,4.58898255228996,1.80911799008789,0.0626465811963201,6.55033604234511,0.227851770973184,-1.20938570559785,0.762174882653592
7.54434660673142,2.65086357504129,6.54648475706577,0.593732051120766,1.31830424433864,-1.31723339647943,0.207269137907223,-1.18771142959655,0.82298921933175
-10.7581497723609,10.8743780207634,-8.20841547310352,-0.95214226409473,1.82475802841405,-8.97756109001857,0.183195999696117,-1.16700329656289,0.883747664160061
-17.6589935588837,1.83515228703618,-25.8461479711533,-1.88690288800757,1.58309567548188,-14.760448366612,0.156177575352624,-1.14745959511456,0.944901787629929
-15.7046465116739,-6.52015416026115,-37.9794595885277,-1.65490783745192,0.855791550692292,-17.1307821159958,0.126828471976599,-1.12914314381822,1.00652887969853
-1.69711633622646,2.48230062693357,-41.7037687540054,-0.501476339484837,-0.0422497889566388,-15.2722700114953,0.0958032137902595,-1.11197622950069,1.06818887878031
18.8479897785187,-1.56988238543272,-9.97470904827118,0.702992634590917,-0.903754544205376,-9.56290240405618,0.0637781167477303,-1.09575574369749,1.12887922296605
19.95396723032,-3.24089616626501,8.03457892119884,1.14132820332522,-1.60145083836879,-1.4464515802268,0.0314430149561366,-1.08018421803379,1.18710224325822
0.733887544870377,-1.7140668296814,1.48329754695296,0.714777160399932,-2.04068608382322,7.21240264905897,-0.000505047917784358,-1.06491123060695,1.24103378848839
-13.7890384376049,-4.10698604106903,21.0673542737961,0.0654931506899132,-2.17289324005568,14.6026778015807,-0.0313740096357269,-1.04957951606624,1.28875833962168
-17.4248347914219,-4.90552624940872,34.8247814941406,-0.0742287079662399,-2.01855173684937,19.1077139014912,-0.0604967575458554,-1.03387053097919,1.32852157819865
-4.22691360354424,1.13032379597425,41.0581566238403,0.42688628235039,-1.68795938531306,19.5875650106851,-0.0872543105548155,-1.01754520719977,1.35894843227003
11.4716594052315,-0.18364677278325,28.1638649725914,0.971653842680664,-1.34485726987267,15.8264594371435,-0.111096243735135,-1.00047715559814,1.37918230198748
24.1540619945526,-0.778651342839003,9.4198229008913,0.76389049547326,-1.11643557204413,8.68745781917661,-0.131556728276662,-0.982677269627581,1.38891824984368
7.64846563696861,0.0428350207954645,1.65106044977903,-0.433364390918155,-1.05252688999023,-0.182426914366931,-0.148270021999558,-0.96430989458584,1.38832687632453
-11.5813873770833,-1.99338072001934,-17.8204971635342,-1.98605920207383,-1.14636103033807,-8.81656138508571,-0.160990131323862,-0.945701097901993,1.37789094499867
-21.3575211811066,1.47101327776909,-18.4386110079288,-2.84442054897611,-1.35413339955309,-15.3042979143451,-0.169614062027386,-0.927339291839849,1.35819686924497
-18.4586921006441,-2.74876613795757,-40.8277576160431,-2.35853314162025,-1.58954262080426,-18.0880290428904,-0.174200723489979,-0.909867982251348,1.32973319318062
-4.05093170821667,-5.09061635255814,-40.4389785861969,-0.786970984101481,-1.73730868223867,-16.3404651195465,-0.174974635668383,-0.894070022925812,1.29274659192378
19.8388776540756,-1.37710787147284,-16.7510800123215,0.854106768881603,-1.7237352728562,-10.3675542887817,-0.172308359422087,-0.880842585976245,1.24719313966548
25.5394615101814,1.12595651060343,5.11828479230404,1.53743103044397,-1.55277238778324,-1.59435221668249,-0.166687251276994,-0.871162360958474,1.19280051944739
3.68811840891838,-3.8838165307045,2.87926166564226,1.03284975553882,-1.24755321366882,7.9644719771152,-0.158668000246289,-0.866041415573742,1.12922978593688
-13.3470412668586,-2.38848453685641,24.1918350076675,0.0399030155609537,-0.822542589387895,16.1999171834898,-0.148842821901265,-0.866475374934841,1.05630022188506
-19.1622466295958,-1.29720873937011,36.8864278721809,-0.486756406514497,-0.344238449349368,21.1665781566264,-0.137814182183297,-0.873386631653806,0.974224488522644
-8.05787671342492,3.37438809961081,52.1757764768601,-0.150097338744599,0.0437501075935623,21.4749123026554,-0.126176397138247,-0.887566135420532,0.883796972690117
5.36658972859383,2.65576207995415,32.5343943786621,0.621911270226147,0.20284492639746,16.8639140561874,-0.114497197347407,-0.90961807250288,0.786486305177603
22.6433847141266,0.980637414157391,7.36764959692955,0.988859525205346,0.104393979882588,8.44884163619131,-0.103296200653394,-0.939912117929329,0.684402602502608
12.8767032265663,-3.10313050299883,-6.85239353835583,0.44589005950076,-0.16009346251778,-1.68566195214261,-0.0930239456696739,-0.978547328940884,0.580138087526086
-4.92778133690357,-0.926441326439381,-20.0610086989403,-0.701356704404293,-0.472278591638296,-11.2056120983357,-0.0840483989325518,-1.02533011469885,0.47650957879973
-18.0449127155542,0.345574501566589,-27.2002064108849,-1.57110562536799,-0.767728383415185,-18.0561226865488,-0.0766526085613324,-1.07976684545065,0.376254252964976
-18.2105655044317,1.72914285197854,-41.3499981737137,-1.44084207966255,-1.00994810269242,-20.7561932257077,-0.0710400756427955,-1.14107039596515,0.281740107611236
-4.58181386590004,-6.03886399269104,-39.1212336945534,-0.346991174236859,-1.12782553712322,-18.6864637174398,-0.0673395519793391,-1.20817934746863,0.194748506474996
16.5410503649712,-4.83901972621679,-19.9966916656494,0.926238188970632,-1.06322701435101,-12.3504803866157,-0.0656027059486513,-1.27978823384416,0.116370064205828
22.5230303049088,4.93512193143368,1.56153241530061,1.4839747076021,-0.874014897989643,-3.29419644156303,-0.0657952901750471,-1.35438696884806,0.0470302606654844
3.569802339077,-6.56500698208809,8.39044105052948,1.06862544377905,-0.714418067789542,6.3854454777326,-0.0677893562926472,-1.43030779811941,-0.0133674828680505
-11.2780013769865,4.93520613133907,21.909217672348,0.217766149068666,-0.751161648097042,14.5631705518796,-0.0713650881183525,-1.5057788395665,-0.0652192316799824
-15.5249007636309,2.07708580479026,35.194124379158,-0.298222004009862,-1.10626810889149,19.413450904858,-0.0762252805938937,-1.57898387652831,-0.10897285028491
-6.52828091293573,-0.383314477913082,46.9045162439346,-0.166150548012881,-1.76858401327572,19.7506069551481,-0.0820182399321605,-1.64812787270401,-0.144913483026379
4.89584793806076,-1.4208548386395,31.7645452880859,0.250741757727779,-2.54157155188595,15.4796786923752,-0.0883618662480756,-1.71150646713975,-0.173031771688442
18.9918593502045,-9.77455067038536,-0.93337722055614,0.270772002239532,-3.12194911437073,7.76530608564913,-0.0948646318149918,-1.76757572914871,-0.193004616570183
11.1212708544731,-9.57018522083759,-7.40229902744293,-0.467582414886619,-3.2822701520302,-1.43974039316357,-0.101144538000371,-1.81501652526999,-0.204291041329359
-6.65967720419169,-0.343478347845376,-13.5322345733643,-1.60508703401553,-3.04064291329057,-10.1268636160775,-0.10684962868775,-1.85278722681918,-0.206317720649686
-18.7155795800686,-0.320974534414709,-23.0974864983559,-2.29392444142813,-2.63297958089319,-16.6107765922048,-0.111680778395343,-1.88015999422923,-0.198707977417841
-18.0709655696154,1.83898119002581,-33.4714878702164,-1.89104792039286,-2.30488116591444,-19.6094532179024,-0.115411698049819,-1.89673898116408,-0.181499398193599
-4.59034027576447,-2.44147156655788,-38.4045124053955,-0.51808678419911,-2.15132636591888,-18.4229380787932,-0.11789784068901,-1.90246177235188,-0.155298624206177
15.6104028439522,-4.19061642765999,-25.2521129608154,0.966837971708544,-2.12136324867427,-13.2398618320557,-0.119068915945712,-1.89758670095799,-0.121335048635979
25.6778393769264,-1.79680580824614,-0.140963916638866,1.60595831450338,-2.12407088334717,-5.22577492851866,-0.118907687167048,-1.88266836705698,-0.0813958683424992
6.19797959446907,-4.3071704390645,5.04625235795975,1.12275667791428,-2.11336544011056,3.82663847190972,-0.117424936977706,-1.85852285579338,-0.0376501352901804
-11.7616976737976,0.833060269206762,18.3446766579151,0.141764689327538,-2.09726350454024,12.0103568518048,-0.114641360494476,-1.82618387381776,0.00760622264044304
-19.6850163602829,0.388785425238311,26.7702840328217,-0.388832638002031,-2.08260970107953,17.6361607251899,-0.110580919714605,-1.78685143399611,0.052235177989866
-11.1452771830559,-3.31351332217455,42.450500292778,-0.0221811063509949,-1.99930203734957,19.4819085378143,-0.105271925225785,-1.74183527787412,0.0945156584445948
5.1447475361824,-6.65864429354668,30.4618020129204,0.825948613326226,-1.71571685249318,17.1362461484048,-0.0987484883577535,-1.69249536840587,0.133326681418222
23.1746533727646,-0.842841564640403,8.25818872690201,1.23300479011438,-1.16333621106693,11.1919550018105,-0.0910484929735073,-1.64018152400844,0.168219960934929
17.7503036785126,-6.06567932367325,4.2105536788702,0.567932506440501,-0.433543506271057,2.98260438895463,-0.0822111564236193,-1.58617424349559,0.199370448822086
-3.76684356629849,6.22199703276157,3.41117644160986,-0.915140806129933,0.227142007960883,-5.8417081747128,-0.0722810359298311,-1.53162956591049,0.227418799685323
-18.6473396497965,5.95755261182785,-25.0763550138474,-2.23474837992778,0.537198830907474,-13.4814936946398,-0.061322160422064,-1.47753215314904,0.253241561831365
-19.989195535183,0.67848707690835,-31.2831627345085,-2.45126357216077,0.370475425434977,-18.1460473089222,-0.049438021204252,-1.42466158253558,0.277698665097578
-10.3020075656846,-4.46203599214554,-45.1911323690414,-1.37161638785065,-0.191309739946895,-18.5250838100034,-0.0367869590517202,-1.3735759663997,0.301411874145927
8.15373055815697,3.242410595119,-37.5541331219673,0.321038868977313,-0.993957279503653,-14.376513965265,-0.0235834029131015,-1.32461435132967,0.324621489715187
24.931189699173,-3.73252508819103,0.843805039599538,1.57215652589365,-1.90003871142209,-6.80203511962518,-0.0100832138684504,-1.27791607062618,0.347151265915992
12.748574359417,-1.47940461695194,12.9914969336987,1.75382223886463,-2.76084862592149,2.15165514731526,0.00343943455109668,-1.23345273239299,0.368485564723072
-4.73312928199768,-1.45944485396147,15.3329501223564,1.11031122504705,-3.38971593091048,10.3286116972299,0.0167121323457837,-1.19106723711933,0.387934871201623
-15.9589986383915,-8.06220350682736,26.539057059288,0.439854161262636,-3.56598440632191,16.0204387650299,0.029473368072528,-1.15051378143655,0.404844730561064
-12.512106526494,-6.40872786462307,36.6315875029564,0.340028516955486,-3.09690658123052,18.1341409946481,0.041470798438574,-1.1114930249134,0.418794870156058
1.28650087952614,-9.46729410588741,25.8947289776802,0.706104874343359,-1.95805935032697,16.3481522582268,0.0524545940981334,-1.07367772660274,0.429740170436218
16.5118540477753,2.27554483562708,11.2367241275311,0.865841841593908,-0.400061237899308,11.1939842118343,0.0621714893428965,-1.03672659924656,0.43806019157001
17.5144831323624,2.27334145858884,3.63728125423193,0.214616241294438,1.10513739425215,3.81930357085976,0.070360259366212,-1.00028787177466,0.444505248412916
0.480762748718262,8.7227014786005,7.62313199043274,-1.18201567243172,2.05968738567171,-4.3319715950244,0.076745284570014,-0.963998117423462,0.450050007212462
-14.8322512918711,10.323578492403,-21.384481523037,-2.55732261640633,2.16137982133599,-11.6130784926351,0.0810259899809812,-0.927484518621911,0.455685354514747
-18.7493957823515,-2.3850845271349,-30.4519108629227,-3.01425000998318,1.43895545109213,-16.2998633143414,0.0828657537881375,-0.890378370178317,0.462192441294479
-13.7218027666211,-2.52611352145672,-42.7538257741928,-2.19536097891359,0.17667307705975,-17.0735559989782,0.0818893721576525,-0.852344057120202,0.469947770416614
3.15498448848724,3.6623558691144,-35.3675270676613,-0.543980202603714,-1.2955138977411,-13.6431528610962,0.077698142825134,-0.813122396839572,0.478803631670328
20.1909572196007,-9.98369271039963,2.98879287868738,1.01675679696467,-2.69462428483643,-7.00996205597874,0.0699050557231481,-0.772582346551713,0.488072995200523
14.4627838611603,-2.12866964891553,12.2568293702602,1.77984999610361,-3.79148596497375,0.97315962200552,0.0581834386952069,-0.730772212826436,0.496624031526529
-1.16483903288841,0.532231329604983,9.51114705383778,1.76025426364353,-4.42211654263753,8.42569294773382,0.0423166679518371,-0.68796084969394,0.503063288734126
-12.0964213876426,-12.2028373503685,20.8866823267937,1.54291188484192,-4.43198591827989,13.8900281360831,0.0222376673990038,-0.644660354205165,0.505966791070096
-10.4064413953945,-7.4914006537199,31.457776966095,1.65079538503891,-3.69174779945073,16.3636932182724,-0.00194687872401128,-0.601623909941527,0.504110246425728
1.30197845935822,-3.81340728342533,28.5310326933861,2.04267252178467,-2.25416322654663,15.4139652692158,-0.0299468083817239,-0.55981541860523,0.496652966962152
13.6294152975082,-1.14731032289565,11.5629098832607,2.1501066937,-0.414916028432746,11.356975589252,-0.0612911843640878,-0.520351524979149,0.483242083515157
19.0379658150673,4.51966673433781,0.221896169520915,1.39271013067767,1.39069397415808,5.12595911129325,-0.0953441423878315,-0.484421493385075,0.464021388564907
5.16463157773018,4.51296524047852,7.9837467366457,-0.245595829408017,2.72680657121635,-2.08833515631522,-0.131337131988004,-0.453195043470399,0.439549426763698
-12.50449549824,12.3374461019039,-6.56977597117424,-2.07571492641621,3.29001346586651,-8.97689672388316,-0.168418936749347,-0.427731076013518,0.410649813815245
-18.3511623895168,4.2149937620759,-26.4958531522751,-3.15816511089422,3.03709012668902,-14.0646153722742,-0.205718469294715,-0.408900161690642,0.378229570451592
-16.7374834817648,-3.86285046190023,-34.9800367641449,-2.97857405036027,2.19950855207744,-15.9586036496819,-0.24240861198399,-0.397330641202287,0.343107235182984
-2.24990391790867,2.13876179695129,-38.3637619900703,-1.81757792141601,1.10360863092042,-13.9413133735008,-0.277757570253581,-0.393383074392715,0.305891111849054
17.3116432213783,0.787943884134293,-10.0063179266453,-0.553893979422545,-0.00112972250007679,-8.42824795150811,-0.311159316322526,-0.39715233460002,0.266937871146073
18.5155498409271,-5.66511932373047,7.66440807044506,0.00827979697681083,-0.945297012488517,-0.846877068664921,-0.342143722276406,-0.408492626037127,0.226402741538266
-0.573885505199432,1.41520584359765,10.5247344052792,-0.216535334100257,-1.61613431989239,6.99027809612841,-0.370374011940057,-0.427058677179927,0.184368751019493
-15.2778155565262,-5.94464839160442,14.5027402245998,-0.592569289397375,-1.97031563363714,13.4251878008178,-0.395639764272098,-0.452355820911476,0.141021417292615
-17.118896189332,-3.27625691056252,30.7216592931747,-0.421850621541099,-2.03855780286908,17.1109694088359,-0.417848510268904,-0.483792082199027,0.096823411732551
-3.44199740767479,2.77426175236702,36.1761361813545,0.378023718988386,-1.92412406958493,17.1465772616167,-0.437013340913702,-0.520726577837072,0.0526430471429601
11.2911909413338,-1.58749741494656,26.8303068709373,1.17478991696945,-1.73614468793806,13.409100641133,-0.453233249744777,-0.562510274277905,0.00979953570241435
21.3424260091782,-4.61101252198219,-0.871189523935318,1.1461285252867,-1.51091318066314,6.71347564168007,-0.466667653688526,-0.608516953004119,-0.0299951582972885
11.8385651707649,-1.07349682666361,1.66168016284704,-0.00290768558146899,-1.25764138434572,-1.50353115504147,-0.477511997243294,-0.658163583096017,-0.0647958847271788
-8.904263664186,1.12584066264331,-8.13491070985794,-1.70680325396127,-1.03080161222828,-9.62541444051743,-0.485982028088235,-0.710920182575937,-0.0926605433093803
-20.0091707932949,0.197407902460545,-26.8634278392792,-2.89570758643328,-0.891088784154654,-16.0477499962013,-0.492308673491568,-0.766310083145614,-0.111920697540981
-19.8346021699905,-0.99302086673677,-29.2489959311485,-2.76550554716922,-0.834998140368952,-19.3362846247187,-0.496737285083432,-0.823902381864142,-0.121435703864405
-8.76560374237597,-1.32154762834311,-39.5574570322037,-1.36089079994643,-0.797375730694757,-18.5626879748277,-0.499520662101695,-0.883298840144957,-0.120780691750645
13.9106289482117,-2.03782993778586,-29.3704847002029,0.42944380325895,-0.703803001258788,-13.6718451126176,-0.500898498709551,-0.944117369780277,-0.11032933441006
27.4291365981102,-1.99950991764665,-7.335772331357,1.49966467597402,-0.521161328320074,-5.65562352645769,-0.501064968468088,-1.00597390110881,-0.0912114943865842
8.82411032438278,0.991244409531355,12.1557848060131,1.37568947143025,-0.281086479926906,3.68431625380371,-0.500134900440711,-1.06846433629386,-0.0651507970505305
-9.84766555910697,-2.35305596485734,10.8376165759563,0.546050237677593,-0.067048622673319,12.2793589173393,-0.498121229088603,-1.13114855672269,-0.0342125689227303
-19.0235132521391,1.51190154120326,31.0444255971909,-0.0602524199237513,0.00596727690299156,18.2150486642164,-0.494930648089856,-1.19353882435916,-0.0005117535758131
-10.7572080051899,4.84934415489435,49.0240944957733,0.0801763619191032,-0.172934439894681,20.0283372819769,-0.490375401437337,-1.25509504342286,0.0340614446915817
4.19577367186546,-0.0559597175940871,34.7639026236534,0.674845966602607,-0.619834266786478,17.1829278926276,-0.484193966696247,-1.31522894012013,0.0680447962620251
18.8184005284309,-1.83435224175453,12.416668857336,0.912872782251137,-1.19657868893647,10.4296259530402,-0.47607525749751,-1.37331802932908,0.1004987571637
17.1352607917786,-9.61527953267098,-8.69498801529408,0.189288064898578,-1.70193766518443,1.52760118554687,-0.465686804340388,-1.428728279892,0.130980289874193
-1.78599752247334,0.609257870838046,-8.59907730638981,-1.32727735204259,-2.0457083242149,-7.46316885934441,-0.452710936350017,-1.48084236164117,0.159411868220738
-17.4150488913059,0.211797224096954,-22.471448507309,-2.77136148955402,-2.29561961372007,-14.691875503928,-0.436890373435767,-1.52908940044965,0.185885493504703
-20.094845366478,1.68722752511501,-26.8615497136116,-3.24485403322322,-2.52859587566179,-18.6772089124854,-0.418077463676299,-1.57297272805392,0.210454314711361
-12.1599031461775,-5.46511531233788,-46.0627323675156,-2.50071243312151,-2.68321930221152,-18.4670946762977,-0.396275358558376,-1.61209329933372,0.232964733258466
5.98859314084053,-9.03887153863907,-24.7789118313789,-1.12482507130979,-2.60931717774986,-13.9896528094596,-0.371659893478436,-1.64616702910197,0.252971412832958
23.754023566246,-1.40167889490724,-6.06007476747036,-0.0842500202502426,-2.25314222951722,-6.25537333077034,-0.344578141562782,-1.67503421601593,0.26975855064629
10.5896420073509,-1.19969245813787,8.11219603121281,0.058467196506838,-1.74148426199561,2.95444064671312,-0.315528693464895,-1.6986595937971,0.282465867428356
-7.71694618016481,-0.303031604010612,12.8474472677708,-0.404646216523913,-1.2890869215868,11.6509522136535,-0.285133411369229,-1.71712312650225,0.290292251540082
-17.4737970364094,2.43462886244059,26.927305161953,-0.661820388954666,-1.0773030297403,17.9959369448867,-0.254107929529156,-1.73060379157819,0.292730592836527
-13.5047552910447,1.30520217552781,44.018442864418,-0.155558060933408,-1.17681702490757,20.5302198712629,-0.223231619720591,-1.7393599522236,0.28977880203725
1.7240152823925,-2.11853934779763,37.035676882267,0.923326144668203,-1.50675310063663,18.559344673324,-0.19331344165935,-1.74370979076102,0.282075417888323
15.6561631536484,0.188893863111734,22.1576167488098,1.78609051333874,-1.85791878330054,12.5248406489116,-0.165151930761119,-1.74401385103118,0.270922570518668
22.0670737838745,-14.2893975448608,-8.01631163477898,1.68942290847381,-1.99650764465348,3.91276162207777,-0.1394936446889,-1.74065975269255,0.258182329853198
4.05134393692017,0.458496222607791,-3.83484288364649,0.576927954031421,-1.83890242278529,-5.31731942345242,-0.116998996077695,-1.73404758434746,0.246060139376129
-12.2959253159165,0.149162032753229,-23.5813716602325,-0.821303259740762,-1.54182258755944,-13.2880999610767,-0.0982229764130009,-1.72457430313739,0.236813969223681
-19.314409891963,3.17649288654327,-21.1559302353859,-1.54675199022446,-1.35778168192355,-18.4398700353949,-0.0836111716907624,-1.71261688533195,0.232443378831916
-13.0277631193399,2.81639737308025,-45.4481572580338,-1.1516321139287,-1.41148926668646,-19.6666567184411,-0.0735038007268997,-1.698515924014,0.23441611862471
1.52194252610207,-6.27948393344879,-32.3020143342018,-0.0355183894436494,-1.61680736761113,-16.622128316106,-0.0681381032175032,-1.68256218144543,0.243482108266408
23.7214265084267,-5.12443957149982,-11.1467155981064,0.860027390143642,-1.78674152836142,-10.001725652829,-0.0676440644021263,-1.66498758762846,0.259607559350008
17.7162869167328,-2.34108759149909,3.62910392314196,0.821228805732705,-1.82295107621741,-1.36792553841102,-0.0720364846265879,-1.64596032533151,0.282038050670641
-3.62283892393112,-0.102788843493909,8.94340814173222,-0.0160763281037569,-1.77853352419914,7.39591031033293,-0.0812114370680225,-1.62558258435457,0.309472978547555
-17.4134105014801,1.46682184740901,21.9815126466751,-0.806186306288721,-1.75524903595227,14.5080536403361,-0.0949531857885039,-1.60388998066103,0.340311538434568
-18.4876808416843,-0.335070088282228,33.2317426729202,-0.7700899207485,-1.77241571954232,18.5029473895165,-0.112950442950706,-1.58085274364489,0.372917732173095
-4.78112732112408,-5.09088590919971,39.1989314961433,0.119607270914206,-1.72808292613796,18.504507924853,-0.134814753858083,-1.55637933255432,0.405850755387232
13.6799937129021,-3.5294966045022,20.8194136190414,1.09343659395744,-1.48686115200781,14.5443766881988,-0.160094140894191,-1.53032272182961,0.438016741014352
25.8485874295235,-4.75043119311333,2.62394153237343,1.1998902136511,-1.01380682326218,7.56992763918531,-0.188281516118403,-1.50248886301165,0.46871635215863
9.40528730750084,-0.0266699431627057,9.83359819293022,0.122302012837188,-0.442600341162245,-0.923311845508124,-0.218824120272881,-1.47264677841335,0.497586647291975
-11.8321949216723,2.95297283560038,-14.9716015505791,-1.49929071393063,-0.0342677283273003,-9.20781660768494,-0.251141271389333,-1.44054071931224,0.524459409872224
-21.5032723867893,7.6128964394331,-24.3011966514587,-2.5615465700037,-0.0276880566646818,-15.4728406226502,-0.284651610275632,-1.40590619062804,0.549176191952302
-17.2145466971397,-4.01103849470615,-38.4231650233269,-2.35592043044869,-0.475398014699129,-18.134077425386,-0.318802498585425,-1.368492199358,0.571409521999963
-3.61686014592648,-1.5192735645175,-42.743441119194,-1.07640798997764,-1.23964157870036,-16.3582439973021,-0.353090263081383,-1.32809093652697,0.590538882555231
17.6889570307732,-1.7361847999692,-20.5531454515457,0.352540805727749,-2.13219225875445,-10.5218995880235,-0.387064027193225,-1.28457351455037,0.60561853170412
21.8023679924011,-1.33246014073491,15.6538874173164,0.991428851356233,-2.98630081597205,-2.17757182635461,-0.420315067508569,-1.23792770005672,0.615452798376296
3.47964645981789,-5.83392376184463,4.44800559818745,0.618289383907551,-3.62596426656445,6.61435309704077,-0.452461270960035,-1.18829203542582,0.618767497709027
-12.3134081983566,-2.67127298891544,22.2021514821053,-0.158933694321156,-3.85960402042782,13.9675347819134,-0.483136991812425,-1.13598051862834,0.614441449868066
-18.4358587235212,-6.76822637736797,30.8235131120682,-0.509764991125077,-3.51621986699964,18.4026564905319,-0.511992495399749,-1.08149271765881,0.601747221389655
-8.05676121085882,-8.36526001632214,38.7541454958916,-0.126568973669465,-2.50701215493935,18.9967466638236,-0.538699643556593,-1.02550567933085,0.580548072631153
7.64234126329422,-6.31607347011566,22.3396171832085,0.525073016361661,-0.942111186036684,15.6569517896883,-0.56295767142067,-0.968846395046218,0.551407296712684
21.3818455982208,7.1720479542017,7.7142257630825,0.622293005540339,0.798506156043288,9.16717120816772,-0.584496458721193,-0.912446999661287,0.515583982881501
12.7147821307182,2.82087721735239,6.21998851418495,-0.270638009040136,2.19228963995534,0.88094418973549,-0.603080603249742,-0.857288933481355,0.474912446530123
-7.78245677635074,11.6870953881741,-4.85917098551989,-1.759308346632,2.81349554851704,-7.57940681818681,-0.618519923100926,-0.804345750850048,0.431586271973119
-19.0584749239683,7.1070198994875,-26.5845296859741,-2.89384692667941,2.514428562604,-14.4539858973354,-0.630688032351066,-0.75453534928899,0.387886872310706
-17.8655645781755,-4.70711852788925,-33.3487548136711,-2.9114769837016,1.47039463846655,-18.1026006287551,-0.639543271697436,-0.708690092829664,0.345907377870365
-7.53032615303993,-0.0550897524040192,-45.1045701885223,-1.80404217943782,0.025703729266688,-17.5158153735796,-0.645141692977745,-0.667548236945961,0.307324071785194
11.0254116010666,0.292148930691183,-26.0952416968346,-0.310781687948075,-1.51158186508244,-12.8181010658925,-0.647634139354113,-0.631764240924664,0.273258522056325
21.3249755787849,-4.6983906814456,12.741629036665,0.636515996449556,-2.89939872386602,-5.32337742987551,-0.647247427738084,-0.601931130158582,0.244254159602311
7.57884985685349,-4.68556656807661,0.603176108747721,0.62698390890965,-3.9115387512027,3.06570492760952,-0.644257634862479,-0.5786059814892,0.220364903215516
-8.06615505516529,-3.2539237627387,15.3241114711761,0.0469918553361649,-4.34640692902941,10.5448091097487,-0.63896597449066,-0.562329443026066,0.201327938912517
-17.037680118084,-10.7415947699547,26.3304892158508,-0.340507314075924,-4.05608932700572,15.631303377223,-0.631683436699664,-0.553631347970793,0.186775576559963
-10.4758904933184,-4.97681433320045,37.1448443984985,-0.108671693910071,-3.01022484625877,17.275226142976,-0.622723208625441,-0.553016799533546,0.176435694426731
3.74520009756088,-5.32152348339558,24.0754777550697,0.457192954712454,-1.388433865481,15.1621316148885,-0.612395830756323,-0.560930640217787,0.170275734819262
18.6328028869629,5.23683358132839,8.90168650388718,0.611406760520366,0.419475324793154,9.85326387734368,-0.601003866168172,-0.577702799768286,0.168559386856571
16.5188379621506,3.55518371522427,3.30495124429464,-0.172937768304471,1.94862071300357,2.52106123261824,-0.588838003494055,-0.603481923987297,0.171805490798045
-4.10722109913826,8.57116679191589,3.26470895200968,-1.66118859852776,2.8356719047985,-5.39429222325312,-0.576179488844141,-0.638168543232048,0.18066103032152
-17.5114490121603,7.74169188916683,-22.4304548478127,-2.96162805626268,2.9463866571137,-12.3034620070955,-0.563311023958567,-0.681360385145683,0.195719020865157
-19.2079513907433,-1.84953190594912,-27.3850649642944,-3.20033338965942,2.40979382062983,-16.6047290549284,-0.550531384985064,-0.732320645222039,0.217324042137206
-12.1791480870545,-2.3734601162374,-40.9536832523346,-2.1745113924516,1.4957911242851,-17.0975903375012,-0.538163643068203,-0.789975714458333,0.245411737534669
5.78940306186676,5.60595134854317,-32.4180067205429,-0.508886989185819,0.426744469825866,-13.4979968753833,-0.526547906930132,-0.852943622580799,0.279422974121981
23.8353255915642,-3.97486294090748,1.39505516901612,0.7791201905453,-0.653477086918998,-6.66923360087768,-0.516016983389419,-0.919590044526164,0.318318024902258
13.6345818972588,-1.86988708689809,6.26292929649353,1.04833967285575,-1.61059134798863,1.73038767142091,-0.506862369112615,-0.988105946469804,0.360693125945528
-5.2385108551383,-1.69012818261981,7.33798667192459,0.518593107351911,-2.32545131920123,9.88796870829042,-0.499302383790411,-1.05659945186487,0.404976940561718
-16.9293844217062,-6.83917649209499,23.8441221427918,-0.00754790449383608,-2.72772490344574,16.1558475623895,-0.493461202834236,-1.12319376801019,0.449665277514025
-14.083303950727,-3.80456921696663,37.5824336457253,0.0856222394554892,-2.82518465979227,19.1474784047026,-0.489359934594662,-1.18612305936654,0.49354361314043
0.589594634771347,0.417712514698505,37.1226577234268,0.680474308358799,-2.72625660139425,18.0554970278926,-0.486915085221053,-1.24381918062155,0.535849080052794
15.8556420850754,-1.18081194497645,22.6075787043571,1.03356449979153,-2.5729123289363,13.0488148024468,-0.485940102637499,-1.29498404597183,0.576335319819188
22.6800397396088,-5.85504507422447,-2.73977867513895,0.433574094098802,-2.45063123828989,5.27873493931032,-0.48615080015203,-1.33864454094974,0.615223510498889
2.09416625261307,2.71204533129931,2.75295888394117,-1.10683715260789,-2.39518084552798,-3.55459058273203,-0.487179710702277,-1.37418859231862,0.653047727988852
-15.7228143954277,-2.64012223988771,-22.0531386995316,-2.73843189396148,-2.40547437286387,-11.6466424790015,-0.488602961382837,-1.40138205433525,0.690426545223301
-22.6443354713917,-2.17986830770969,-21.061860229969,-3.38677052351318,-2.40348940015704,-17.3234295413487,-0.48997625735648,-1.42036668381827,0.727809208086506
-16.4942913508415,-6.63785861134529,-41.6944880533218,-2.55899458511629,-2.25847969175408,-19.2699602212161,-0.490869367618723,-1.4316398681653,0.765250609559495
-1.5226553016901,-2.59294807344675,-33.691647233963,-0.721935177913374,-1.89491513591573,-16.885081515898,-0.490887304401192,-1.43601708685234,0.802264335211157
23.8783306932449,-0.918044359311461,-16.4656832635403,0.988562893275617,-1.35881231770427,-10.580329630486,-0.489673026632818,-1.43457874134048,0.837788202586372
22.9162672519684,1.33512486308813,0.338450180925429,1.58047015139987,-0.772725108914324,-1.70498367837273,-0.48689687925701,-1.42860431012342,0.870273926651143
1.00060127019882,-1.79871653214097,4.00195162922144,0.955236799268534,-0.248973734681337,7.86731847008567,-0.482245044778363,-1.41949840348639,0.897886072823305
-14.6239839953184,-0.694350719153881,23.997665348053,-0.0972534573062873,0.12919435248399,16.107966040735,-0.475418150450625,-1.40871437446083,0.918771604531146
-19.0533182644844,1.67563439682126,37.6167076849937,-0.648076985215496,0.268478154792865,21.1064072332004,-0.466143021756312,-1.39768124778606,0.931345777270725
-6.20058599084616,4.92974717080593,50.8452869939804,-0.39875955606438,0.081852782968433,21.5139898405165,-0.454191949959452,-1.38773908000152,0.934535849005773
7.85292171835899,0.453653156608343,32.6042919945717,0.149531424227224,-0.414019797982372,17.1101599926611,-0.439401199298793,-1.38008674153762,0.927931890730526
22.1876854705811,-3.80651926338673,5.53612389922142,0.190768003418289,-1.05206995157098,9.01472734241363,-0.421684764821987,-1.3757443903032,0.911813419129857
9.10599757432938,-5.29138517975807,-4.73146048665047,-0.636322753922059,-1.61606813128996,-0.74463342785364,-0.401045757985516,-1.37553053148993,0.887048529650299
-8.97038178607822,-2.62781794399023,-19.1745532643795,-1.87221850632893,-1.99211058143458,-9.9435590033292,-0.377590136133541,-1.38005123034997,0.854891694253908
-19.9646173489094,2.09304314866662,-23.1447507119179,-2.58640827833857,-2.19864154210683,-16.6435039279296,-0.351543574359921,-1.3896978689901,0.816728875706264
-18.2363488018513,-1.65628903001547,-40.5174622535706,-2.14056547856249,-2.26927365860632,-19.4356882762797,-0.323265543533833,-1.40465017450963,0.773828503029643
-3.61431719183922,-7.12369381964207,-36.1412446761131,-0.722937787765493,-2.16363479383635,-17.7052564332413,-0.293251283125027,-1.42488229007619,0.727153298513395
18.3422149801254,-4.81954615920782,-17.2604660511017,0.751754625870815,-1.85264445511412,-11.8840620094933,-0.262115956041396,-1.45017044618235,0.677272961174998
23.3875528335571,5.55643069446087,0.54219860304147,1.33967416153513,-1.42847173357032,-3.35594679542692,-0.230563771946477,-1.4801013269902,0.624394378265179
3.43071695923805,-5.39181169331074,3.21934332937002,0.830030718621461,-1.04169170558217,5.99863184833701,-0.199352062844843,-1.51408115014113,0.568498961241253
-11.989455640465,1.36528333961964,22.9071970510483,-0.126175857335329,-0.80008643713418,14.2167329199791,-0.169260747198092,-1.55134675620461,0.509552208215395
-18.0081594568491,1.32862042039633,30.4925419950485,-0.632151908754674,-0.769579240341046,19.5061621150786,-0.141071173852936,-1.59098082260381,0.44773445833689
-9.21361108336598,-0.347729310169816,46.8554323768616,-0.300216659173961,-0.965734955244496,20.5751595317252,-0.115550434076273,-1.63193318902803,0.383636919888982
4.93871855378151,0.275670143086463,32.0638151407242,0.473748336440039,-1.31302175907554,17.0794101933805,-0.0934342173701552,-1.67304940403948,0.318373793157099
20.7238911652565,-3.08452203154564,10.1826980173588,0.871714863987551,-1.65251353967505,9.8505586651985,-0.0754049886868372,-1.71310626660826,0.253578806773458
14.6767311429977,-10.1411734306812,-3.78840020388365,0.3689054440962,-1.82503126131574,0.602268083016448,-0.062068818726083,-1.75085260229847,0.191280029859496
-4.2202162027359,0.599297833330929,-11.0368452465534,-0.769190417567658,-1.81251774867785,-8.65511629475983,-0.0539376310367985,-1.7850523534866,0.133674623059275
-17.6803838431835,1.92304704800248,-23.8950888133049,-1.66906202664138,-1.77376181013316,-16.0304266007625,-0.0514207822939319,-1.81452698755304,0.0828478043951214
-18.4381256890297,1.21638143487275,-33.0604940986633,-1.56385802445726,-1.87774058138276,-19.963121586098,-0.054823020925065,-1.83819530578439,0.040492295611039
-6.36035355716944,-4.117791403234,-44.5399817562103,-0.421194703955187,-2.14603087222403,-19.4947492941301,-0.0643408685546793,-1.85510996542398,0.00768437508156718
11.390766685009,-4.81313088655472,-28.4715197324753,0.99988060642436,-2.4891584081034,-14.6508948376401,-0.0800509090990624,-1.86449021284128,-0.0152386112334584
26.5232181215286,0.961724960580468,-2.16680475085974,1.71099525877169,-2.82316075596494,-6.59309567789074,-0.10189068202536,-1.86574945427341,-0.0286750516204073
9.61361424565315,-5.19048913478851,6.4278605389595,1.28567006092787,-3.08884244486541,2.75732393633245,-0.12964041756205,-1.85851544371679,-0.0336326571533163
-9.26022106658667,-2.66381983548403,17.8981142735481,0.202889056099946,-3.21143778611623,11.3376772507285,-0.162915775423868,-1.84264081421292,-0.0315081014653529
-18.471810913682,-3.41429593116045,26.0207949471474,-0.606862610838972,-3.10710253524712,17.3496013043875,-0.201176393733516,-1.81820225855061,-0.023821686328137
-13.3611877280474,-3.46567833870649,43.5673746156693,-0.573388939507311,-2.70643841923349,19.5041613927101,-0.243746649481311,-1.78548749400522,-0.0119639254075589
1.04952726244926,-7.95744362175465,29.852912735939,0.0613468795068242,-1.98681794660606,17.3412130802198,-0.289840271238153,-1.74497018083032,0.00299366566709611
20.1892802381516,2.28032332643867,11.9714899241924,0.473107631935444,-1.03774364637687,11.4271933357966,-0.338582711691184,-1.69727432892005,0.0203867077686348
18.519044137001,-2.46168217509985,1.86519469633698,-0.0132347109796313,-0.0716462109431938,3.11481647706571,-0.389031793455349,-1.64313144115162,0.0399313485189585
-2.50520153939724,4.45479772388935,2.89768244147301,-1.28025389769996,0.653445372640902,-5.89046210071492,-0.440201871890554,-1.58333543826835,0.0615951536917101
-17.4433149164915,4.39173813432455,-24.5148047947884,-2.46662692993894,0.930039161846614,-13.745964059974,-0.491095184706568,-1.51870161607404,0.0854001738656202
-20.1580923593044,2.49063670992851,-30.208002448082,-2.67147295875648,0.690638605853624,-18.6367034000114,-0.540737341925226,-1.4500357233994,0.111207166710625
-11.013052706793,-5.8392897516489,-46.6211461400986,-1.66978210975231,0.0195370298034927,-19.2014764119863,-0.588207945431939,-1.37811739329737,0.138534303729642
6.3736474943161,4.68901584059,-41.1126994514465,-0.0925158164148959,-0.952668244277593,-15.1194433737966,-0.632657650579806,-1.3036990548859,0.166457380456487
24.099049050808,-1.57868142172694,1.76606816500425,1.02932657707858,-2.10147179919031,-7.44453873695736,-0.673309997700474,-1.22751816720989,0.193621266605609
13.9165089082718,-1.76859036147594,11.9141708385944,1.05188649227884,-3.23382737856356,1.76877083648537,-0.709455063723132,-1.1503180991186,0.218366187783827
-4.69181753396988,-6.43002751708031,12.6182668197155,0.207011808665117,-4.05529392022051,10.3215127719338,-0.740446015399779,-1.07287138050375,0.23894389599423
-17.1669813519716,-7.2114383071661,29.5105161595345,-0.665728221710451,-4.25375256425795,16.4232160341595,-0.765706101443986,-0.995998145299817,0.253776802017158
-15.2292766499519,-8.45032998740673,37.0995612215996,-0.879825390824264,-3.62365621266938,18.8664408940355,-0.784745484031027,-0.920572653778006,0.261703973444484
-2.12962435305119,-9.64716673851013,30.5130820941925,-0.464987095511009,-2.18781948421345,17.2436552476517,-0.797181063694661,-0.847512501587258,0.262162234942146
14.5926271319389,1.17561515897512,10.6291247463226,-0.0983290058481018,-0.279998048599581,12.0846048253582,-0.802752585133975,-0.777748794797864,0.255265651341963
18.7601692771912,7.32816861212254,1.67743460834026,-0.482522572451803,1.52530780401363,4.60087590045936,-0.801333647708837,-0.712180670302092,0.241768757901088
2.15816051959991,9.45391158342361,7.5197573107481,-1.67728207753994,2.67125848083939,-3.72593186673117,-0.792941304065013,-0.651622642870645,0.222923283046212
-15.008698040843,8.56095579922199,-17.9788432717323,-2.97801490401044,2.88777789544713,-11.2916524552381,-0.777747780811939,-0.596756299986582,0.200259231501229
-19.7510910665989,-0.970143781676889,-29.8016677379608,-3.46169116474383,2.27337948268968,-16.4303862808457,-0.756092333907172,-0.548097191852765,0.175335129535476
-14.9809132415056,-3.15310490101576,-39.13754976511,-2.70520851745073,1.14258244671104,-17.7930252636363,-0.728485166254016,-0.5059834614118,0.149507624466024
0.944359241724014,5.25781514525414,-39.1930211305618,-1.10717522451741,-0.197539360450447,-14.9230277964763,-0.695594358566027,-0.470586830641345,0.123766786037873
19.9233465313911,-6.67960948526859,-4.54014660716057,0.398762626118433,-1.51128107803694,-8.58625243653065,-0.658212585017103,-0.441941506340565,0.0986695198692582
15.9128091430664,-1.77903144210577,10.3495986020565,1.05225755327791,-2.59575298271727,-0.493116335888085,-0.617209326109174,-0.419983664991737,0.074380747275551
-0.515253719687462,-1.01882382541895,7.69982699453831,0.836850016992949,-3.28263107529835,7.42647694296851,-0.573480206175789,-0.404593184452284,0.0508059497880836
-13.1138233163953,-8.52166134059429,21.6091245317459,0.389716855794451,-3.43120058309087,13.5300788056256,-0.52790406851138,-0.395629568744923,0.0277773809908087
-14.4281519722939,-6.95322760283947,31.7532765340805,0.356965359061229,-2.95584394376051,16.5947629837432,-0.481311887050581,-0.392955289646977,0.00524567002802548
-2.43134477376938,-1.97012385830283,32.4678156423569,0.802590864197403,-1.9304401437439,15.9952454372742,-0.434465173047073,-0.396442043727521,-0.0165702385883152
12.3954001951218,-0.793799943700433,15.51426877141,1.15706040876978,-0.613230554332588,11.9450113658022,-0.388040047940844,-0.405958725592381,-0.0371108850363926
20.0736410236359,3.40776488363743,-1.34751905992627,0.730237146381058,0.653725977121085,5.41834681238442,-0.342616677388807,-0.421343929660067,-0.0554997551035864
7.91157513856888,3.56363966614008,5.0250386595726,-0.622092757585347,1.56217378808993,-2.25115168918281,-0.298677819948227,-0.442369499778803,-0.070658467559914
-12.3896506279707,7.38237814843655,-8.94896825909615,-2.25414044343673,1.93084447243977,-9.64317123777697,-0.2566199333351,-0.468703790334633,-0.0814892809278346
-20.0092234182358,1.62123541072011,-24.1260608482361,-3.16190375432346,1.7718639631236,-15.2761651225481,-0.216774615236977,-0.499883203898561,-0.0870860484644374
-17.2323532229662,-2.89179692655802,-34.0656702303886,-2.72915871293543,1.26558651600172,-17.7780311928416,-0.179431167194707,-0.535298373104129,-0.0869282493597182
-5.0738710963726,0.474490403942764,-38.5566709899902,-1.1871063306175,0.619006110623627,-16.3434235543295,-0.144848614245989,-0.574197892079183,-0.0810144389549567
17.6266631340981,1.66026981443167,-19.3650204670429,0.524709876909646,-0.0433248778392876,-11.1643264744893,-0.113250362670489,-0.615709062979034,-0.0699018517789837
23.5433390307426,-3.21189076066017,4.47352167785168,1.43344346695315,-0.655045158352815,-3.44171274497292,-0.0848041433347758,-0.658872767788022,-0.0546377800689711
4.76626662254333,-0.310594813004136,5.39705313742161,1.28109706839276,-1.16667822990367,5.09159430763855,-0.0595977240703013,-0.702688433899571,-0.0365924557114954
-12.0744348335266,-1.38539366841316,12.8257026422024,0.671800784633035,-1.5508312784656,12.676030244808,-0.0376218313155591,-0.746164600435608,-0.0172259722479506
-18.3637292253971,-4.31635963082314,30.0647105813026,0.455874191483695,-1.80287999952522,17.7182119127818,-0.0187656408204654,-0.788370459600093,0.00216314097732411
-6.67630025357008,-0.315291698612273,41.3453344345093,0.94765414823699,-1.94671985704927,18.9801951553585,-0.00282239129898597,-0.828483975270186,0.0206557216776421
8.51584628462792,0.067288825828582,33.1945005869865,1.66156638601854,-2.02772538376172,16.0133684584321,0.01050050392298,-0.865832822581155,0.0378503194089995
22.058555560112,-2.30666474059224,9.32341167032719,1.73815075659193,-2.0563737594196,9.46564203782043,0.0215691864073643,-0.899925315068336,0.0538918093761977
15.9633805418015,-6.16532347977161,-2.21751165881753,0.701926377713015,-1.99355751895793,0.859539552143398,0.0308055545828423,-0.93046940651026,0.0693830841671943
-5.20753990799189,1.69546201273799,-8.08577187895775,-1.05942395116001,-1.82042756689984,-7.94435828242001,0.0386585431525257,-0.957378606012948,0.0851985195929101
-19.2992316895723,-3.42187596917152,-23.7515841078758,-2.52225188097218,-1.56909529148707,-15.1334235903957,0.0455636060264905,-0.980764435434504,0.102239689131267
-20.4470851457119,-0.00617274567950517,-30.114540553093,-2.78586304283252,-1.28027289179066,-19.1502914499946,0.051897738618343,-1.00091614925648,0.121186017980113
-10.5768150434643,-0.562851114906371,-42.8839239835739,-1.73825038794027,-0.976051429934295,-18.9726700961862,0.0579428856960028,-1.01826964429695,0.142293937490228
10.2474863362312,-2.7740383887291,-27.6489731955528,-0.146088882600422,-0.664213600817113,-14.4874671380784,0.0638686458246393,-1.03336838624224,0.165288262310489
26.9945294308662,0.669894812777639,-6.6065894562006,0.907595934227709,-0.359872459006525,-6.66170502775633,0.0697365673858665,-1.04681962999061,0.18937044096682
10.1455529952049,0.714634637162089,4.96093154132366,0.874178752461738,-0.0989987773321687,2.74168241394554,0.0755188139558112,-1.05924937110882,0.213342976417768
-8.47568073704839,-1.83142673358321,13.2689859080315,0.15121709157017,0.080243566005183,11.6739950964476,0.0811200833598868,-1.07125946847263,0.23582319242084
-18.6395441418886,0.0752277412684634,28.6855020976067,-0.35275555995364,0.136142003441467,18.1616235460419,0.0863956387455467,-1.08339017499509,0.255499331148607
-12.1761554820836,2.71979464620352,48.118706946373,-0.0502066188004625,0.00648815127273932,20.613847152408,0.0911661276507297,-1.09609082991003,0.27137246076377
1.86349476456642,2.69517114400864,37.7641955137253,0.853474560647602,-0.341844536634911,18.3144016023223,0.0952345947077978,-1.10970073264193,0.28293039690035
17.4383734345436,-1.07044114485383,19.1868113672733,1.56785040773996,-0.828853210420236,11.824216945563,0.0984090040399947,-1.12444118281356,0.290214381501911
19.9843633961678,-9.07065057098866,-7.09313276231289,1.39522926772294,-1.2864692187839,2.8201728948079,0.100527141616317,-1.14041815978358,0.293763575123612
2.2774355328083,1.68523757144809,-9.7854726845026,0.348148272884893,-1.60933732835051,-6.55757902307893,0.101476033393826,-1.15763335626087,0.294451316895339
-14.2258219385147,-2.51913223832846,-23.9275104546547,-0.820571269175414,-1.8317962161068,-14.31276426775,0.101199423912166,-1.17600014406514,0.293252558209277
-18.7340421634912,3.19943326771259,-25.5938827157021,-1.2248066681649,-2.02787569250548,-18.8699740507589,0.0996936374845471,-1.19536119149969,0.290996830868097
-10.4653384617716,-2.44048894196749,-46.2839301967621,-0.561081349181068,-2.1763631260361,-19.2381335309276,0.0969989328648553,-1.21550539725236,0.28816296039724
5.93690726280212,-11.1475143277645,-25.9778225898743,0.643696260939973,-2.16101695200905,-15.2992351448835,0.0931947244761391,-1.23618246886192,0.284761772030437
24.9804068827629,1.8546249769628,-6.37895618140698,1.43606026022747,-1.92439556044177,-7.97786762036347,0.0884016906845566,-1.25711353599446,0.28033382937312
14.2226831531525,-0.78117090806365,2.04881817162037,1.21810858191553,-1.55619850934557,1.05565935477967,0.0827861118996784,-1.27799645260966,0.274064046686291
-5.50820724517107,-2.95839320451021,11.1574522554874,0.255865976841192,-1.19912488326044,9.89231774025324,0.0765580258876601,-1.29850564256233,0.264989003304981
-17.4603741681576,3.77829066038132,26.403071873188,-0.58677831405773,-0.959020153296525,16.6945489764969,0.0699581013048135,-1.3182880531763,0.252252349588869
-15.6908704715967,0.0409389971662313,40.5894438171387,-0.626641467863367,-0.871390164733174,19.9405077847405,0.063235773328831,-1.33695793119755,0.235353380012159
-1.46830484747887,-3.7044786259532,38.0343368768692,0.0672371134441008,-0.871877174279193,18.8302317309335,0.0566267219005938,-1.35409319212616,0.214335021379736
13.7346347737312,0.662433619424701,21.1101839590073,0.744391331799041,-0.840337439691789,13.6427567542405,0.0503367217989584,-1.36923532881534,0.189869694854669
23.9604349565506,-7.41188261389732,-2.93997622936964,0.606424552062999,-0.697099671129397,5.65150339687088,0.0445325606896037,-1.38189365508502,0.163223079564584
3.89443273544312,0.790230949446559,1.90150546699762,-0.473527545615574,-0.479792229860448,-3.37821686199858,0.0393348295963184,-1.39155386883264,0.136102456618675
-13.6373379823565,2.42442415550351,-19.898566031456,-1.76985421909896,-0.353173520309041,-11.6359761997292,0.0348071808077661,-1.39769088703823,0.110421224142139
-21.2731832814217,4.17334199845791,-21.1926694607735,-2.26950164646532,-0.490528531021368,-17.4504724841245,0.030942511425833,-1.39978646187902,0.0880281059183099
-14.8232144200802,-2.08253190144897,-43.7999300765991,-1.47978804814924,-0.923778781178572,-19.4821504484589,0.0276534912665473,-1.39735239793914,0.0704557491677869
-0.246832607388496,-3.35043001055717,-37.5292193055153,0.175320666546344,-1.5374500543359,-17.1211530819085,0.0247766218792384,-1.3899593958002,0.058738918670449
24.8984195637703,-2.22156202509999,-16.4560002744198,1.63574732363344,-2.18481252365928,-10.8717279174872,0.0220933419950127,-1.37726967657802,0.0533381457286178
21.7402284622192,-1.26095600232482,6.54779687225819,2.00601588879024,-2.7604079819427,-2.26803889011435,0.0193623168491577,-1.35906964216921,0.0541820027327685
0.65163476228714,-5.71570066273212,7.26922107696533,1.27227088780387,-3.18123733867746,6.70538566299001,0.0163508093733243,-1.33529792732688,0.0608143857207776
-15.1937922370434,-1.00337416604161,22.1093959307671,0.259849695551462,-3.36750442210675,14.152510038249,0.0128546357773735,-1.30606444148005,0.0726093810070473
-19.0077187532187,-1.40623548388481,32.6030944848061,-0.128630393328144,-3.23056847404831,18.5205079154069,0.00870433135123089,-1.27165692972144,0.0890020012849656
-6.39518863677979,-10.3581285202503,39.9339475536346,0.32406624429444,-2.65942876352713,18.8485940478367,0.00376326606889791,-1.23253283488266,0.109680975819796
11.3242394042015,-5.54523678481579,21.9845999765396,0.999613412258058,-1.61633835593234,15.0805164199578,-0.00207466037588284,-1.18929572595354,0.134699097918756
24.8769275379181,1.64294480681419,4.93983537197113,0.992406677535546,-0.282243541555239,8.09553242449378,-0.00888505706333965,-1.14265748014393,0.164475201420557
10.5256477403641,2.28485257968307,9.00968691587448,-0.0715316108070576,0.972725890686255,-0.632280286978126,-0.0167147064105593,-1.09339005005347,0.199686124511573
-10.3099827658385,7.06296756148338,-11.1841775393486,-1.64652527339313,1.77268448907147,-9.33987710255125,-0.0255906016872507,-1.04227358832627,0.241071560992853
-20.8608060586452,6.48808159768581,-27.405824918747,-2.68011128486602,1.90424012953535,-16.1187595031376,-0.0355371026592647,-0.990049527502734,0.289193907038021
-17.6886535602808,-1.77811240598559,-39.1993712067604,-2.44003155581226,1.38904538009177,-19.2375859231514,-0.0465940938167021,-0.937386591071646,0.344205705365955
-4.92074508994818,0.584234674908221,-46.8094451951981,-1.05453293303543,0.411640236931913,-17.7229108831008,-0.0588251011168087,-0.884864581291748,0.405677538295038
15.7112486028671,-0.435397528074682,-24.2840339040756,0.595302213586295,-0.818679194157113,-11.8855517793123,-0.0723080993015754,-0.832976405234599,0.47252817375818
22.2808129048347,-0.135135539984331,14.6110832834244,1.53641263050912,-2.10801545317574,-3.32841139210087,-0.0871109039856167,-0.782144819654073,0.543076839015706
5.89930381894112,-3.87079887449741,6.62081163883209,1.43642885006811,-3.23172194281027,5.74558111523714,-0.103261186475474,-0.732747769161388,0.615209016218924
-9.21632028110325,-5.04070335030556,22.7079379749298,0.783997454112253,-3.9222651129888,13.3153745957657,-0.12072273766188,-0.685144932219147,0.686620438649671
-16.5005092799664,-7.3129611736536,31.1029492092133,0.363314487633234,-3.92697196962726,17.8615386425082,-0.13938414247789,-0.639697864986543,0.755087297706197
-7.68206490755081,-7.25408205091953,38.5293972373009,0.536670894088945,-3.10177622869111,18.5198860381474,-0.159058360917329,-0.596777041696475,0.81870761756191
6.70430870890617,-10.2061932992935,20.4835846352577,0.954289758314047,-1.52304319763254,15.308921174523,-0.179487915003039,-0.556751487532173,0.876067910815905
19.6487285399437,6.06371816754341,5.97818977475166,0.896918165291006,0.434384078374603,9.11623386557519,-0.200352594410891,-0.519960683778013,0.926307320838728
12.9118169260025,3.80596173137426,3.26537699639797,-0.0386632790330431,2.18723919208346,1.32362251701354,-0.221281528322831,-0.486673473017892,0.969074574619725
-6.97382529705763,14.1966127574444,-0.503161933533847,-1.50112374770253,3.20595710825763,-6.53206906945073,-0.241873621212893,-0.457043424673174,1.00439603163276
-17.0679166549444,5.91905746757984,-24.0284544467926,-2.6084488905693,3.2658947514158,-12.8392491775733,-0.261726894390651,-0.431072538907105,1.03249077693153
-18.0244433677197,-3.70744959622622,-31.1424062204361,-2.63295706058576,2.50074408659439,-16.0690199405399,-0.28047061796813,-0.408593796253004,1.05357831714954
-7.13831361293793,3.86362083256245,-42.8382548904419,-1.55469042239177,1.21506294977953,-15.2529231242639,-0.297789906703159,-0.389278246682238,1.06772530573719
10.5186965703964,1.6690635882318,-23.2775456571579,-0.0811777649326255,-0.299987534489175,-10.5188460285114,-0.313434701415986,-0.372666235062181,1.07476922818588
21.0000107216835,-5.83381851196289,14.8757691943645,0.875777547384594,-1.76403222544815,-3.16802083841521,-0.327212732832209,-0.3582173332979,1.07433894417397
8.29991328835487,-4.11176906347275,4.2924319472909,0.898816648997574,-2.90229476198911,4.93147440077634,-0.338973923160005,-0.345370535084494,1.06596745329907
-7.77014911830425,-2.36502784654498,15.5769415676594,0.34870933100966,-3.51640268081072,12.0446292469103,-0.348596309603442,-0.333605020704245,1.04926837245999
-16.1629916203022,-7.23002426683903,25.6877749657631,-0.0361068156575675,-3.4979166682825,16.7781167774233,-0.35597955497152,-0.322492096033685,1.02413201265158
-9.91676832142286,-4.88146758824587,37.5063520145416,0.163065895480943,-2.82092012373516,18.1370876873561,-0.361045196805888,-0.311730730763398,0.990892959965676
4.00530646920204,-6.7606647580862,26.3573372912407,0.67468224277877,-1.60030167266558,15.8002382342383,-0.363738762295381,-0.301162167781026,0.95042748861004
17.3921055865288,4.11323583751917,11.2713279497623,0.778826841430581,-0.135795245882158,10.3092705555807,-0.364030555285144,-0.290762910605057,0.904153635355917
17.24387165308,1.41546136692166,-2.1139618550241,-0.0389674669942238,1.16123458131174,2.85174655062101,-0.361916869150512,-0.280619583697474,0.853927085574269
-3.37244770109653,9.2066316640377,4.55306310653687,-1.55333666517778,1.92761163510506,-5.13619897450542,-0.357426276983487,-0.270892873442363,0.801848259711418
-16.8985327577591,7.17480023860931,-19.2792687106133,-2.87753540328425,2.00722163232379,-12.147867199501,-0.350633000871236,-0.261779748901457,0.75001480270862
-20.300229985714,-1.29188748076558,-26.5761892175674,-3.11802225531716,1.53419156985045,-16.6730562187685,-0.341672645399546,-0.253482502320274,0.700265148537582
-12.1123831169307,-4.73835961639881,-41.4105145168304,-2.04581685992472,0.831703402086045,-17.5166606024733,-0.330750262308404,-0.246189975759086,0.653961723017093
4.95463116645813,2.49602199554443,-31.0836674308777,-0.283850156380183,0.18393285574469,-14.3119232185247,-0.318131727176515,-0.24007202312245,0.611856393234904
24.883460047245,-4.32559852391481,-1.96915716737509,1.11717920221779,-0.27427159893085,-7.784566165062,-0.304116977221542,-0.235284738348102,0.574065664338531
15.5320735430717,-1.67175579249859,3.21996254950762,1.46777255955777,-0.532262679364148,0.556617450379726,-0.289002970984688,-0.231982450813672,0.540160434257788
-4.63397687673569,2.90590771973133,4.14024851202965,0.965625231454417,-0.673302286724548,8.9843241281971,-0.273048949852532,-0.230332695978978,0.509350132926028
-16.8246865171194,0.536359171494842,21.9347933936119,0.438715403564935,-0.802704865657171,15.8113076338419,-0.25645359097718,-0.230531334167383,0.480720902697148
-14.8879875361919,-2.33679968208075,37.1454291200638,0.549591263874861,-0.952607627323553,19.4788093382449,-0.239345703416755,-0.232815899937929,0.453476830842329
0.772065185308456,-0.353673406876624,41.9965037584305,1.20418414219699,-1.08385183954819,18.9225026865986,-0.22178379876521,-0.23747566725466,0.427132999989195
15.5200727176666,-1.31452380672097,28.2017572689056,1.63427550620233,-1.14259337901224,14.086585864736,-0.203759860003185,-0.244856828514302,0.401618734647873
24.3575521159172,-5.26468094587326,-0.629778454899788,1.05962888314244,-1.095299952124,6.06692522504075,-0.185207742604607,-0.255361096313251,0.377268335800838
4.88856347680092,2.98939397245646,0.50272595051676,-0.583724212119328,-0.961553902939142,-3.29456894088993,-0.166021129614348,-0.269436422563851,0.35470217218263
-14.1351175904274,-1.04500429496169,-21.1548941087723,-2.46830663484518,-0.801846862139351,-11.9589076351509,-0.146084643294584,-0.287559465282532,0.334627000043718
-23.511393352747,-0.390232903473079,-26.4594577431679,-3.44859941148945,-0.649971795970378,-18.0396085402712,-0.125314433655248,-0.310210628025072,0.317603507071721
-18.6538721591234,0.871235716938973,-42.310840716362,-2.90413836171595,-0.485089817903408,-20.0959869864534,-0.103696592262249,-0.337843477796367,0.303836816316552
-2.69769012451172,-2.43570869699121,-36.1373410749435,-1.19695453084157,-0.252555320668425,-17.5173703622492,-0.0813096443017395,-0.370850795342724,0.293041188607184
22.5793857693672,-2.71797323852778,-18.2234545218945,0.570326312002639,0.0909440209740395,-10.8145729687021,-0.0583236281125879,-0.409529544362245,0.284414561252797
23.0033018875122,1.32430941447616,3.20499981701374,1.37157505656271,0.51120422152517,-1.51499064274042,-0.0349791579557596,-0.454047063414014,0.276734386842531
1.68457347393036,0.320912809744477,6.60823310852051,1.03887619444652,0.88042306214464,8.31519138460392,-0.0115581421289998,-0.504411096143185,0.268558376329314
-13.7224977082014,3.65658788323402,24.8549116015434,0.294762205101673,1.03534843147853,16.5296566594223,0.0116419116075931,-0.560446826335753,0.258489094687496
-18.2720179867744,1.86944094434381,39.2302959609032,0.0270942364440497,0.850063317454318,21.2104692318825,0.0343251238440749,-0.621784398469164,0.245446033270579
-5.10458067297936,4.92772286474705,49.7953001403809,0.520902309715687,0.298647077522764,21.0856433951021,0.0562091550034758,-0.68785990367667,0.228885803884342
8.41074609160423,0.0726963902497664,33.3267599272728,1.27640023771466,-0.492178559621637,16.0644834904065,0.0770374709891687,-0.757931240763953,0.208920812717736
21.7010591340065,-6.40501312851906,1.94653867542744,1.47998872632676,-1.25842016678114,7.43060332333019,0.0965935191829055,-0.831107815477254,0.186308042156005
12.1439605665207,-7.42968972444534,-9.71864485681057,0.72791496380983,-1.75060209270954,-2.63099736277372,0.114712270635781,-0.906390361682142,0.162308831095038
-5.84965277194977,-0.939248629063368,-22.08474173069,-0.581163442808689,-1.91798294213746,-11.8212796638573,0.131282489163706,-0.982715347942963,0.138450545390421
-18.2693645203114,1.41232082739472,-24.7138393378258,-1.53270585899042,-1.91345221976405,-18.2528302440985,0.146237311330867,-1.05899848803263,0.11624301711017
-17.2861435139179,3.04545386016369,-38.9478801226616,-1.42310394363854,-1.90613527929071,-20.6447679072783,0.15953809813372,-1.13417371256153,0.0969110077882927
-5.04722416520119,-4.9537634396553,-39.6362073326111,-0.323431729943058,-1.91323901425466,-18.5039250230688,0.171161021661188,-1.20722614290628,0.0811983805266591
16.2659786295891,-7.45965904355049,-15.9333843255043,0.952188870569917,-1.8380730308059,-12.3542362501742,0.181093566347504,-1.27721865821741,0.0692829680757816
24.1862941861153,3.66126185506582,3.70136790722609,1.48284305593667,-1.63739649632489,-3.64721503695577,0.189340525395816,-1.34331152290079,0.0608168420074406
4.3590583384037,-6.41931307911873,1.55660496667027,1.00512483103928,-1.37570037898417,5.7349797687082,0.195931944617338,-1.40477444486875,0.0550793695367193
-11.4220459266007,0.895478638485074,20.9361825156212,0.101542473248935,-1.16895316641997,13.9056679582356,0.200924370411976,-1.46099119981937,0.0512062507155443
-17.4392797529697,3.11074562430382,30.3762829756737,-0.371214995618549,-1.14258695486463,19.1524023031392,0.204392400702968,-1.51145820990748,0.0484423026752522
-9.05137749038637,0.622076575532556,45.9405629825592,-0.0358609529756556,-1.35034065736882,20.2122893149531,0.206414980394898,-1.55577934557074,0.0463616104515279
5.61535601019859,-0.952226524204016,32.748757982254,0.718638504610906,-1.68360947728959,16.73601011402,0.207063857748623,-1.59365918346198,0.0450057004058161
20.0662103819847,-6.29509307563305,11.1023738229275,1.08903989263691,-1.9058068266182,9.55588023783142,0.206398070995908,-1.62489588721386,0.044907725557137
14.7389899563789,-11.0982983136177,-6.86006391584873,0.560399032426152,-1.8251052373163,0.413067935180069,0.204461912155994,-1.64937325992464,0.0469959587032298
-3.3804618948698,2.42944442868233,-12.2527889442444,-0.607017926654468,-1.48702731876377,-8.66279297941302,0.201280402022329,-1.66705050783716,0.0523976471533041
-17.249325351119,3.78917437523603,-22.2262630605698,-1.54849976077261,-1.16242211024735,-15.8254715004091,0.196849056191766,-1.67794890516089,0.0621869076036246
-18.5725303727388,3.18721375644207,-31.6733357405663,-1.48988348163911,-1.09560238610372,-19.6057771543016,0.191121442506668,-1.68213658662839,0.0771320966346634
-6.7105924192071,-3.61275890886784,-44.3912566566467,-0.377494505682548,-1.30954024209841,-19.1150702516267,0.18400294600244,-1.67971439043087,0.0974974967021611
10.4902112746239,-3.06789868980646,-26.5243875646591,1.04287066054163,-1.65859540040274,-14.3983487438874,0.175357715858054,-1.6708054553377,0.122942626826048
26.9485562825203,-0.913168219998479,1.65345810055733,1.76874006183798,-1.98107259533062,-6.57235035284237,0.165028504177403,-1.65554937667445,0.152542150799287
10.9237846541405,-6.36272548019886,1.29686375364661,1.33903002597112,-2.17309462460479,2.57558942353137,0.15286132293174,-1.63409976683633,0.184923431417987
-8.09124779641628,-0.510947903171182,16.1420585882664,0.21646039048179,-2.20292512748368,11.1514429506485,0.138724538012873,-1.6066232623927,0.21849298935653
-18.6947167146206,-0.0866626978106797,24.8675369095802,-0.630466988501599,-2.09748391978637,17.4371834339809,0.122517085104131,-1.57329839476239,0.251704208094079
-15.047018353343,-0.643217329904437,41.2149181365967,-0.550854873407991,-1.86748564544237,20.079459241135,0.104168905334075,-1.53431368312083,0.283310709807478
-0.611859662532806,-7.56467445194721,34.2283070254326,0.276531807456869,-1.46523173172981,18.4359167155238,0.0836416724177202,-1.48986516860946,0.312553378599979
18.6301459121704,0.639330831840634,17.3919266617298,1.00595039934085,-0.868270529290027,12.8604066146177,0.0609356419737371,-1.4401540434865,0.339242819821099
22.9577918386459,-3.88786221921444,2.57144406080246,0.840484301097507,-0.173112571149229,4.5882940105893,0.0361013232945252,-1.38538527953408,0.363721045238158
0.389767209291458,2.19910988643765,4.26384871065617,-0.248406544902055,0.405550708606077,-4.65679975668458,0.00924893882025246,-1.32576874279398,0.386712151005648
-15.3089408701658,6.52365430355072,-24.8594303297997,-1.45911985520603,0.612730587997123,-12.9531056141598,-0.0194506668715284,-1.26152518676238,0.409095567070221
-20.2241694045067,5.15981405675411,-28.2655457139015,-1.83302526468794,0.306030796810637,-18.4114118416636,-0.0497733107633437,-1.1928999900775,0.431651754036667
-11.0931207503378,-6.51041796147823,-45.5569716024399,-1.02886846422205,-0.429827387554536,-19.5908128718632,-0.0814496158088665,-1.12018662418996,0.454836244437196
5.17557054877281,-0.654287863299251,-42.1556836795807,0.422754168301556,-1.3755769052564,-16.0404513234961,-0.114165565781907,-1.04375931780083,0.478632638883976
23.0078019046783,-1.63046670243144,-4.34245195358992,1.52490072810366,-2.34479739469321,-8.64488633765585,-0.147552992521076,-0.964111127307423,0.502518476547235
16.448348608017,-1.50011457771063,11.0969826900959,1.58771847880291,-3.19707716465782,0.656300951168969,-0.181176017052889,-0.881891190581656,0.52555199202103
-2.70322451412678,-6.00267323613167,9.99641391277313,0.763687067957027,-3.76747942495704,9.6518847492251,-0.214523958675727,-0.797934154142369,0.546558744695347
-15.6185316431522,-2.81070949405432,30.1489619421959,-0.140636642361793,-3.86553735618892,16.4297966258885,-0.247018320848349,-0.713275236864182,0.56437356419597
-16.2911567401886,-7.46621377229691,36.3754209852219,-0.395546280200219,-3.32612000927716,19.5985516796064,-0.278033577356141,-0.629145568569348,0.578081761281279
-2.99442696332932,-10.0327379858494,34.9900378417969,0.0398698360181185,-2.09454190298751,18.5389074942531,-0.306924894660274,-0.546944347914639,0.58720559008034
13.2248043465614,-1.5975142800808,15.7691395461559,0.510410883916895,-0.358829862256753,13.6044697667825,-0.333055488690326,-0.468187312919183,0.591795415861582
20.9211107325554,6.26419287979603,4.51291378498077,0.249026643834602,1.41813653758226,5.96042706664487,-0.355821443204105,-0.394435084793648,0.592406663749115
5.13425646185875,7.78442392587662,5.18951206505299,-0.915972004386289,2.6915656638113,-2.8031197502302,-0.374677271089366,-0.327209516063758,0.589968854818615
-12.9736904078722,11.0277797234058,-16.6028612816334,-2.35038970098047,3.1099419584108,-10.9104851922495,-0.389165983281523,-0.267909645086503,0.585576116385527
-19.3377929073572,2.8161105671525,-30.2098829126358,-3.10288101447403,2.67167921549256,-16.5516391956043,-0.39895212029884,-0.217739335805624,0.580244719708617
-15.4223189663887,-4.81137058228254,-40.2855055475235,-2.64186250985319,1.66561054756106,-18.2654631697791,-0.403849542633865,-0.177655495371344,0.574690125066185
-1.34682777285576,4.46110248416662,-41.6670856618881,-1.24010372254163,0.448952707479753,-15.5076860427052,-0.403833715379961,-0.148340231043102,0.569172660845932
16.822832365036,-6.27597151100636,-8.9572099095583,0.238194247004287,-0.707501980222509,-9.02485187210138,-0.399033134837579,-0.130194877765799,0.5634467061199
17.5272043347359,-0.377866846360266,16.1577033984661,0.99347718085138,-1.6316606921869,-0.613716088588268,-0.389703343307454,-0.123350371813527,0.556824553965852
1.56284964680672,-0.284257546719164,6.74592100381851,0.891584884183872,-2.2248053674459,7.66782629160254,-0.376193654256011,-0.127687284974299,0.548338590839977
-11.3476855695248,-4.14630359619856,23.3834130048752,0.477603088978604,-2.40870637214705,14.1109666524661,-0.358916936487815,-0.142859236121791,0.536962504494457
-14.5997610273957,-5.9132956212759,29.972605240345,0.402847230312822,-2.10369987320592,17.4901406734861,-0.338327230179317,-0.168314577855187,0.521840595700575
-3.93739105939865,-1.75448029920459,34.8461799645424,0.81235929174657,-1.30442925092667,17.1722340101307,-0.314903613344497,-0.203312849035093,0.502475276662693
10.0059729409218,-4.15092757433653,16.2699079585075,1.21297163599651,-0.151851701075459,13.3268361197148,-0.289136668300853,-0.24693455694225,0.478834025543939
19.7474903512001,3.81398761957884,2.66890486657619,0.910190789514803,1.06996961440509,6.87457158599594,-0.261516897974082,-0.298085535183726,0.451355380017548
10.2337781238556,2.84663566410542,4.29206444978714,-0.335564546648061,1.99969512131147,-0.876352522862428,-0.232528624427727,-0.355500047487737,0.42085557213447
-9.7730019850703,10.5772190129757,-4.55403374433517,-1.99055288702183,2.32664205486381,-8.49246002018454,-0.202653324812754,-0.417749042766735,0.388358378855005
-18.8378010052443,4.90930764377117,-25.2435783648491,-3.08350773640418,1.9488264337071,-14.4442929686044,-0.172381416317641,-0.483260478815788,0.354886168486893
-17.2964159023762,-3.96373890548944,-32.6022828912735,-2.9168565099141,1.03578904436175,-17.2824390136537,-0.142224539882738,-0.55035679218744,0.321257809634898
-7.40408272057772,-0.190955883711576,-41.2272814893723,-1.56851821745378,-0.10590594546595,-16.1235749392806,-0.112717116785774,-0.61731068769995,0.287938535005402
12.4757339215279,-0.468590270988643,-21.4481881070137,0.153048726096174,-1.21099161401446,-11.135685316109,-0.0843996710501376,-0.682415878095011,0.254977280151859
23.7197261381149,-6.9975489127636,8.53138584494591,1.2805154607015,-2.09884724580175,-3.58123164418693,-0.0577852656481094,-0.744066007845421,0.222048359564153
7.41194342494011,-0.629786860272288,7.3899602329731,1.42005797663667,-2.66899545339257,4.72757551999436,-0.0333187051707631,-0.8008336020948,0.188589814636728
-9.43047506600618,-2.68194094151258,12.9950906324387,1.01060994356044,-2.89976396971261,12.0563627093582,-0.0113405015669065,-0.851541184497412,0.154007293264364
-17.013465628624,-7.17894649922848,25.167403178215,0.831919370501714,-2.81342410906094,16.957922429319,0.00793708230522018,-0.895318057877343,0.117897020056553
-6.97700208932161,0.703910551294684,40.0282841920853,1.24719442869812,-2.47448385236408,18.3453931954125,0.0244419808932713,-0.931638166798291,0.0802374565361896
6.05072682380676,-2.60535703450441,29.8239666795731,1.87403080762411,-1.99603187936294,15.8116985706741,0.038246269053233,-0.960336654156267,0.0415057156183028
20.5505586433411,-0.173770935181528,11.1042893707752,1.91357760175139,-1.48810110359346,9.91072421580215,0.0495640388077384,-0.981604956117281,0.00268976396243259
18.450002553463,-5.1665728533268,-5.78443468272686,0.855816322324307,-1.03543843195213,1.96143028746797,0.0587402114491884,-0.99596625432398,-0.0348110608847646
-3.02579902946949,4.92296381592751,3.10393654167652,-0.989430212153074,-0.732534241046196,-6.44144950662414,0.0662252045829027,-1.00423453328442,-0.0693806826433196
-18.281719686985,1.80556786090136,-24.9771090531349,-2.61491200059772,-0.652404893565432,-13.7065611520231,0.0725344147247188,-1.00746135190866,-0.0994390582802698
-21.5062334167957,-1.85361297011375,-23.9652156400681,-3.03226518075774,-0.748771131217522,-18.3434702067566,0.0781995458120967,-1.0068747595199,-0.123703927629348
-12.9864735907316,-4.18801558613777,-41.5918390130997,-1.98952539743177,-0.864549927231788,-19.2183193073446,0.0837248814928538,-1.00381436666153,-0.141410011734644
4.80650365233421,-0.219851343389601,-30.9375525283813,-0.167202081336818,-0.859156439429262,-15.9523451758672,0.0895604885255072,-0.999665477371164,-0.152441208398909
27.9228614544868,-2.8605298179388,-14.3527275681496,1.28045562409325,-0.685530553409456,-9.17987931963988,0.0960959868907437,-0.995794147780427,-0.157347298090679
16.0526417970657,-0.0463949153199792,5.18582773447037,1.58346442361601,-0.378882675881482,-0.404998178596417,0.103668205677775,-0.993484811887208,-0.157239727482019
-4.25275420367718,0.241473287064582,8.30193467080593,0.93421734942314,-0.0275189921662983,8.47205249149048,0.112570637095924,-0.993882657088303,-0.153586596327366
-17.3825430500507,-1.22685811042786,19.9989674019814,0.220492094527325,0.252141242420344,15.5581053848607,0.123055515539121,-0.997943617362074,-0.147948554906768
-15.2557581049204,3.6854596799612,43.0523612165451,0.188998466720143,0.335866928769976,19.21107826288,0.135327657905422,-1.00639517950415,-0.141709592031142
-0.458640977740288,3.01268109351397,41.0037307405472,0.826075775799102,0.137705269523032,18.4385470587277,0.149535870384676,-1.01971097193367,-0.13585747691945
14.6703272724152,0.953280411735177,24.6576312232018,1.42202354939885,-0.310026852000193,13.3874740689404,0.165767689451726,-1.03810121571601,-0.130858014529974
21.7931410861015,-6.62082859575748,-4.50213151931763,1.2084169847069,-0.851357271787217,5.37994786208095,0.184047599056799,-1.06151946489588,-0.126646583090652
5.92017487049103,-1.63651140779257,-3.47542564719915,0.0561602873706955,-1.33444513888324,-3.64324269230389,0.204333472245578,-1.08968389501833,-0.122733426529899
-12.8553962650895,-0.96534109801054,-20.9483306908608,-1.35041967544123,-1.72538500245065,-11.7420980729432,0.226506118474596,-1.12210956496754,-0.118392994290671
-19.5977542680502,3.39555911332369,-20.513134124279,-2.03499755466901,-2.05604822013898,-17.2691887737479,0.250352861999299,-1.15814743622018,-0.112889717465923
-15.1779860436916,-4.61012725353241,-43.3973609733582,-1.49462406611326,-2.28415126996313,-19.0195111069601,0.275553201279463,-1.19702637510241,-0.105686674237477
0.228758279085159,-7.63327749431133,-30.8851918816566,-0.0952873755059602,-2.27706855934875,-16.5181777020214,0.301676736787459,-1.2378949283509,-0.096589190045168
23.0721189379692,-4.58186561375856,-15.254011541605,1.18566402450608,-1.96921889832279,-10.2936835220989,0.328198441344254,-1.27985984661518,-0.0857905870930876
19.7676421952248,3.17263547837734,1.94877435833216,1.52488756414956,-1.47664213173263,-1.75715497824313,0.354527415311118,-1.32201877841376,-0.0738096375416795
-0.697150658369064,-2.56913791894913,6.38724460959435,0.925985795728687,-1.01266679647191,7.25588721766597,0.380039028421369,-1.36348604031587,-0.0613345758240728
-14.4374157160521,1.99984481692314,19.0070246887207,0.158482792238337,-0.753176684223732,14.8608083062793,0.404101332943735,-1.40341247673087,-0.0490106404033182
-16.7632018750906,1.22988989174366,36.7647075533867,0.0350873502611093,-0.788543969645769,19.3409885146021,0.426093602605952,-1.44100188809893,-0.0372216525910909
-4.00887502491474,0.17329561136663,44.0689300632477,0.726378367191194,-1.10356845280384,19.4986010471752,0.44542169236395,-1.47552658429197,-0.0259187144517792
8.72130808711052,-0.212520999759436,31.4365492343903,1.65252501654025,-1.56126586819702,15.1563356539628,0.46153598537292,-1.5063435216805,-0.0145405729169622
22.7348585557938,-6.98864594221115,2.69110586732626,1.96790466208779,-1.94278699917339,7.36119663648679,0.473952669664114,-1.53291078284104,-0.00205135215965357
12.1854103088379,-6.91317008256912,-5.26873774409294,1.2643679070391,-2.07190052999347,-2.00780100797243,0.482272811209902,-1.55480248907934,0.0129049605230666
-5.11285360604525,-0.485868610516191,-18.6210359501839,-0.0545523369734905,-1.95273871684491,-10.893893966422,0.486191840871885,-1.57171938309507,0.0317613759121084
-17.7916376459599,0.582335681989789,-21.6733433318138,-1.06942643391203,-1.7618405308016,-17.4882962269992,0.485496606543486,-1.58349290830421,0.05574504332709
-16.5190882229805,3.28968913435936,-37.4576400303841,-1.07045674591688,-1.68122993573083,-20.4075468564473,0.480054750672585,-1.59008238981351,0.0856126363273932
-4.79444610893726,-3.52952613294125,-41.8991593122482,-0.113259521222884,-1.74867100407044,-18.9220648036413,0.469805849357685,-1.59156664196259,0.121458494752843
15.7919425177574,-5.05706035137177,-23.4935885810852,1.01388410577778,-1.8699908178067,-13.2969395381482,0.454761634291612,-1.58813178800039,0.162635914441983
24.0881451630592,-0.58074100010097,3.07759103447199,1.414833829927,-1.95030369563525,-4.85377524022379,0.435015182721931,-1.58005630058474,0.207809557395889
5.5625509750843,-3.21285175055265,5.04247739553452,0.844932790998314,-1.96878216919287,4.48670356868585,0.410751914555637,-1.56769337281625,0.25512989388157
-11.9668940126896,1.22963656112552,20.0672558641434,-0.0823381204420914,-1.93988145037399,12.774828461283,0.38225408197816,-1.55145063831005,0.302494995547801
-18.9538822692633,-1.30730220302939,28.0205590724945,-0.459085928057476,-1.84311249570396,18.337837159689,0.349895932818144,-1.53176785875292,0.347847533842353
-11.1437871663272,-3.72124493211508,43.0317275619507,0.12275762258867,-1.59095715375619,20.0056461532604,0.314134010764476,-1.50909375381376,0.389449213168243
4.32124439477921,-6.39719481647015,27.7206600594521,1.22051981749898,-1.09232125262289,17.434823895219,0.275499748515127,-1.48386324905513,0.426081125630652
24.0113525104523,0.744750867560506,12.7136313986778,1.87469242835946,-0.375918898356687,11.2674671985031,0.234597330937365,-1.45647636492922,0.457134891118929
20.2710383462906,-2.10185490265489,4.21601351648569,1.39723193322054,0.365263102596139,2.88715983491,0.192102441813092,-1.42728038935323,0.482582982710731
-3.27922495722771,5.73206643462181,-3.08281756818295,-0.00387354210640861,0.844337122990638,-5.9702781813339,0.14875342919747,-1.39655803162955,0.502842354448213
-17.5603071767092,6.53155155301094,-22.9191253709793,-1.35754752319323,0.816315938786307,-13.4554680003741,0.10532955719894,-1.364525249511,0.518567355392073
-20.0319293260574,0.882275040820241,-30.9235800218582,-1.71508694317192,0.227842473877027,-17.8357461618527,0.0626193206999403,-1.33134226268038,0.530421495952427
-9.21069014333189,-6.14204688370228,-45.3407743120193,-0.879822532206339,-0.763166006551929,-17.9159538565905,0.0213886897414701,-1.2971392378779,0.538881022068955
9.84775430202484,0.903371210172772,-36.5261364769936,0.467334905722175,-1.94227146327988,-13.5706834068812,-0.0176410136403514,-1.26205465821933,0.544115805135863
25.0280312848091,-0.934757309630513,11.3421236979961,1.30557251655227,-3.14002722437999,-5.98205673069367,-0.0538030465515851,-1.22628090650755,0.54597496450384
11.2133387732506,-5.40052287518978,5.80176290631294,1.09063161758102,-4.17045558675855,2.84958795208298,-0.0864889747674429,-1.19010946615655,0.544078699114599
-6.8085736271739,-5.77523467361927,13.9949235785007,0.169340735641839,-4.78964968597908,10.9220870619598,-0.115155613081714,-1.15396758200812,0.537990824601885
-17.8026046836376,-6.15202925026417,26.8568438744545,-0.590467230540031,-4.75826497467339,16.6096055470353,-0.139340504921097,-1.11843870283371,0.527426932306356
-14.1882725813985,-10.377832467556,37.084903421402,-0.582189430261136,-3.92672112591453,18.7508596642605,-0.158683360010556,-1.08426042941311,0.512445908333354
0.418436107635498,-9.34693852722645,29.2118707895279,0.0397686019194121,-2.34682723264763,16.89028171407,-0.172945757054277,-1.05229638812384,0.493577485005815
17.2018067836761,3.97690332680941,13.7524769675732,0.515774346139751,-0.369919395873152,11.4660005513476,-0.182022968712405,-1.02348262963042,0.47185290795985
18.8831736445427,5.49224463880062,4.40689762562513,0.156193972701575,1.44508441877017,3.64375286108623,-0.185947970386458,-0.998754388255648,0.448726865428182
0.385243803262711,8.1972104537487,4.19598534107208,-1.01442589198202,2.59757870805113,-5.00397926879225,-0.184892708651373,-0.978964009641855,0.425902539711289
-15.7036489766836,8.77439203441143,-23.9716849994659,-2.22574969349087,2.86067633280713,-12.6806573936789,-0.179170916927912,-0.964803556119531,0.405092752690344
-18.4401388853788,-0.886251586005092,-30.9184952831268,-2.57612306801141,2.33156902066437,-17.5808898134373,-0.169240725628029,-0.956744578777844,0.387764401925579
-12.5109531632066,-3.88387149453163,-42.469239449501,-1.73223999515053,1.2981258106089,-18.3670645820917,-0.155699335177697,-0.955003128177201,0.374918430879369
3.99982528924942,5.81191951990128,-38.602651154995,-0.171919004133347,0.0265076873592234,-14.7283995013693,-0.139261619331969,-0.959532216903811,0.366952088565274
20.6485439443588,-6.04412648677826,0.978906272873282,1.16878642695003,-1.30252017345271,-7.64108547255704,-0.120720734531061,-0.970038896460037,0.36363371646648
15.2084745955467,0.0414847479527816,10.8477439534664,1.60404122281619,-2.53264134424603,1.01179135060591,-0.100897436751742,-0.986019999506673,0.364195118282548
-1.36692699193954,-1.04886389583349,9.55765171408653,1.20694666920305,-3.49773758174903,9.22457878835217,-0.0805898011933225,-1.00680914621231,0.367519220582382
-13.2272432202101,-8.90337985754013,24.6611208415031,0.657027687962789,-4.0005890730373,15.3404930685194,-0.0605330971697702,-1.03162711772169,0.372379619278838
-13.9172786942124,-8.00582348406315,33.7654882121086,0.583467524306753,-3.85922863287042,18.1497769649437,-0.0413726900663818,-1.0596279238999,0.377679305479387
-1.10856776833534,-5.54797679007053,33.4599314332008,1.0065175309651,-3.04872028586189,17.0769121319364,-0.0236466913509658,-1.08993409571441,0.38263878470203
13.655769867897,-2.57705095589161,15.3560384380817,1.33255233894606,-1.77377749547935,12.4146288577521,-0.00777416746800665,-1.12165732609556,0.386896493792487
20.629734621048,3.66161356508732,3.2158592659235,0.900343109878531,-0.394012884524293,5.2371720734065,0.00595135750259292,-1.15390453214036,0.390504155732556
4.32910422205925,0.953466426283121,3.47317914694548,-0.366411776973654,0.720064088335768,-2.95903365320312,0.0173593072324284,-1.18577371097085,0.393822901121677
-13.1016099447012,7.71494438588619,-17.7500803148747,-1.79204862772047,1.31076138326714,-10.5275108263529,0.0263871076234039,-1.2163470407608,0.397347478611496
-18.8500748956203,2.78296913355589,-24.6441826272011,-2.44981479304275,1.31120958408438,-15.8402296256363,0.0330553123170743,-1.2446894249844,0.4015009278159
-14.383951407373,-5.34663493573666,-37.008630001545,-1.87993429269157,0.841905535544554,-17.5918924255566,0.0374416719049108,-1.26985897497048,0.406448236950968
-0.0789800959825516,3.00972912669182,-38.6850618124008,-0.442264820277024,0.0792221363884203,-15.2437839776466,0.0396646202182965,-1.29093255651574,0.411973975756632
19.1849180388451,-0.1771649880521,-8.28554492533207,0.928691065063969,-0.854534061718704,-9.35079838475252,0.0398813999370101,-1.3070458276554,0.417455581890674
20.0517420315742,-0.343540876507759,11.2999243426323,1.41760731306071,-1.84353151136464,-1.3812460619094,0.0382972835868897,-1.31744433580787,0.421942407607445
1.09584071874619,-4.29467903226614,-0.853805897980928,0.961690491861755,-2.71103441905604,6.91912324280073,0.0351761654402573,-1.32154045120913,0.424325566131724
-13.0934068858624,-5.89057801902294,20.3668040442467,0.247340713401356,-3.25566356119233,13.9446610129116,0.0308434677811449,-1.31896973771558,0.423562213682719
-17.7450142872334,-7.61162700891495,28.4778464198113,0.0584430741616871,-3.35262924469771,18.2681228782351,0.0256788675109487,-1.30963972034234,0.418905812338038
-5.26479672074318,-1.19164223089814,42.1919223833084,0.57943774191309,-3.03289550516007,18.8287341696211,0.0201032290642699,-1.29376445368451,0.410092484692771
10.0551176190376,-2.8331727424264,26.4594343543053,1.23592993372353,-2.46078044812993,15.3641670788191,0.0145657797958397,-1.27188021605318,0.397441580839971
23.6658522319794,-0.244071643520147,8.90324829518795,1.18467539061109,-1.83762707393624,8.62080505348496,0.00953322716549897,-1.2448406091164,0.381844968069942
11.9628699588776,-1.31326212376356,-0.369460012055933,0.0758970129133032,-1.33320147247317,0.0877833225832818,0.00547672173430537,-1.21379227629649,0.364642464750813
-9.2517240389809,3.27146628677845,-10.2420554423332,-1.55287544263253,-1.05503884532972,-8.45967949064622,0.00285113163005374,-1.18013447452928,0.347405493886264
-20.0595293533802,-0.644707273542881,-23.39827896595,-2.63457811593142,-1.00728394305347,-15.2714615055451,0.00206611092702093,-1.14546657645127,0.331670999821206
-19.7254475176334,-3.60268854171038,-32.0100815677643,-2.37686519543464,-1.07865904689188,-18.8491106435825,0.00345629512509346,-1.11152739313507,0.318678322979491
-7.94717401072383,-3.23332489907742,-42.6743597745895,-0.856334678406548,-1.12616905160886,-18.2738899689737,0.0072621182773373,-1.08012932512242,0.309161576735284
14.197084043026,0.124785127742216,-23.3925931334496,0.99577459821003,-1.07892807053754,-13.5860570236822,0.0136292107160842,-1.05308938365637,0.303239475287388
29.0963578748703,0.842063592597842,2.49409153729677,2.03311730138801,-0.934650662346489,-5.86040203984899,0.0226249182986853,-1.03215875985902,0.300424866031899
9.76616693258286,-4.09258902668953,-4.7924869993329,1.76017545489805,-0.691159799378805,3.20169301742058,0.0342615169208114,-1.0189529752002,0.299750807800171
-8.85915488049388,-1.65029782667756,16.1141895890236,0.683499441886909,-0.35294984719718,11.7203037005083,0.0485134704324518,-1.01488518632695,0.299984932479559
-18.9483139657974,-0.286758729759604,28.5402128219605,-0.201126133061687,-0.000887736341127182,17.8325831132354,0.0653220657732683,-1.02110552794438,0.299885396012712
-11.8978768412769,3.11028691023588,46.4545706605911,-0.266405269084568,0.206571946733475,19.9887554819849,0.0845901289639813,-1.03844960599529,0.298443565203394
1.6567208468914,4.38424785107374,37.3977692198753,0.298720438874355,0.135129114442937,17.5064175921912,0.106175006349294,-1.06739952169138,0.295061548829686
17.4950399708748,-0.768371937721968,17.285499150753,0.731103651376836,-0.212955598546076,10.971742679445,0.129886057787615,-1.10806064450908,0.289626728616272
18.3697389936447,-3.55255948483944,-6.12279258728027,0.388899103875716,-0.69745096110292,2.07034656234081,0.155486390685069,-1.16015614006897,0.282469112160485
-0.57817151427269,-1.46429701969028,-12.1208558785915,-0.646676441176866,-1.15709111296691,-7.05117328768628,0.182693703691925,-1.22303911260408,0.274215533585129
-15.9132833522558,-2.72791058152914,-24.4489300632477,-1.58928084850055,-1.50689483625282,-14.395479520368,0.211176220849341,-1.29572011733657,0.26557940342111
-19.739934579134,1.86046912282705,-27.8971313667297,-1.59322538485944,-1.72757044007925,-18.4283371353219,0.240545755845632,-1.37690669460491,0.257138871901231
-9.38925522889942,-4.56165646702051,-42.7473189926148,-0.461254585170949,-1.79904604317071,-18.2723699215964,0.270355480879319,-1.4650515508124,0.249157314330961
8.84717875957489,-7.75616550207138,-23.0063307452202,1.16019543429,-1.70457469509762,-13.9586953033011,0.300109690017293,-1.55840642889407,0.241489262041506
25.54659979105,5.92521224677563,-2.40368232741952,2.2490533798119,-1.51524297893102,-6.5043886397476,0.329286198681943,-1.65507915014209,0.233595141814051
13.294638812542,-3.00253617435694,-0.374187047369778,2.20282861372677,-1.37011920605939,2.43003144724008,0.35736379847687,-1.75309191927804,0.224663240380107
-4.39515261590481,-4.62215439140797,12.6058730614185,1.28947161860906,-1.37395652690224,10.9856194475548,0.383843706234211,-1.8504398171845,0.213812600269628
-14.5616971153021,4.49713361173868,29.1412340855598,0.340980216017027,-1.60099488477598,17.3417194537796,0.408257932846098,-1.94514897121638,0.200331998954888
-13.161248036027,-3.24182148814201,39.1651439452171,0.0188442230378703,-2.10514630162689,19.9775072898905,0.430165749005066,-2.03533380495186,0.183901539664288
0.685652693510056,1.94146168425679,40.3945303916931,0.317818117701425,-2.84383330994553,18.12615006453,0.449145516708817,-2.1192521780634,0.164745737993449
10.867375395298,-2.11831262201071,23.9604139065742,0.655978418792877,-3.6225021181543,12.1716506441326,0.464788965730066,-2.19535629330313,0.143680122616022
18.6802846169472,-14.5975972652435,-9.19662473917007,0.423960756800236,-4.13440056056172,3.61277443481119,0.476699885132799,-2.26233596809969,0.12203587275458
3.26546528935432,-6.34437925636768,-8.89668947339058,-0.438752795098928,-4.14674793457038,-5.51120435981131,0.48449428906885,-2.31914968568068,0.101474554436087
-12.3565030547977,-4.14220352858305,-20.9311001157761,-1.32108805996204,-3.69280983164429,-13.2853952964996,0.487798796350015,-2.36503884577458,0.0837302243110662
-19.6491624033451,2.23416628316045,-23.2771807909012,-1.42467837082494,-3.02347239903814,-18.2095646060428,0.486248394060406,-2.39952270370294,0.0703318703910274
-10.7682818276435,-1.18391038455069,-42.3487821292877,-0.456802868804325,-2.38838343301682,-19.2856928239272,0.479489745345002,-2.4223750933747,0.0623621861534988
5.07609420776367,-3.94712082624435,-29.7949621510506,1.06249402398017,-1.90539198407299,-16.255293731385,0.467196659685448,-2.43358732517377,0.0603001703895216
24.7001662087441,0.528934486694634,-6.82909881591797,2.1473038153468,-1.59774546356371,-9.80502749091579,0.449098738811792,-2.43332313374894,0.0639776771479113
17.5382672667503,-0.935740153491497,-3.81985471576452,2.11699467461406,-1.45889962631418,-1.35653106662737,0.425016216632537,-2.42187131033134,0.0726566774264417
-2.34001009583473,-3.21226088941097,7.12670221209526,1.15685823376575,-1.45565360554149,7.36669109287896,0.394889756051469,-2.39960069850924,0.0852089806344836
-15.3817995160818,0.616356902271509,23.7547299098969,0.135577537936319,-1.53425829556222,14.6053825552132,0.358796997910601,-2.36692121175704,0.100359264428504
-16.4250831216574,-0.380388129204512,33.4390896177292,-0.143762528647675,-1.62563476264105,18.7868686163877,0.316955730163284,-2.32425351052453,0.116940009059037
-4.6496322119236,-5.44428168296814,39.6470597648621,0.41847053694963,-1.6278271543558,18.9070194207187,0.269720287104669,-2.27200890631686,0.134105123266407
11.1910421705246,-2.7718746265769,24.8450251293182,1.16787132289026,-1.44875191365387,14.9055170503891,0.217578128544163,-2.21057998439196,0.151457828749604
24.71100928545,-3.22494730085135,4.15613598167896,1.24363988035848,-1.09709708083504,7.714650107805,0.161147912320566,-2.14034155262097,0.1690667786067
8.18662114620209,-1.96958898425102,4.70361487627029,0.329575298828084,-0.71940813317643,-1.08659101820138,0.101174032912292,-2.06166118267484,0.187369113033936
-9.90806682399474,4.63588189959526,-14.3941515827179,-1.02838527674414,-0.55646997087824,-9.66896466387227,0.0385112420235839,-1.97491893592229,0.206984270774081
-19.6554130768776,6.81206002950668,-23.4549805855751,-1.85961661021851,-0.801058132456326,-16.1846475893547,-0.0259019196790217,-1.88053636427377,0.228481697112564
-15.6256862962246,-7.3263454502821,-40.7490400600433,-1.55696467559674,-1.43479377964798,-19.0445511628412,-0.0910746581003304,-1.77901459584805,0.252155368335511
-1.68969212651253,-4.90305229246616,-44.8096553421021,-0.347928881200892,-2.26981254431671,-17.402560094393,-0.155990695539587,-1.67097958599047,0.277857051138679
18.1448644351959,-0.828568584322929,-19.8815646672249,0.876910920910793,-3.1526411862233,-11.6377074611141,-0.219624206378065,-1.55722991988355,0.304928227659755
21.0934258389473,1.61300296962261,13.9792354989052,1.25647304155401,-4.0029933272838,-3.32071370452505,-0.280947054800482,-1.43878043127015,0.332248663155042
2.51564992904663,-6.79214148938656,4.029686434865,0.648439480129104,-4.66298669444582,5.48637831456702,-0.338935962144206,-1.3168943837038,0.358391990915904
-12.6475514298677,-7.95872825503349,20.6752236199379,-0.299100244149769,-4.84986442908606,12.9186016943886,-0.392588088506759,-1.19309756398823,0.381853341167614
-18.0734728556871,-7.59318722963333,28.1544228887558,-0.759389607424632,-4.29703002029118,17.5189775268441,-0.440947076280659,-1.06916856050611,0.401298549610275
-8.02080302730203,-9.65095222592354,40.1267325925827,-0.442914805457992,-2.91811906237945,18.3621206383606,-0.48313426241944,-0.947101068039253,0.415781722774372
6.96074419856072,-6.85442252218723,20.9403901720047,0.179550950775198,-0.918851821136403,15.3312104866577,-0.518377386082188,-0.829037210086519,0.424886376605011
20.7564508008957,10.3112595784664,7.17707305133343,0.291806533067312,1.18515612698443,9.18433400631675,-0.546033039507397,-0.717175767731359,0.428762340454073
11.8051682138443,6.54361552834511,5.75523895025253,-0.543085181897224,2.76720629784758,1.23516453842461,-0.565605262478001,-0.613664783124369,0.428053046862378
-7.61947192579508,12.1066249251366,-0.903112763240933,-1.95344608786148,3.40957177032736,-6.95797825882503,-0.576765267249115,-0.520492263815727,0.423730972244051
-18.4645568579435,5.08983984231949,-25.376193215847,-3.02597692754431,3.08574642941305,-13.6750233161925,-0.579373703027344,-0.439389544633596,0.416877634658569
-16.9680678462982,-6.4022514885664,-34.523303732872,-3.02052271188815,2.09920777259665,-17.2466563511451,-0.573499982612771,-0.371758480545779,0.408455516888655
-7.06564734041691,2.15992959469557,-45.1538879442215,-1.90920357325802,0.83127796142847,-16.6081708942649,-0.559428957629416,-0.318627459453783,0.399121292806276
8.54178336381912,0.795654022693634,-23.9988651967049,-0.371738157222429,-0.457224696639668,-11.8713965316957,-0.5376476260292,-0.280635008730842,0.389121635881083
20.4724702477455,-4.10747077524662,9.49442401707172,0.708982329120506,-1.59903611434481,-4.39416161392203,-0.508812345970598,-0.258035695296496,0.37829432028396
8.04633474826813,-0.409459242895246,8.3644244492054,0.906831639264136,-2.44284157026386,3.83925915964852,-0.473704934565921,-0.250721381947115,0.366171596438436
-6.57161404341459,-3.69717194527388,16.5064827954769,0.536790660491273,-2.84354340295737,10.9745719446456,-0.433188812581038,-0.258250732256263,0.352157561273924
-15.4218313086033,-8.30830111920834,24.3406981015205,0.290454270134821,-2.68048080179417,15.5983702425838,-0.38817265474858,-0.279880417773405,0.335734569313901
-9.1600420729816,-1.75407991111279,36.3185977435112,0.568643850151407,-1.92788312626114,16.817246586623,-0.339582337167818,-0.314592774387893,0.316649412097111
4.45988772511482,-5.61042680740356,22.1528664708138,1.11534229442241,-0.73091621500149,14.4540540383417,-0.288337850201596,-0.361116912319888,0.295036854618755
17.1220039844513,4.68989906251431,7.3185487729311,1.24396415937522,0.601188256143498,9.14208317418574,-0.235333062033464,-0.417943479423015,0.271453222877355
16.144251294136,2.70438255518675,-0.851685185953975,0.461904443354798,1.6860281201764,2.04807577281711,-0.181420559971488,-0.483336835676886,0.246813014378854
-1.72011518955231,8.03992561519146,5.64098201751709,-1.02395682495947,2.20680146380244,-5.49221431469135,-0.127406216105716,-0.555351209596933,0.222242758114346
-15.6103987509012,6.01469803512096,-20.109641160965,-2.37686951293396,2.04179983367187,-12.0583411037022,-0.0740552776189193,-0.631858321562585,0.198883706280175
-18.651489418745,-1.39788682937622,-27.2326631355286,-2.73583003514326,1.31416745610688,-16.1858576183321,-0.022105069300093,-0.710592395362203,0.177685311169957
-11.6271843780577,-3.63484238058329,-38.7522439813614,-1.84803004691005,0.292259481803344,-16.7270809261753,0.0277260104644877,-0.789214813190375,0.159234069762779
4.00167534828186,3.07011829286814,-32.8700573015213,-0.260224732697593,-0.783393908347757,-13.3815365522811,0.0747429222345768,-0.865396226869744,0.143656744527678
23.0973110818863,-4.89403705537319,-0.0336134386598133,1.06149997092227,-1.75121414303191,-6.9587859650092,0.11829464746247,-0.936910348584035,0.130622478741257
14.7531565904617,-3.36826431065798,9.5279934668541,1.46384354023004,-2.48765532635599,0.950206887151684,0.157805042565085,-1.00173176996923,0.119446361716329
-3.99257298767567,-1.85445394590497,6.34421494960785,1.10854274097816,-2.91191384694653,8.63969044613042,0.192803036764743,-1.05812975499912,0.109273002828179
-15.6450581216812,-7.38802129626274,18.4525507700443,0.745541275167343,-3.00470265159512,14.6399400134278,0.222943597433552,-1.10475047126622,0.0993000379924531
-13.4287277466059,-1.94160216361284,32.9795078229904,0.97104135497368,-2.82050664134933,17.7331234950198,0.248017829266097,-1.14068137231082,0.0889930450087491
1.31379451274872,-0.183638586681336,34.7715624761581,1.67105123620767,-2.48825878675169,17.1398665193942,0.267956134574195,-1.16549337033541,0.0782453466770309
15.8662419176102,-0.292564649451524,24.7739721035957,2.10260046777094,-2.13749603960723,12.8927975862639,0.282828142159977,-1.17925876610122,0.0674468180327531
23.1929364466667,-5.98694364130497,-3.66276020407677,1.52527839729241,-1.82743682210859,5.93076076550831,0.292838216480338,-1.1825450747311,0.05744363735676
6.45195808410645,1.09377036586404,4.02692099422216,-0.106052987867192,-1.58597095183652,-2.26425459879397,0.298311189833905,-1.17638638465576,0.0493935688773126
-13.9400205624104,0.188545350786299,-15.6900243794918,-1.97183034839903,-1.45364166950256,-10.0922137416219,0.299664398484401,-1.1622347145604,0.0445438319720864
-22.2878740024567,0.168707593604922,-19.9280313205719,-2.93715308940186,-1.42991116119288,-16.0184739291857,0.297369252898541,-1.14189438140906,0.043975092840818
-17.6352754980326,-4.31343660771847,-35.4318441009521,-2.37374489039349,-1.42766468679622,-18.7272480449544,0.291913356239098,-1.11744275717106,0.0483622983803327
-3.56608994185925,-1.75085911855102,-36.3549463748932,-0.615591237007675,-1.32990405412958,-17.4472250199235,0.28377626068255,-1.09114076311329,0.0578005530823725
20.9077252864838,-2.04479894176126,-22.1269445943832,1.25110069770747,-1.0715003820564,-12.3063367498454,0.273425868200477,-1.06533618378995,0.0717326171448157
25.4026202917099,-0.579548350833356,-1.27764863356948,2.15651998488763,-0.658097926278602,-4.39012039317222,0.26133176400976,-1.04236292465132,0.0889949945599402
4.28849764823914,-1.36886855989695,1.99659376502037,1.84054367628104,-0.144535018435191,4.60130874119207,0.247983430824854,-1.02443992331738,0.107975117914271
-12.010301695168,-1.04422997742891,14.545865778923,0.964259469499459,0.370218464271056,12.7585912349219,0.233900801625011,-1.01357422990667,0.126848463163289
-17.3554692721367,2.36349002882838,33.7796408128738,0.439237427503102,0.734892175612943,18.2145891900422,0.219631699032711,-1.01147337110013,0.143847459118238
-6.32249751359224,5.78658236503601,48.8041924095154,0.64269782300136,0.790415149402307,19.5148856645634,0.205739411755736,-1.01947230117615,0.157507341150526
6.07371807575226,1.76054181531072,32.1501293992996,1.17315881653548,0.482679791820433,16.2091215406256,0.192787302319455,-1.03847981895731,0.166838774749628
20.8444584131241,-1.95088988095522,9.11635533213616,1.25212733946284,-0.0759132481330759,9.16592425170491,0.181324174964682,-1.06894792390733,0.171393079537884
13.9905954694748,-4.66659849286079,-6.95020576179028,0.430002281812189,-0.695564112920891,0.214400101429248,0.171868266793152,-1.11086510882027,0.171211011220512
-4.92666598051786,-0.502150219045579,-13.9838840353489,-0.958524261079338,-1.25718741512012,-8.56134608102122,0.164885115186675,-1.16377178127746,0.166674153236212
-18.6008963853121,1.71495414465666,-21.6765967226028,-2.00438033918523,-1.74412757870685,-15.3175150838117,0.160758011564171,-1.22679406545748,0.158300617921164
-18.9417270773649,-1.08641595728695,-33.7044339251518,-1.94346828210639,-2.13254272496193,-18.652428055419,0.15975671296904,-1.2986916660811,0.146537952919514
-6.60144799947739,-7.05323253214359,-39.6923078584671,-0.775318520233692,-2.31493223416751,-17.8123753113604,0.162014654929854,-1.37791564700107,0.131604707838778
13.1256729912758,-8.21371188104153,-18.539942085743,0.704243584066387,-2.20160166003768,-12.9747923247786,0.167522749411315,-1.46267208591609,0.113419884861122
25.4560217428207,6.68425042033196,-0.82966252528131,1.49989402760512,-1.86057039893937,-5.25446019103447,0.176139908574045,-1.55098776298592,0.0916390848929009
7.38032869935036,-6.18667049467564,-2.35244683116674,1.20832433704854,-1.46642360944923,3.69359702973988,0.187612363313033,-1.64077505381156,0.0657912795911102
-8.89362567856908,-0.412257939577103,17.0596481072903,0.308810217593258,-1.17478193525994,12.0545510715929,0.201591600614606,-1.72989496778622,0.0354863966930608
-16.7103518164158,2.3360433447361,28.1675861406326,-0.319210126394876,-1.11368870094462,18.0396757826594,0.217645741659199,-1.81621877939361,0.000646971092867138
-11.5450997029245,0.0383358761435375,43.7069312810898,-0.159276072895747,-1.37013374628701,20.1831778636142,0.235266996773361,-1.89768920646327,-0.0382898628706299
2.84383426308632,2.50600319266319,36.9403579115868,0.556523877190451,-1.9047575912449,17.8360469944689,0.253881982705875,-1.97238165477579,-0.080249980543799
16.1649176931381,-4.23972251415253,18.4277340173721,1.07959630556179,-2.50903622832602,11.5225998671105,0.272869234482454,-2.03856484464312,-0.123514933908091
18.6496381902695,-13.6517271029949,-8.39541352272034,0.791677101492277,-2.89678139739031,2.78968693067593,0.291581951725271,-2.09475830182773,-0.16584149942289
0.589622701406479,-2.36922614738345,-7.18505508542061,-0.227865429483115,-2.92866733427709,-6.39930086795154,0.309369601094674,-2.13978246311203,-0.204692058980667
-14.9863634312153,-0.649178127720952,-21.7911857771873,-1.20749443761319,-2.73792524051331,-14.2161482199213,0.32559336139345,-2.17279679187534,-0.23753526598111
-19.8632336461544,3.20418559223413,-23.9552894067764,-1.29856741459051,-2.57624998428895,-19.170038579144,0.339636532601645,-2.19332294798829,-0.262161859155502
-8.89408307701349,-3.39468115389347,-44.8034245491028,-0.280075311860436,-2.5809366592481,-20.2199735019644,0.350916711577226,-2.20125267452137,-0.276958111537865
7.06717638731003,-5.40556200563908,-31.3921384620667,1.22457514780702,-2.72560268605183,-17.0744092306072,0.358906578086738,-2.19684175973869,-0.28108799438887
27.0407037234306,-0.256865899544209,-7.78501683354378,2.1943019623841,-2.93048934475656,-10.4363136865135,0.363163831915692,-2.18069142488035,-0.274552609320229
14.9459603404999,-3.74921567291021,-4.63376520752907,2.01805676002765,-3.13095342386481,-1.79639154337112,0.36336275975221,-2.15371768609179,-0.258119366196207
-4.76325706064701,-4.02910288274288,10.6168397462368,0.996513712826212,-3.25686333896039,7.03429708429019,0.359316424810464,-2.11710884547333,-0.233139323725581
-16.9620177322626,-0.998294835984707,21.7366523051262,0.0507046837444298,-3.22313377545887,14.2493885367371,0.350982526787091,-2.07227155721921,-0.201292878920101
-15.5467249113321,-2.8762409940362,35.3462011027336,-0.0787799372322732,-2.92505611040044,18.3023633620129,0.338454492478975,-2.02076653285932,-0.164316639429651
-2.17313582360744,-10.464967675209,36.6052259159088,0.580231048863398,-2.25086835351254,18.2678649614803,0.321945605118289,-1.96423564601182,-0.123765905525246
14.1920905208588,-1.12097548685968,23.4090705871582,1.28402753212394,-1.19468752508543,14.1696208422251,0.30177335487733,-1.9043230285906,-0.08085785309048
24.7049562478065,-0.265716519244015,4.41741413533688,1.20081431842942,0.045626853390635,6.98779025402547,0.278344992741717,-1.84259400373063,-0.0364217022977286
4.7410417342186,1.59757231369615,4.66874939113855,0.14884503284512,1.12818480643319,-1.68078572700949,0.252139295635856,-1.78045753868764,0.00904247424360763
-12.4200011855364,6.93285005629063,-16.5625517463684,-1.19725797536383,1.69946495793083,-9.98419049250241,0.223679220153929,-1.71909975305547,0.0552192324101802
-20.0189099156857,9.30667226135731,-24.3147247695923,-1.85248273821638,1.53783270134947,-16.0597004154814,0.193496037737047,-1.65943665957961,0.101789135083235
-14.1993358057737,-4.76508285373449,-42.574709186554,-1.31427999383353,0.676328187517758,-18.3656341300004,0.162092844275048,-1.60209275418832,0.148246856308653
1.32096904635429,-0.862773260995746,-43.7869820022583,0.0525816287562224,-0.651923139717793,-16.2030522892045,0.129917706750543,-1.54740824832124,0.193775238529303
19.9748371124268,-0.138114367453381,-9.53013939499855,1.28604143621883,-2.19262502530424,-10.153183192673,0.0973517846826251,-1.49547272620417,0.237211801564768
20.271328368187,0.258228264246136,13.3819506061077,1.56037041845427,-3.70487006573062,-1.89601919373103,0.0647090556522281,-1.44617856423645,0.277121734852325
1.16243582725525,-11.031858741045,1.89107856586576,0.829927406504162,-4.87933635796946,6.56524410459902,0.0322382546791856,-1.39928472724798,0.311964280938084
-13.3886871832609,-5.40361897587776,24.2646936535835,-0.184238215472533,-5.37563839000621,13.4823521728822,0.000118702558852883,-1.35448048385635,0.340315899175295
-17.8804574364424,-9.40565626680851,28.8112359452248,-0.650343235929395,-4.95582465072439,17.4901044747324,-0.0315512754918136,-1.31143885243519,0.361100581547387
-6.70036066889763,-11.4833456504345,37.209973025322,-0.321071634239391,-3.584088846435,17.7708858438223,-0.0627674489423997,-1.26985152009528,0.373776943969148
8.56289298176766,-5.80554722428322,18.3909316420555,0.298526919772564,-1.52380952063197,14.3250076472537,-0.0936266925647602,-1.22944092287841,0.3784413245799
20.4805253720284,10.5839643609524,7.44967960059643,0.41103460600813,0.646932434332736,7.97174541914266,-0.124324852962642,-1.18995076617401,0.375823627429824
10.4220725011826,5.12445945203304,4.78869683414698,-0.355521750610662,2.26691108755108,0.0351062985518564,-0.155148782963082,-1.15112229433958,0.367174969310777
-8.73945682123303,10.9241857731342,-6.33603411018848,-1.57761653084625,2.90975833823774,-7.92979137756379,-0.186468315265939,-1.11266808806158,0.354068521694835
-18.3559530133009,5.49542260050774,-24.6054810762405,-2.35990814852658,2.52996286356157,-14.2525689067842,-0.21873031645987,-1.07425598419583,0.338152340522819
-16.0203710138798,-6.24120572090149,-34.8207492542267,-2.0579804339439,1.40218927244817,-17.3966200402271,-0.252450459125931,-1.03551224000085,0.320902537079915
-4.56072412848473,1.48029237046838,-43.2685164070129,-0.781331060622929,-0.095852795676825,-16.4663123261761,-0.288194878619444,-0.99604684393122,0.303425638564286
13.743199775219,0.296969558000565,-19.4362337064743,0.678344953356306,-1.66346001591936,-11.6929824870931,-0.326546970353546,-0.955497580303389,0.286349505487369
22.1044491863251,-5.40004749655724,11.9001667571068,1.43550783706842,-3.05492556692138,-4.41843191158156,-0.368062438938061,-0.913585127142767,0.269822936441043
5.8015044593811,-6.24179628968239,1.76295086815953,1.19822352193964,-4.02962260222811,3.54790059302855,-0.413222711507102,-0.870169508622117,0.25361884151233
-9.39793870959431,-3.73139452904463,15.232341760397,0.461381438934944,-4.40268401705773,10.5602823053945,-0.462397888325172,-0.825297978361206,0.237312014764673
-16.8993320721388,-9.47280218303204,23.6081612634659,0.0111044577629254,-4.09089385554157,15.2938161257453,-0.515824932302203,-0.779235465329908,0.220487261127381
-9.03268050670624,-4.02023236423731,35.3143595051765,0.21213022877516,-3.13956497530435,16.8102756208798,-0.573599277083467,-0.732471146565451,0.202929644607506
5.37427296996117,-3.75284474730492,24.8273033881187,0.696477438071643,-1.75627806362019,14.8268305974824,-0.635674312585539,-0.685698418560269,0.18475455746217
18.9202894306183,4.65920731991529,8.57946691453457,0.678878112092366,-0.275480497551177,9.87620811929432,-0.701865499905579,-0.639769987485898,0.166449058779716
15.9247561740875,0.0810214686021209,-1.50071450203657,-0.350324972712398,0.959585052011476,3.06731503824171,-0.771861031785844,-0.595634128754935,0.148815379544043
-3.99517207503319,7.36777063429356,5.05120728850365,-2.10926418561462,1.70515280817896,-4.30922089601351,-0.845243411239329,-0.55426129860421,0.13282878441925
-18.9379614704847,4.45821454435587,-18.2751848387718,-3.65346298334431,1.88129151944671,-10.9301684902283,-0.921522858501655,-0.51657133002759,0.119439962000914
-21.0641839134693,-0.549158251471818,-20.6348754930496,-4.06500243854141,1.59736786139555,-15.4634212924909,-1.00017607908682,-0.483370222700521,0.109363209722067
-11.9704404951632,-2.00218911185861,-37.6761270904541,-3.12054294880054,1.07388001051242,-16.8061314552882,-1.08067843781546,-0.455302593851869,0.102894997373202
2.28131340622902,2.45391736507416,-31.6957118654251,-1.45153151714325,0.499778949646229,-14.5147722746631,-1.16251886760494,-0.432822269697594,0.0998030092479679
21.9453090262413,-1.24493799358606,-8.40347390949726,-0.121327047402584,-0.0136912026190305,-9.10744823181079,-1.24519483747502,-0.416180476338279,0.0993131435227633
16.7999720907211,-3.10946011394262,6.46621827363968,0.132364325514351,-0.400310853564979,-1.8870033260083,-1.32819443215128,-0.405429290735493,0.100202123759662
-3.80344830572605,1.16619690254331,3.78644167900085,-0.550720329569137,-0.6445898575549,5.60999070901348,-1.41097777044169,-0.400437244704991,0.100980513426725
-17.3707281661034,-1.34379949986935,14.1623118209839,-1.32268821865308,-0.78554002009154,11.9801319533982,-1.4929674519268,-0.400913788985885,0.100131459513539
-18.2689417666197,-1.3548576079309,25.2936515808105,-1.38716015926515,-0.879173833903225,15.9990667683898,-1.57354990001086,-0.406439512080897,0.0963594372426197
-2.9994310104847,1.19993899136782,38.008588078022,-0.653991894132673,-0.97517253472416,16.7578756769559,-1.65208272309536,-0.416499418243193,0.0888017887864028
7.3330013358593,-0.480356476865709,28.0010550999641,0.223767978487183,-1.09696476844434,14.0500601833797,-1.72790264708647,-0.430516971164162,0.077162833530139
17.3996110725403,-0.0613091159239411,5.63691001653671,0.366309704818383,-1.20626206452522,8.62384832058391,-1.80033380519616,-0.447886849953399,0.0617448597018836
13.9925882005692,-7.66136517941952,-10.634666737318,-0.67508964047842,-1.22103874551372,1.89468591700975,-1.8687020589894,-0.468004410706007,0.0433709338053536
-4.37755191206932,1.38304162591696,-6.80697178244591,-2.54459115661254,-1.11036291223235,-4.69199121938215,-1.93236214225676,-0.490289862223661,0.0232168709686881
-18.9014479476213,-0.668308316990733,-15.41247225523,-4.27232718311938,-0.944111856695514,-10.0687430148492,-1.9907391319362,-0.514205568605133,0.00258743325603525
-20.3413324034214,1.96281483873725,-10.7924854266644,-4.92851300303728,-0.817250508814091,-13.5350432400265,-2.0433772217511,-0.539265945792597,-0.0173197302127045
-13.0388523638248,0.553020300865173,-27.6431002521515,-4.23912401910979,-0.748213302121586,-14.6298046058648,-2.08998275791416,-0.565040698477985,-0.0356198124671343
-0.780714971423149,-5.23928414940834,-24.2649158477783,-2.73877466114121,-0.664572852411682,-13.1968335722038,-2.13044930055373,-0.591152853484974,-0.05188122904615
13.2467243885994,-2.15507275119424,-10.5966855633259,-1.42524718503613,-0.497175475828874,-9.59158846457751,-2.16485986318163,-0.6172729416343,-0.0661775935180804
18.9528303551674,5.27031122982502,7.76385634481907,-1.1229192593236,-0.266212999534779,-4.63602040006314,-2.1934709286039,-0.643110358475864,-0.079043562424333
1.85481749653816,-4.27899767696857,-2.03552715808153,-1.91242601541459,-0.0311937768412398,0.776088250903875,-2.21668865105072,-0.668403072598035,-0.0913437420014301
-14.5582738628983,-1.93550804927945,0.395204717852175,-3.07177961629222,0.161085900096874,5.9357613527621,-2.23504653201212,-0.692907372558096,-0.104078699745278
-19.4957799965143,5.17078109443188,13.1036757659912,-3.63660428009302,0.227143990051288,10.1882511813674,-2.24918702506218,-0.716389675671505,-0.118161513506861
-13.3135384753346,2.09463198333979,20.1694137382507,-3.10934517019925,0.073768548490758,12.8219616064286,-2.25984217225534,-0.738622341143189,-0.134201654480289
-0.366908689141274,-2.08538417324424,23.865139374733,-1.7606240710221,-0.290919425205894,13.2665706922381,-2.26780602869851,-0.759385005943495,-0.152331640656261
7.00742719888687,1.01891233764589,22.7199598503113,-0.396352338524924,-0.75277093744087,11.4033734754399,-2.27389590897281,-0.778472011593477,-0.172106183942541
13.6395800971985,-2.08895813763142,5.41487603545189,0.154899499464992,-1.16104788752848,7.71714690135059,-2.27890708064279,-0.795704946345586,-0.192492759988301
11.778217227459,-8.7523620647192,-12.4878704023361,-0.474832936674537,-1.38935620615257,3.09618126801891,-2.28357110434964,-0.810947760806896,-0.211957208640269
-2.57428288400173,1.55733616098762,2.05039194971323,-1.95680745600458,-1.42752280452837,-1.64333762004761,-2.28852796758852,-0.824121108374228,-0.228631381815674
-15.6126610386372,-0.164331811498851,-3.59618760734797,-3.43982004745596,-1.40850581444737,-6.00773846392651,-2.29431642859326,-0.835212921640456,-0.240536653860286
-18.2981030005217,3.14699982315302,-5.89796071350575,-4.09051518719937,-1.47773342544931,-9.62980866388489,-2.30137879455684,-0.844283579498639,-0.245830278794204
-9.91375786417164,0.963612076342106,-15.6408095347881,-3.62474935737136,-1.63660628723825,-12.0337714760586,-2.31007044697671,-0.851465483086288,-0.243040549853371
-0.872725002765656,-8.56119904339313,-24.2524098229408,-2.44563684402416,-1.71587906907651,-12.7014687562467,-2.32066429440036,-0.856957389485526,-0.231259121638406
6.68102977395058,-6.02534406065941,-23.7653110313416,-1.35788684975686,-1.53123023366485,-11.388034572596,-2.33334584447333,-0.861013277708307,-0.210263783374843
14.808202278614,-0.467570991665125,0.679582479670644,-1.08743753623794,-1.08696718042363,-8.3721134928679,-2.34820205721279,-0.863924921960525,-0.180553516363781
7.83558238506317,3.40092685729265,2.23750138878822,-1.83225252519119,-0.584195179728071,-4.28586847289776,-2.36521192926556,-0.865998035702889,-0.143290396372413
-10.2883722973242,1.61248110562563,-8.78061814963818,-3.0924320872253,-0.238422014058954,0.283212941675607,-2.38424610128633,-0.867523898108711,-0.100157581393572
-18.2396343523264,1.49492400437593,3.48386961132288,-3.99173093651315,-0.130763431391177,4.85777178127377,-2.40507719882703,-0.868750371389796,-0.0531551588969013
-15.1798477971554,0.52120454069227,10.4864515149593,-3.90109725718911,-0.190748377841473,8.86002720207373,-2.42739573707949,-0.869856693130431,-0.00436342631163236
-4.61968862056732,-4.26563971281052,18.6812961852551,-2.84983954414403,-0.261047278731645,11.6061808156906,-2.45082297603949,-0.870935222799407,0.0442933931833967
3.3999114882946,-3.86792730689049,18.018818346262,-1.45001283889633,-0.214952021190378,12.5383799249172,-2.47491461360585,-0.871981433997596,0.0912499834124352
7.78494549751282,3.28023214012384,21.5141657495499,-0.497505274301431,-0.0597227907102248,11.4445957300468,-2.49915592599011,-0.872892035574365,0.135440273256955
11.1959865760803,-1.5149058406055,8.57986569464207,-0.546510561165029,0.0867059711184136,8.56089640096712,-2.52295541653339,-0.873470766939155,0.176355145704207
6.10660632491112,0.495415067151189,-1.55371191054583,-1.62092045953161,0.0865200676662158,4.48602161421509,-2.5456463286659,-0.873441869210762,0.214010529293548
-8.71250049926341,4.63490249097347,1.38896003141999,-3.16315812752626,-0.16968373812989,-0.0805363479964145,-2.56650237327031,-0.872471630581579,0.248833637156627
-16.9677632063627,0.352545625157654,-1.48733636498451,-4.32543322780484,-0.705851551853134,-4.51398480296412,-2.58476737012854,-0.870198078287945,0.281488067480268
-15.5608786815405,0.458998425342143,-11.6540995502472,-4.48718981982872,-1.39404665869055,-8.21844056018356,-2.59969171431493,-0.866267718519138,0.312667093426063
-5.6349064680934,-7.19517427682877,-16.5077364385128,-3.62166717019616,-1.98386996296489,-10.6051784338759,-2.61056545638168,-0.860376411350788,0.342888164063659
0.0991828107833862,-7.90856089890003,-17.7290829634666,-2.25949483950217,-2.25249671645883,-11.2468398783206,-2.61674021247214,-0.852309556393954,0.372320971970428
5.61433040857315,-0.628671065345407,-20.2188601326942,-1.16079765246631,-2.16781277970993,-10.073328910951,-2.61763859529735,-0.84197576957551,0.400676582217361
11.2140310835838,0.439854020029306,-3.37439540863037,-0.936735574567529,-1.89084370146644,-7.45973200277745,-2.61275650108419,-0.829429049728177,0.427175859346449
7.27531972289085,-0.0325334076792933,10.1790049159527,-1.73914598235218,-1.61605451184696,-4.05116349097979,-2.60166679965676,-0.814876877579039,0.4506026070846
-6.30870919436216,-0.124547803876922,-5.85468663990498,-3.13209790576933,-1.44170855184094,-0.367222898831426,-2.58403129115029,-0.79867440472311,0.469433117494573
-15.3205329751968,-1.14612180322409,-3.42870317816734,-4.30701667182132,-1.35377259584113,3.34564468024424,-2.55962217940416,-0.781306528797777,0.482022769102882
-15.8992050111294,-1.94970757395029,7.74876526594162,-4.569343484469,-1.26557424951012,6.8491794137225,-2.52834772060353,-0.763359971482162,0.486823979684441
-8.20868693009019,-0.905989300981164,11.159680044651,-3.74410887322891,-1.06644282359004,9.71683493712198,-2.49027291318055,-0.745487157860262,0.482607382829365
-0.223261311650276,-6.1935070592165,16.1703626203537,-2.22594750843642,-0.675404921623456,11.4495087713554,-2.445627501812,-0.728363473202642,0.46865772432399
3.52065532207489,-1.15793632172048,16.1081190097332,-0.717498279831717,-0.118735533778329,11.6732589699629,-2.39479939318539,-0.712639731625483,0.444917585964985
7.60295909643173,5.42235228538513,19.2908953142166,0.110209362423663,0.436819635548559,10.2824797572615,-2.3383183982712,-0.698892556681983,0.412057050963587
10.4409215855598,0.880152501538396,0.675285360887647,-0.111815534219828,0.78925127813033,7.50247431141465,-2.27683940230491,-0.687576653682901,0.37145647506412
4.37669003248215,1.11351772874594,2.19646650642157,-1.26683316679768,0.827328681354787,3.76555625002974,-2.21113379620003,-0.678983927809281,0.325101504866683
-10.3198702613264,3.87253695935011,6.29081934571266,-2.74905881565039,0.543784307333854,-0.49589239821731,-2.14209355287648,-0.67321420444622,0.27540198467097
-15.8713137924671,0.834015265703201,-2.5253954833746,-3.7737240994902,0.0234493564139876,-4.84189086698391,-2.0707455700581,-0.670160756803084,0.224956807707407
-11.4925667095184,-2.19154622063041,-11.3572212088108,-3.8530105875438,-0.549719862981455,-8.68378657518155,-1.99826788208886,-0.66951152436839,0.176293695486051
-3.92929149627686,-6.83976998448372,-15.971316382885,-3.05822624398379,-0.965590897860847,-11.3280170204675,-1.92599722468543,-0.670764512443618,0.131616435596276
0.377496242523193,-1.13660969898105,-21.6670026111603,-1.90829884832828,-1.13042820889078,-12.2028162786244,-1.85542041714973,-0.673254022904112,0.0925923774054673
5.73728799819946,3.81406304866076,-22.548573281765,-1.060969198926,-1.10740712740015,-11.108145934665,-1.78814821225718,-0.6761837386128,0.0602090495138464
10.249715294838,-4.4562656673789,-1.84849124774337,-0.995666481496809,-0.998588072282832,-8.35369659948917,-1.7258760407138,-0.678663435656663,0.0347197181723602
5.02830842256546,-1.07734005533159,4.42412147641182,-1.7536387781807,-0.864370150017228,-4.57996270566317,-1.67033856162801,-0.679747442970348,0.0156843029606708
-8.7056091170758,2.53121404767036,-8.03686693668365,-2.86228810307689,-0.759189138846513,-0.374594523960892,-1.62326323622252,-0.678473913934699,0.00209722443749545
-14.6120477816463,-1.30372809246182,3.20472996801138,-3.59659177266054,-0.727059726989401,3.83696411106022,-1.5863234046285,-0.673904313662285,-0.00741864841419752
-12.1134481872618,-0.927593812644482,6.89412745535374,-3.4462855064206,-0.755697879906391,7.60020751549659,-1.56108637294177,-0.665162578825092,-0.0143804433597329
-4.28205810964108,2.96702486425638,16.8193345606327,-2.41921007770309,-0.778293662712129,10.3658480953928,-1.54895012338214,-0.651473260125883,-0.0202079389247983
1.17403436422348,-10.0878374683857,13.4704213178158,-0.989076590513463,-0.703918375544502,11.6420284776978,-1.55106506711259,-0.632197558711113,-0.0260124252933549
5.67871293067932,1.34736483961344,21.9821956014633,0.184767391666209,-0.504555728182695,11.1689268573922,-1.56824331942023,-0.60686575895658,-0.0324406638188559
7.88690690517426,2.01348534777761,12.9880330431461,0.556690937718642,-0.290315290636131,9.04861190840384,-1.60086386950544,-0.575204613586407,-0.0395955840587012
9.47581057548523,0.731700686216354,-5.42352114379406,-0.0772270393587034,-0.225658284387789,5.7448916448458,-1.64878477791167,-0.537158993081738,-0.0470441340318914
0.355158709287643,2.19885085478425,3.10308518707752,-1.45094324033741,-0.39564324304727,1.83159545590135,-1.71127209455554,-0.492908112885616,-0.0539093174896929
-11.5549056297541,0.503192594870925,3.61676659047604,-2.9042072828549,-0.761668508117995,-2.24561451251302,-1.78695030288492,-0.442876985511035,-0.059030881973636
-14.5862861189246,-2.07877828136086,-6.78255205571651,-3.72931441781577,-1.17277375960753,-6.08606649960951,-1.87377286021691,-0.387742987564327,-0.0611700664242481
-9.30889716345817,-3.93298986017704,-11.7871190285683,-3.584831001211,-1.4224143601046,-9.18606866660016,-1.96900677411818,-0.328436053562318,-0.0592290279645143
-3.11019949436188,-7.19840720236301,-14.5828225207329,-2.65643749809144,-1.36340871037527,-11.0133829690753,-2.06922467428742,-0.266129881235618,-0.0524541636859886
1.23786724805832,2.78928091049194,-19.0332389259338,-1.50138787519651,-1.00921940086934,-11.186378051051,-2.17030184942121,-0.202221433968991,-0.0405941177318842
7.04683743238449,-0.428768247328699,-21.2957488560677,-0.753937717328003,-0.506670591621008,-9.65175379140881,-2.267421881918,-0.138297305450442,-0.023988545100087
11.2707607698441,-1.38093311995268,3.96148129552603,-0.821519605284283,-0.0204415648074126,-6.78986908479763,-2.3550994401493,-0.0760877286149189,-0.00357316838974116
3.59247901082039,4.99817479670048,2.77375245988369,-1.6296039854428,0.324156062841405,-3.22366527714904,-2.42723006614991,-0.0174110978358117,0.0192006949224587
-10.6734970001131,2.25737490534782,-6.65535874307156,-2.58520636795858,0.473203382563354,0.54073042463795,-2.47717384551648,0.0358870186549218,0.0425208316457789
-15.3736742252111,-3.75969095975161,3.29864882290363,-2.90983363556337,0.483921027962097,4.16102958950318,-2.49787400757171,0.081996413245918,0.0644214674698409
-10.7417467975616,3.11377126604319,9.95564712524414,-2.14659153281806,0.473098876824894,7.25502875256506,-2.48200582585182,0.119203208064868,0.0830158967692887
-1.65316632449627,-2.50591753095388,13.5106875836849,-0.43620496245903,0.530907410587853,9.38388822753205,-2.42214904212318,0.145947335964415,0.0967250935715753
2.91439261436462,-4.21313025444746,12.3313954031467,1.58925967953751,0.676317437982116,10.2138657053975,-2.3109796652564,0.160875502219384,0.104473664288562
9.87939943313599,5.17282703518867,21.3911216211319,3.11485336512025,0.810535913215272,9.64986489708946,-2.14148234164789,0.162888773835822,0.10582811288301
16.1206776595116,6.43566364824772,5.2655013102293,3.47422571114636,0.766430075613288,7.92801837197442,-1.90718875142397,0.151183470888897,0.101059633965314
12.1500814318657,-2.28691708534956,-12.5848417961597,2.45713218861055,0.478954399980704,5.52039670228608,-1.60244763693739,0.125283450529179,0.0911240460796888
-0.0445896971225739,1.10426056310534,8.34409718871117,0.472698184359983,0.0420116630857002,2.75251664573945,-1.22272710935481,0.0850620166379402,0.077562991151584
-11.4066360282898,-1.17706965386868,10.498089812994,-1.61948548192178,-0.390060634778802,-0.373021420564468,-0.764940839499444,0.0307529431888969,0.0623401997714008
-15.3614500361681,-4.10808531761169,-0.46345740236342,-2.97382934685344,-0.687217395663491,-3.83050749273918,-0.227779557263667,-0.0370482190185754,0.0476325418890021
-8.73507572181523,1.21020524024963,-7.33679793298244,-3.20619040938047,-0.784289476472336,-7.23415513280641,0.387977995925566,-0.117390366204903,0.0355987033578593
-1.17029682397842,-4.11671756207943,-13.0241524636745,-2.51808330648324,-0.694574572858617,-9.9124055031161,1.07920184875425,-0.208978508731228,0.0281508684870613
1.60351235389709,3.50821098536253,-17.0249016129971,-1.47625654386371,-0.484388745061445,-11.1701373110121,1.84021789619701,-0.310189738301359,0.0267567817513168
4.56470725178719,-1.57825735241175,-27.2695988273621,-0.685906188229159,-0.225948364601052,-10.5549407203698,2.66270032200414,-0.419093606470142,0.0322986169269797
11.0169027328491,-1.4704023899138,-5.57659949541092,-0.531057254441686,0.031781476147077,-8.10120563313188,3.53565751282285,-0.533478069610477,0.0450091113933348
3.74714488148689,1.45827307194471,-0.576476296819747,-0.978142435030234,0.238295670683245,-4.33425169069694,4.44551568818146,-0.650882689220284,0.0644943930023191
-8.88570730604231,3.28840625524521,-4.54987315803766,-1.53760406298392,0.331819006938163,0.0159052670449171,5.37630361581639,-0.768640843662361,0.0898389444437161
-11.799179495573,-2.07807252243161,4.5099656188488,-1.54540327521862,0.291496012532314,4.21041346114166,6.30994264539579,-0.883932459770449,0.119774768614514
-4.20150569736958,0.243435923270881,18.3776210403442,-0.590719796582963,0.147470692766363,7.52005526747507,7.22664629993892,-0.993848151061981,0.152887215129002
3.81394698143005,0.684550054818392,15.8543089199066,1.3107994195585,-0.0702538427773724,9.37727926177934,8.10543006946414,-1.09546457045581,0.187825357078129
6.83574826955795,-4.1320589017868,10.1257052063942,3.89546205194024,-0.360783471439246,9.59790663576174,8.92472406047573,-1.18592950640316,0.223485311562044
5.39639415621758,1.50103332147002,14.2094614291191,6.902085215638,-0.76787038441285,8.39116054990773,9.6630708887121,-1.26255418151359,0.259140422443052
9.57249896407127,3.22144043326378,10.673838404417,10.1453139317219,-1.36071103700219,6.26013470197377,10.2998818880172,-1.32290950602646,0.294501949267466
16.1521239852905,-2.04239325106144,-11.0985930132866,13.4642468599746,-2.13157458680626,3.90847010053171,10.8162181238723,-1.36492251480629,0.329705687281193
16.4915197706223,-4.28773751020432,-11.1070808315277,16.7154023541461,-2.93452563380143,1.94075109707972,11.195558758702,-1.38696849821624,0.365231215923982
15.2695195269585,-3.6348303937912,6.63927363753319,19.7853681125681,-3.55565560133323,0.472235958931063,11.4245175211456,-1.38795325003423,0.401768874323531
18.374482254982,-7.54242755055428,5.91352541685104,22.5026864383335,-3.81246434881797,-0.827244965650952,11.4934683631853,-1.36737889476534,0.440053305243462
24.8478388094902,-4.94420441150665,4.20728654712439,24.5156150741893,-3.61825612597788,-2.27374589967045,11.3970438228524,-1.32538681424372,0.480681847072344
31.3158159255981,-1.63649167343974,-5.95431266963482,25.317135591657,-3.00794372457367,-3.85351433886376,11.1344738141364,-1.26277274013063,0.523934205209327
30.9136210441589,-5.80556242704392,-6.49172090470791,24.44987399478,-2.10842653452471,-5.28159740050743,10.7097385992494,-1.18097183946693,0.569609552922556
26.6220500993729,2.01802527219057,-11.4544639134407,21.7343168239495,-1.10081857307089,-6.22960547277929,10.1315184218609,-1.08201486725203,0.616898269063245
21.2903132843971,0.421915858760476,-10.9456520712376,17.3672380039632,-0.187694034682432,-6.5191227860615,9.41293443701735,-0.968459424866204,0.664305410741458
15.7815227794647,0.260403355378658,-2.99613113433123,11.8963796656783,0.461113980721673,-6.20116297519014,8.57109054163742,-0.843302495053191,0.709639787149003
3.81297985196114,5.05152069926262,5.91943285882473,6.14225508421341,0.745044802125166,-5.43319798535823,7.62644140885564,-0.709881414117814,0.750076175883614
-8.34956682041287,0.950491362959147,-9.41493112027645,1.0348493329228,0.658587306186893,-4.21403411764383,6.60202588820244,-0.571770190156399,0.782290503822982
-13.4007166600227,0.318839715979993,-7.94065918922424,-2.68172303131369,0.312785707560244,-2.32478930359773,5.52261464622618,-0.43267671881477,0.802660906578846
-9.32238877303898,-0.972789573669434,-8.80114889323711,-4.7379205285862,-0.103386657974647,0.391506272070804,4.41382464070478,-0.296344343220214,0.807522507826315
-4.06428382515907,-2.51779410302639,0.751441324800253,-5.39089689587033,-0.401320078255211,3.73155649113309,3.30124986381652,-0.166458925724257,0.793459488439029
-0.414101566672325,-3.17577952623367,11.3195171928406,-5.20060672709514,-0.462286374243874,7.0986700778713,2.20964881384054,-0.046560858821733,0.757612959624722
-0.992801084518433,-2.39835127472878,15.0930540668964,-4.71928915982414,-0.29414874013094,9.73091550239585,1.16221745229375,0.0600392094724634,0.697977591709296
-3.53228075623512,1.57358221113682,15.5349842870235,-4.30310361840361,-0.0456393643726299,10.9975998579347,0.179965533963234,0.150341600635333,0.613656339436989
-4.34541269123554,8.14516204833985,20.824472630024,-4.10969025333711,0.086443098638526,10.5916232077908,-0.718793775970463,0.221735025004334,0.505043599973958
-2.90012189984322,-0.48108160469681,13.9709722137451,-4.18950117875299,0.0369902686126696,8.63682687862491,-1.51883621474288,0.272067985447357,0.373913682789815
-1.91272481203079,-4.38616252183914,0.434262291155756,-4.53572641421632,-0.0577829565359462,5.69592240097619,-2.20829936948288,0.299711490594903,0.223402544203995
-2.95429693758488,-1.94518577590585,-7.6631286996603,-5.05395951858058,-0.0116891021915597,2.53254047145516,-2.77883776827465,0.303611272941515,0.0578840933988485
-8.98839895784855,-1.2698920096457,-4.63823715806007,-5.53850051588742,0.234461113724344,-0.285845320347543,-3.22566391718476,0.283328970426701,-0.117245010208265
-8.7198177780211,1.98938867971301,1.41252021744847,-5.75057446405271,0.591866641963064,-2.58419799145315,-3.54748078087028,0.239071993583239,-0.295849385791413
-7.03109029591084,1.8541186080873,-0.467169251404703,-5.55151232051567,0.908480852778881,-4.41444585287978,-3.74631268986191,0.171710727540959,-0.471381686996903
-3.52807894706726,4.26832913964987,-6.16801319897175,-4.95045660197126,1.06450666674317,-5.77735008981871,-3.82724370939936,0.0827802673790462,-0.637226649254985
-5.20602811038494,2.58886905580759,-9.41803306818009,-4.04207286036385,1.04496593422299,-6.53948222537628,-3.79807543336583,-0.0255367834478023,-0.787039082333478
-5.18885600745678,-2.76672556847334,-12.9947842383385,-2.95251502509812,0.951613974684446,-6.56957617790592,-3.66891937661231,-0.1504493215369,-0.915054548857656
-0.0252956396341324,-1.39553785666823,-11.4336244368553,-1.85093380055377,0.91160318205239,-5.93664681256006,-3.45174174995582,-0.288619836147248,-1.0163542165654
4.72551503777504,1.08119965620339,4.21939291477203,-0.92256363893503,0.956325989600285,-4.98454731673107,-3.15988001317404,-0.436249079782272,-1.08707006584936
3.91612473607063,-0.954476094245911,4.47812139004469,-0.232752877937448,0.992793377271434,-4.12727492782001,-2.80755111472454,-0.589181671558953,-1.12452331200592
-4.51357978284359,4.69732005625963,-2.57080203652382,0.373330303811916,0.857841118613914,-3.50863933590334,-2.40937038988883,-0.743030700192577,-1.12729575778286
-6.6934477981925,3.53105488747358,-9.25133830547333,1.14579979807597,0.409981401005303,-2.92314736287404,-1.97989744413767,-0.893319367550779,-1.09523839293123
-1.2626471632719,0.856826131045818,-5.64293381810188,2.15288970742466,-0.365894700504202,-2.07676309540163,-1.53322179679215,-1.03563710900885,-1.02942309912939
7.40750538825989,-0.987273638471961,-2.8907692784071,3.15062311616783,-1.32251740578052,-0.857590571436804,-1.0825982953576,-1.16580596550887,-0.932043522413848
10.3147831106186,-8.22226343393326,-0.830987942889333,3.75097315552183,-2.23000555252487,0.60575511090399,-0.640141218839668,-1.28005046941135,-0.806272403978
6.04261790513992,-4.79972643703222,4.51661273360252,3.70772149474243,-2.92722273743738,2.02798604632133,-0.216585425635381,-1.3751618645587,-0.656085482092906
2.79588007807732,-1.60280177101493,4.98016771137714,3.04447185768918,-3.42278490191101,3.08699688142269,0.178879267168456,-1.44864631270581,-0.486065128270024
1.85524434328079,0.158496856726706,5.84058490991592,1.9734809145957,-3.82788328817834,3.53469460589078,0.538698964605453,-1.498847465693,-0.301198478082709
-0.430515870451927,-4.04159195065498,7.07951167345047,0.76239875986296,-4.19488045205565,3.26602812255816,0.856976339415411,-1.52503585952962,-0.106684115298791
-2.03717753469944,-5.75846427440643,4.79805939584971,-0.346466880369787,-4.45170522050913,2.35670288586664,1.12943087825531,-1.52745974762564,0.0922415636694102
-1.18888687670231,-6.08839575648308,1.62052234277129,-1.17450363430091,-4.47481031046085,1.07498733817417,1.35331192554988,-1.50735348980487,0.290451699361829
-2.0818683886528,-5.09898254871368,-4.12833802610636,-1.61073441193069,-4.18674853302336,-0.178557918546857,1.52727891279851,-1.46690087097701,0.483048620086621
-3.22285078167915,-2.31225482493639,-2.87522737920284,-1.5943997786321,-3.58452720487981,-1.00691559107652,1.65126255968164,-1.40915261600489,0.665459144983581
-2.96529145717621,-5.34467261016369,-8.17860929131508,-1.12094733647823,-2.71199471001839,-1.15895365296373,1.72631894197081,-1.33790016627598,0.833512040357569
-1.077279317379,-1.93929631412029,-3.2613839328289,-0.272101291151226,-1.64971913882141,-0.632004443734337,1.75448555038421,-1.2575109907678,0.983504784380796
0.909385875463486,0.356850454956293,3.79804694026709,0.778536980549418,-0.529945092187765,0.313349001852059,1.73864509599376,-1.17273368487973,1.11226483804015
2.91902010083199,1.29198688343167,5.58946980178356,1.80435057988335,0.486212909525857,1.29704478319487,1.68239920014561,-1.08848352604391,1.21720688117473
4.37665962696075,2.30609960719943,3.46977811396122,2.58727587020583,1.26283013975647,2.03452746955925,1.58995083130787,-1.00962078959605,1.29638356298173
4.47689259767532,3.30865720957518,2.78585005670786,2.9747250426279,1.72417247634004,2.4288215464579,1.46599209927722,-0.940734669810589,1.34852495636528
4.24326709628105,1.86622687608004,3.03047592490912,2.91261194481,1.86711170142403,2.51857090819328,1.31559322558928,-0.885944887094266,1.37306184648194
3.35540482163429,0.0884012120682746,1.67328264668584,2.44904196063048,1.74426233071113,2.40106993518628,1.14408918390021,-0.848731130543093,1.37012958488372
1.46568997263908,3.18148377746344,1.75183735772967,1.71537910791468,1.41916795102013,2.18487167813231,0.956962270038703,-0.831797830675909,1.34055128622382
-0.745098996162415,1.11103288136423,1.20835920117795,0.884857395011198,0.950398972651771,1.95921115491754,0.759721131916579,-0.836978918134811,1.28580085173597
-0.855200897455216,0.405215735770762,0.322609196640551,0.113195559508532,0.416434099462487,1.77225196902856,0.557778931359447,-0.86518456819133,1.20794748216643
-0.82614023566246,-1.67685397982597,1.33112098217011,-0.505021446260315,-0.083738479393369,1.61545202063045,0.356334775410403,-0.916389529059147,1.10958403833022
-0.851972064971924,-2.29578555732965,1.52595342367887,-0.935101263541136,-0.476572354976237,1.42303864723182,0.160263045010409,-0.989660490927261,0.993741896665697
-0.842487296462059,-0.217320778090507,2.90205294281244,-1.17176692390318,-0.758831111712562,1.10296936048435,-0.0259851523230882,-1.0832182915908,0.863794960761504
-2.06851100921631,-0.602762893326581,3.39743402302265,-1.21534834686789,-0.99135644924892,0.598083175395406,-0.198465098794013,-1.19452984330414,0.723355473640467
-2.25005419135094,-0.539617897868157,0.409506057165563,-1.07746693773581,-1.24957756706673,-0.0506519622857396,-0.353803921094141,-1.32042443816253,0.576164551724137
-1.04275618672371,-1.04413335219026,-2.30869810983539,-0.807312766709494,-1.58260155802195,-0.696557859601459,-0.489247258264279,-1.45722911540019,0.425981128509514
-0.0917106539011002,-1.71984841033816,-3.16094981789589,-0.500369018762889,-2.00133027011052,-1.16119126434,-0.602687193831017,-1.60091764050549,0.276474062018785
0.839684725999832,-2.3539062961936,-3.1875093331933,-0.270421558690084,-2.48313913797798,-1.33081400134563,-0.692672718080458,-1.74726727180652,0.131122893460033
1.09596701860428,-2.88963842689991,-1.89700194150209,-0.204837998914666,-2.98296552805687,-1.20514154122807,-0.758404982410783,-1.89201707011085,-0.00686754163509897
0.307660607099533,-3.45343368440866,-0.83676009491086,-0.330571667298105,-3.44356409947944,-0.885887354535054,-0.799720037269483,-2.03102128087914,-0.134634950047434
-0.572576898336411,-3.94827448189259,0.7073661095649,-0.608332304511553,-3.80259078151144,-0.527552030385627,-0.817061442388405,-2.16039143845427,-0.249708428753276
-1.15734816491604,-4.52182669579983,1.48497584402561,-0.955007682171512,-4.00057272142201,-0.274337935650352,-0.811444260432812,-2.27662136506217,-0.350039142045063
-1.60163364350796,-4.85440462768078,1.27164105802774,-1.27474318151171,-3.99440075999753,-0.203404801930889,-0.784410887994655,-2.37669016394454,-0.434015228975581
-2.17427544593811,-4.70427122622728,-0.134779709503055,-1.48225514998757,-3.77611708555087,-0.298004652857763,-0.737978358705654,-2.45813961619632,-0.500463924699678
-2.32136741816998,-3.79715553224087,-1.44825489118695,-1.51966001806065,-3.38779750716214,-0.468397130672244,-0.674576429624059,-2.51912404529221,-0.548643523162143
-1.77972346007824,-2.65855178654194,-1.67901818051934,-1.36940106249478,-2.9189202443451,-0.608981852445078,-0.596975994386177,-2.55843260777887,-0.578226925115683
-1.07056495964527,-1.31225420996547,-1.35400829985738,-1.05547578427085,-2.47990943467423,-0.652112677994445,-0.508208082385894,-2.57548588156889,-0.589277684103221
-0.572744713425636,-0.991028647273779,-0.780266636162996,-0.629540816486085,-2.16017051278022,-0.58740947350482,-0.41147473865345,-2.57031022349721,-0.582219126594264
-0.0642258167266846,-1.53482350364327,-0.289846406802535,-0.152890733036881,-1.99359639483528,-0.448318127210736,-0.310054192143273,-2.54349432284108,-0.557797354751433
0.411076802015305,-2.08431164771318,0.111416729958728,0.314576063429035,-1.95475179965829,-0.285684731273628,-0.207203655312753,-2.4961325242378,-0.517039479416405
0.910088710784912,-2.48008716344833,0.371008756756783,0.718704223821271,-1.98524272496037,-0.143487003348383,-0.10606368415907,-2.42975895724033,-0.461208919328622
1.31972358942032,-2.45223614439368,0.200224688965827,1.01429724922644,-2.02744567898766,-0.0434284675533096,-0.00956821076055081,-2.34627565512942,-0.391759802004373
1.5236697936058,-2.01372479125857,-0.0245642671594396,1.1700582602472,-2.04415126961343,0.0178463417766519,0.0796358463155549,-2.24787706471159,-0.310292355080553
1.61211243867874,-1.94380290940404,-0.0120212050073314,1.17445013613816,-2.01754275855632,0.0596671840340981,0.159256051886582,-2.13697285177844,-0.218510767392062
1.40126301169395,-2.23781523808837,-0.230065954048187,1.04047385445017,-1.93856371323828,0.104031336869974,0.227406535121294,-2.01611067405549,-0.118184481964434
0.846647590398788,-1.97457739010453,-0.0567619327409193,0.80646375376405,-1.80349770705649,0.164618409267352,0.282643312406648,-1.88790049244369,-0.0111134131033323
0.250901684761047,-1.75113656893373,0.220339238718152,0.528797844313172,-1.61856755165539,0.241027313738382,0.323982682681769,-1.75494192815056,0.100902749368102
-0.0505977112054825,-1.38943731039762,0.50836902525276,0.266865334069962,-1.40159047948539,0.321417721336532,0.350903656917375,-1.61975614002305,0.21609116141378
-0.249549223780632,-0.960413649380207,0.623222629800439,0.0681760779607085,-1.17696272215575,0.392362674835607,0.363336266591487,-1.48472370160548,0.332728460137315
-0.335775774121285,-0.821522031649947,0.653398721069098,-0.0395052498593025,-0.967413184039526,0.448890366525282,0.361638100469753,-1.35202995715283,0.44915956243633
-0.27600787460804,-0.716772598475218,0.422539573945105,-0.0495597671998662,-0.787545251686989,0.498434140060817,0.34656151618712,-1.22361925050916,0.563812888209432
-0.181391154527664,-0.673270556554198,0.375827337540686,0.0251687622518668,-0.643241041651255,0.556481295056448,0.319213735644498,-1.10115919742565,0.675212436752243
0.0977151596546173,-0.577894429340959,0.417727023102343,0.155558471253966,-0.535765087798029,0.63700514093127,0.281011585212239,-0.986015818653959,0.781987307071449
0.419245362281799,-0.472980543226004,0.624466917291284,0.301383873221987,-0.466063062299614,0.744504190334311,0.233632112674295,-0.879239923244158,0.882879326739693
0.687903871536255,-0.345586999990046,0.832884633466601,0.419551374609035,-0.436120440648362,0.872031999701219,0.178959821525655,-0.781564689426411,0.976749391567208
0.776321958303452,-0.314556959420443,1.0872143214941,0.47411582787075,-0.446817338791309,1.00459360288481,0.119030915286301,-0.693413966991386,1.06258293796775
0.685262099504471,-0.39402723480016,1.18838175036013,0.444228077901247,-0.494241777283328,1.12484594791036,0.055974820226119,-0.614920423619643,1.13949474099057
0.472673710584641,-0.490574851669371,1.35377455741167,0.326919942913771,-0.567413195429247,1.2180923324676,-0.00804661535718571,-0.545952274427873,1.20673303108196
0.270143702030182,-0.657289019823074,1.48970170989633,0.135048982945688,-0.648746607110465,1.27584700053868,-0.0709014999517584,-0.486146981577568,1.26368280140748
-0.0586873340606689,-0.861946976333857,1.48826987296343,-0.106666174062153,-0.71711443964708,1.29916521376501,-0.130550637399991,-0.434950024872299,1.30986814850866
-0.465696228146553,-0.939687901139259,1.22398910097778,-0.366002143567366,-0.75316894236092,1.3002692918161,-0.185108919511905,-0.391656672671126,1.3449535410748
-0.781834713220596,-0.944920282065868,1.03239302024245,-0.608986810920472,-0.74526364645958,1.29813891028133,-0.232903264931,-0.355454666947256,1.36874401649297
-0.991647428870201,-0.785655210837722,1.05732123546302,-0.80663529326415,-0.693043838783461,1.30827115467962,-0.272524757710633,-0.325465896100286,1.38118441121316
-1.07978777289391,-0.605880628712475,1.31322791755199,-0.939818900525463,-0.606838613052619,1.33427546223821,-0.302872618316586,-0.30078544736911,1.3823577705854
-1.09840589225292,-0.480972627215087,1.47060338795185,-1.00052984076517,-0.503558553498569,1.36834491290068,-0.323187857369663,-0.280516851329008,1.3724830132604
-1.09770422637463,-0.348691177144647,1.44179298698902,-0.990544681050352,-0.40194284176318,1.3985718522527,-0.333074893944217,-0.263802774594352,1.35191176947043
-0.984589839577675,-0.189061203114688,1.41238032281399,-0.919574813680816,-0.319036961740683,1.41499855447481,-0.332510005790338,-0.249850810158289,1.32112415311693
-0.79423256456852,-0.0949983239918947,1.40600393414497,-0.803525469918114,-0.267093638793919,1.41041579658693,-0.321836147499128,-0.237954312758134,1.28072313860319
-0.574693005681038,-0.108825508933514,1.50951076090336,-0.661745526883749,-0.250345802977554,1.37923133454346,-0.301744359583675,-0.227508413501265,1.23142721329978
-0.38917780995369,-0.200686399731785,1.42770806774497,-0.512886525222506,-0.263315630261989,1.31861905162233,-0.273242639335823,-0.218021427062746,1.17406104247748
-0.247262962460518,-0.325395979620516,1.25341660246253,-0.370763798862856,-0.292333468988518,1.23105544823257,-0.237613701096781,-0.209121856206369,1.10954399430899
-0.15024654507637,-0.416800275966525,1.05739542201161,-0.241868101740627,-0.319884430800168,1.12420554478299,-0.196363480057661,-0.200561143080784,1.03887652242865
-0.0936981225013733,-0.476614076122642,0.920825514346361,-0.125211276132548,-0.329934210739618,1.00724303431826,-0.151162515672692,-0.192212269764576,0.963124579907245
-0.0380595266819,-0.487068714983761,0.929655833244324,-0.0142870166461384,-0.312586367583487,0.887144791789755,-0.103782502031127,-0.184064321075333,0.883402406620203
0.0076306164264679,-0.366696362122893,0.783174968138337,0.0995494383424562,-0.267063860529884,0.768373391145007,-0.056030345454866,-0.176213215349734,0.800854154074422
0.077662718296051,-0.205620609205216,0.628455887809396,0.223039268531465,-0.201858785670272,0.654849893636446,-0.00968206065725827,-0.168848977398072,0.716634875810302
0.235445154905319,-0.0291301431600004,0.490027515739203,0.357194190379643,-0.131352996880017,0.550523020668567,0.0335812052804272,-0.16224013818902,0.6318914322081
0.45711777806282,0.0751328701945022,0.402373915873468,0.495251721281511,-0.0701084899703428,0.457802776750024,0.0722327938062631,-0.156716045287576,0.547743851401732
0.665795549154282,0.0674621135462076,0.397798506170511,0.623867319197154,-0.027582214906665,0.37625725474761,0.104953662247562,-0.152648001166361,0.465267652576374
0.793092942237854,0.0350387842697091,0.335163132101297,0.72697005072871,-0.00585323032763265,0.303355554771609,0.130677022854222,-0.150430176974767,0.385477569153363
0.858415696620941,-0.0292916976171546,0.256315000467002,0.789837766104844,-0.00096538978971917,0.236540879368048,0.148622735387194,-0.15046117627413,0.309313015967161
0.884279100894928,-0.0798342280089855,0.175943047888577,0.801587181006155,-0.00642426984909712,0.174569134356734,0.158320052382023,-0.153126979096574,0.237625548080738
0.863217430114746,-0.0690672336285934,0.10458722775802,0.756356825767565,-0.0168532226783397,0.11732692144363,0.159617794563712,-0.158785828016066,0.171168476834474
0.75912646651268,-0.0427113110711798,0.0741135269170627,0.654234492486337,-0.030067150392367,0.0650366351205031,0.152681606866709,-0.167755462350456,0.110588743370067
0.587787845134735,-0.0352475161640905,0.0206658302689902,0.502026113488033,-0.0468112695986119,0.0178682436570918,0.137978572856984,-0.180302979326549,0.0564210936311144
0.348421547412872,-0.0628146825917065,-0.0253802872169763,0.313133995579673,-0.0691586241060279,-0.0239446979926656,0.116250102856692,-0.196637495197054,0.00908454596017059
0.084767085313797,-0.106730369338766,-0.0689318431774154,0.10600570582156,-0.099249676723251,-0.0600567875594327,0.0884746114364921,-0.216905677830245,-0.0311189067229916
-0.169773906469345,-0.127477332009003,-0.0874529946874827,-0.09872231504823,-0.138993391041222,-0.0902142582669548,0.055822012128973,-0.241190113053736,-0.0640034612751319
-0.386394535303116,-0.133985246485099,-0.0853877581190318,-0.281671558065415,-0.189890104945389,-0.114234198030999,0.0196024317932041,-0.269510349923896,-0.0894966733953447
-0.532448042035103,-0.216897293496877,-0.119824304301292,-0.427807332004182,-0.252117435221049,-0.131470140985952,-0.0187882535225372,-0.301826351863944,-0.107634801729051
-0.609466981887817,-0.339726006835699,-0.160631254892796,-0.528324813879699,-0.323685011064097,-0.140399476611146,-0.0579234512125783,-0.338043966438375,-0.118556523957344
-0.654294075965881,-0.431288506910205,-0.157471803277731,-0.581006097318353,-0.401072355656457,-0.139113947393409,-0.0963990166355087,-0.378021920170983,-0.122495242054237
-0.646479856967926,-0.503972284533084,-0.137665292154998,-0.589544751060997,-0.480947389378403,-0.126273676360784,-0.132882435098078,-0.421579755680395,-0.119770210561155
-0.562944779992104,-0.598252168446779,-0.108003390412778,-0.562402806879583,-0.561451920999392,-0.101544672555023,-0.166156330732804,-0.468506072198067,-0.110776740365369
-0.483817918896675,-0.666930347532034,-0.0720445079309866,-0.511044678882405,-0.642668304734721,-0.0654380336607937,-0.195155086121487,-0.51856641964029,-0.095975752982645
-0.409719663262367,-0.684267268851399,-0.0634505947027355,-0.447619154233061,-0.726408687536057,-0.0192181626158949,-0.218993832882667,-0.571510232246516,-0.0758829817791189
-0.34072134912014,-0.737277248874307,-0.00909121035423596,-0.382979432904595,-0.814788222560867,0.0345578599687536,-0.236989509250472,-0.627076262507446,-0.051058129434849
-0.274583492875099,-0.786574320048094,0.0634108701813966,-0.325563347322311,-0.907531783510957,0.091157275174447,-0.248674044606883,-0.684996076984702,-0.0220942910489714
-0.216288506984711,-0.950731537342072,0.214970581121743,-0.28076322915093,-0.999401734881312,0.143738736369762,-0.253800007515147,-0.744995288357696,0.0103920615012331
-0.210487484335899,-1.14110525764525,0.243647245299071,-0.250448275067971,-1.07989574992962,0.185278319868564,-0.25233924222027,-0.806792313467461,0.0457702701328395
-0.232345545887947,-1.2705314026773,0.21018916670233,-0.233038898522263,-1.13644959936957,0.210948860296523,-0.244475127516002,-0.870094570922334,0.0834036527576677
-0.268139861226082,-1.28329499736428,0.20008280262351,-0.22474766242361,-1.15959184640496,0.218469783948208,-0.230589137027227,-0.934592186230624,0.122656532495098
-0.226574344038963,-1.19428166404367,0.23264194490388,-0.221570244526932,-1.14655770530204,0.206658239911298,-0.211242384262229,-0.999949481551783,0.162900160032369
-0.197261082530022,-1.1468383064121,0.30797259259969,-0.220434364436238,-1.10143186104141,0.175121446119183,-0.187152825618058,-1.06579479279598,0.203517694262787
-0.183515447974205,-1.09490618750453,0.339688146114349,-0.218594244875786,-1.0333335075988,0.127054779316654,-0.15916878978392,-1.1317094459727,0.243908529407977
-0.205112138986588,-1.00776440173388,0.1845081955567,-0.212334229717111,-0.955231747742584,0.0736676749686726,-0.128239509001352,-1.19721698309698,0.283492356665958
-0.17114975631237,-0.84723896317184,0.0113689458172303,-0.196407549613747,-0.883453807629877,0.0359564899182317,-0.0953833437521126,-1.26177390655646,0.321713428882557
-0.157459670305252,-0.861967807039619,-0.282273970171809,-0.164200230499201,-0.836445806735099,0.0402524582953062,-0.0616544169515755,-1.32476327932338,0.358045548222237
-0.215917793512344,-0.713972659260035,-0.440517752096057,-0.108511292163369,-0.832817521615351,0.107109901337722,-0.0281084116704983,-1.3854924598536,0.39199827875473
-0.232443194389343,-0.652322248667479,-0.0666549830837175,-0.0242653903390839,-0.888351239250736,0.237883954511572,0.0042316555777446,-1.44319605477635,0.423124737791967
0.0228134965896606,-0.781837052106857,0.562365065105259,0.0871405798420131,-1.01091790823592,0.409307517519437,0.0344087900856442,-1.49704483734186,0.451031002681077
0.390543719530106,-1.19564845070243,0.907545756697655,0.216680850404747,-1.19629369477713,0.583320674544357,0.0615634962617667,-1.54616091500234,0.475386719202303
0.234092109203339,-1.0618290001899,1.13836042843759,0.352076218478918,-1.4280589098348,0.725610641014775,0.0849622531633159,-1.58963886690582,0.495936044909691
0.182222628593445,-1.37643778055906,0.436913455277681,0.480212038273555,-1.67709585729254,0.817178788905145,0.104021788961326,-1.62657197274404,0.512507775235931
0.568025425672531,-2.45220793157816,0.970455072820187,0.582397331423728,-1.90089972344908,0.850003696376692,0.118327967885017,-1.65608209488778,0.525023476950671
1.20837038397789,-2.81187396705151,1.41425245508552,0.633125569314787,-2.05562699588051,0.819411535021079,0.127648210688127,-1.67735133063833,0.533502650359379
0.895558379888535,-2.30743803486228,1.09806200288236,0.612054560121538,-2.11895729265799,0.730988545074836,0.131936563042849,-1.68965331127084,0.538064246779617
0.572994389533997,-1.9050458098948,0.606742800660431,0.517466836532558,-2.09900068921073,0.612628706424368,0.131330836244758,-1.6923820908254,0.538924224057286
0.541639280319214,-2.09334603443742,-0.0577310310769826,0.366700533095038,-2.02126602027604,0.510091723689672,0.126141714895276,-1.68507695685785,0.536389238087611
0.224473439455032,-1.99492789328098,-0.467033267095685,0.189164616911613,-1.91437085664003,0.464032817613947,0.116834323141668,-1.66744206834489,0.530846998533441
-0.258477922081947,-1.39358137831092,0.259223259352148,0.0204287673266681,-1.80586836944105,0.484628720903795,0.104003341992465,-1.6393603831416,0.522754109514081
-0.437890963554382,-1.43581070065498,0.913944657146931,-0.106024945681006,-1.71743139165078,0.545564019799095,0.0883432477055062,-1.6009017665552,0.512622220933432
-0.515639051198959,-1.47774371534586,1.05224022433162,-0.169884789514331,-1.65602528336931,0.604342889808112,0.0706155171001563,-1.55232545702895,0.501003044871212
-0.523317030072212,-1.62471888944507,0.708055642470718,-0.171726202770057,-1.61141353891324,0.628243539050313,0.0516146824629131,-1.49407720753339,0.488472444693937
-0.0481933361291885,-1.76041025295854,0.741906781867147,-0.133861297283776,-1.56311216191732,0.603636027224093,0.0321349211706185,-1.42678143930666,0.4756136218169
0.278256129026413,-1.69138431072235,0.703981448784471,-0.0921240729976794,-1.49096179864017,0.531511911095749,0.0129385004284674,-1.35122870732681,0.462999498600223
0.252025519609451,-1.44694453015923,0.563281543068588,-0.0798483697944423,-1.3831655632743,0.423408292170121,-0.00527301033196804,-1.26835878142908,0.451174640683977
0.086132994890213,-1.45602993384004,0.253507021330297,-0.114109388870248,-1.23869359881661,0.300338072208624,-0.0218841597698816,-1.17923975172098,0.440637342912023
-0.0617360723018646,-1.22029877699912,-0.0474933833023533,-0.192468428298456,-1.0669651962583,0.188719868495236,-0.0363871994453796,-1.08504376242461,0.431822737126419
-0.313156989812851,-0.732749238163233,-0.116902395822108,-0.297681071101416,-0.887041566846475,0.111831866045178,-0.0483993293097545,-0.987020212380353,0.425087924314047
-0.468589430451393,-0.365300083570182,0.0248698595515452,-0.404717295001976,-0.721805971150108,0.0823604796287039,-0.0576749966995769,-0.886467474880041,0.420700142643614
-0.563375135064125,-0.371999494358897,0.0555785019742325,-0.487248935353276,-0.586598377304389,0.101518845709294,-0.064112584706947,-0.784704327001286,0.418828824573918
-0.642142977118492,-0.41584268476814,0.09465307331644,-0.522159019922097,-0.481431213289603,0.162922834175191,-0.0677548894009761,-0.683042280893423,0.419542091130805
-0.754735792279243,-0.649495704621077,0.161880658697337,-0.492717714725574,-0.393824072088809,0.255403679650558,-0.0687829935223862,-0.582759850205619,0.422807850551505
-0.742280053496361,-0.517242832817137,0.370711827836931,-0.392997635893236,-0.309653097758454,0.363370086003271,-0.0675034860221674,-0.485079511954731,0.428499286245447
-0.386094573140144,-0.247347856722772,0.61367112994194,-0.233057274576292,-0.223102507027665,0.468165622759371,-0.0643294253429924,-0.391147843008074,0.436404180223341
0.213131010532379,-0.161137294862419,0.803720329776406,-0.038705126390933,-0.138449144946011,0.553021780550161,-0.0597559619029364,-0.302019109219426,0.446237249391555
0.481486634016037,0.0146199394762516,0.752623558714986,0.158829305392846,-0.0653686867469502,0.609664776417709,-0.054332054150975,-0.21864247599163,0.457654505754885
0.127141857147217,0.16871503053233,0.600816355235875,0.335408881660161,-0.0132706609055676,0.641228852317466,-0.048630122633314,-0.141852937712716,0.470268619991621
0.163875235319138,0.165421421863139,0.456486826948822,0.474054262681428,0.0138437415318037,0.657988217818828,-0.0432156794257639,-0.0723659680333826,0.483664371065994
0.686652567386627,-0.0228235442074947,0.575666347816587,0.554242235551477,0.0204575394777136,0.668830242697951,-0.0386189211127198,-0.0107757451176148,0.497413451020424
1.20470534920692,-0.135551742967218,0.718552490919828,0.550289086106869,0.0171016632596843,0.675872715687947,-0.0353100525254225,0.0424433831900054,0.511088085454826
1.23316374778748,-0.0111203021078836,0.719832300245762,0.44845314174687,0.0138421733671995,0.676057798251144,-0.0336797798385918,0.0869327171582488,0.524273074943042
0.320360759496689,0.00149005698534893,0.67108969129622,0.266884530086405,0.0161731891060434,0.665729561262461,-0.0340259467430057,0.122442957897662,0.536575967283162
-0.578536965250969,-0.0333278844016604,0.670359300971031,0.0543261839573617,0.025584840578811,0.642922994129899,-0.0365466321395383,0.148826581077777,0.547635175221078
-0.681640918850899,0.0166097115597222,0.695299283713102,-0.135972235111168,0.0409570780159093,0.60761731600559,-0.0413392554412021,0.166029465563659,0.557125983548329
-0.325779374241829,0.0847380776423961,0.652341836839914,-0.272640223351734,0.0589587122881213,0.562704394593815,-0.048404578550494,0.174082308013588,0.564764534300446
-0.206227787733078,0.116447254037485,0.504559600800276,-0.349605784896876,0.0751633014848758,0.515373950321266,-0.0576541794615184,0.173092230212496,0.570310018403061
-0.376651319861412,0.102652475461364,0.361194388009608,-0.371946745737287,0.0859276944350577,0.476109137919877,-0.0689200350032245,0.16323485750362,0.573565422108145
-0.527527610063553,0.0551079747034237,0.329345189072192,-0.345171752342444,0.0891702863907531,0.454508811091985,-0.0819651301142036,0.144747028939454,0.574377261475297
-0.434001395702362,0.138315813168883,0.375291769132018,-0.276505121069422,0.0837204274331032,0.454855306382963,-0.0964943301088474,0.117920203330985,0.572634763002305
-0.205147222280502,0.0966959625575692,0.433751865774393,-0.180231064707501,0.0690586132453607,0.474562099913288,-0.112165046429526,0.0830945505118262,0.56826889295562
-0.0277543938159943,0.00472000752022723,0.495310584716499,-0.0781452486545547,0.0458711069175873,0.505538869692844,-0.128597513065915,0.0406536597947804,0.561251508922052
0.136206210851669,-0.0336137173161842,0.58041443310678,0.0052217977750816,0.0154373411635695,0.536716170047118,-0.145384768434317,-0.00898024231640604,0.551594741087533
0.263123534917831,-0.064231202560477,0.682069081217051,0.0487446015327071,-0.022353277590369,0.557005790178094,-0.162102651105388,-0.0653506960482088,0.539350553651886
0.25327916264534,-0.0465691851871088,0.688478945195675,0.0401339413644209,-0.0701113207514154,0.558841291341791,-0.178320202417167,-0.127971177859428,0.524610324535254
0.123731760978699,-0.0667796840937808,0.580102813057601,-0.0204813002437346,-0.131878721793889,0.541055830913291,-0.193610795908041,-0.196329188722605,0.507504234492534
-0.0756337344646454,-0.13417014640756,0.495244803540409,-0.120416758552664,-0.210561047452043,0.508846618386252,-0.207564100594122,-0.269890413534816,0.488200278354441
-0.293686346411705,-0.259270566981286,0.427747835107148,-0.238053932417684,-0.305609756195068,0.470802590378486,-0.219798687534378,-0.348103077722597,0.466902783249338
-0.490986605286598,-0.423938410654664,0.364528543464839,-0.348758500678425,-0.412494560802643,0.435343974730554,-0.229974784511236,-0.430402566467787,0.443850404582006
-0.601469160318375,-0.550881352834404,0.327445830702782,-0.43115420053044,-0.524180941521837,0.408119913828762,-0.237806451225956,-0.516216285869241,0.41931363272676
-0.604652969241142,-0.692447377368808,0.342730160057545,-0.471883676606404,-0.633515512278559,0.390515324839554,-0.243072344726924,-0.604968658220361,0.39359186212261
-0.558695023655891,-0.7921062245965,0.403292696177959,-0.467449482009204,-0.735309962714042,0.379665331082251,-0.245624292457385,-0.696086082488586,0.367010051604075
-0.492936651706696,-0.829977324754,0.429823596663773,-0.423283963279116,-0.827424989118819,0.370417749417432,-0.245393069579848,-0.789001672252961,0.339914957255495
-0.393966679573059,-0.919390022903681,0.393254598341882,-0.351641745752636,-0.91042611519704,0.358240074415885,-0.242391040420803,-0.883159606460605,0.312670871967187
-0.216883168816566,-1.03694142311811,0.34171570468694,-0.269265020817122,-0.986563634970609,0.340963864731423,-0.236711613355597,-0.978018979270924,0.285654783979265
-0.070909184217453,-1.10815583199263,0.308994758985937,-0.194160768583886,-1.059699133853,0.318441106980109,-0.228525723040574,-1.07305709478392,0.259250882197458
-0.0112149596214294,-1.10093393594027,0.285836221855134,-0.141300623487398,-1.13586530460483,0.291222630555926,-0.218075753789526,-1.16777220682557,0.233844382247886
-0.0197285056114197,-1.12090795151889,0.28592040348798,-0.119022782111739,-1.2222255356234,0.259798075983231,-0.20566742449944,-1.26168574736943,0.20981470658711
-0.0472110038995743,-1.22847910478711,0.254833718016744,-0.127826670871096,-1.32391760021779,0.22493970671538,-0.19166015789834,-1.35434411278578,0.187528110945916
-0.1073847001791,-1.3945306737721,0.183645566795021,-0.161190275157484,-1.44117887941786,0.188464981434803,-0.176456370442624,-1.44532007144534,0.167329905124265
-0.202445808649063,-1.54646282494068,0.128393499338999,-0.207241822741745,-1.56893644035497,0.153209931908659,-0.16048998243123,-1.53421381033395,0.149536470995665
-0.298154203891754,-1.72593930870295,0.0868589267134666,-0.250995165799962,-1.69853000234174,0.121934278490455,-0.144214306810142,-1.62065356377097,0.134427332436923
-0.368616076111794,-1.83774552717805,0.0726974226487801,-0.277270187967838,-1.82004099599755,0.0960853876393934,-0.128089369676335,-1.7042956950413,0.122237571330868
-0.386671108603477,-1.96436245054007,0.0558851107768714,-0.273877403783228,-1.92415467436409,0.0752529188946579,-0.112568674923667,-1.78482406455398,0.113150900398442
-0.367375881671906,-2.00487517654896,0.0853253756370395,-0.234347116922001,-2.00310342153457,0.0574833937024896,-0.0980854662690354,-1.86194853463732,0.107293694277152
-0.260537311434746,-2.08621754765511,0.0951344544813037,-0.159694500620193,-2.05077977010885,0.040480818247405,-0.0850386618515127,-1.93540253164099,0.104730250965677
-0.0901108556985855,-2.22929248273373,0.0723019178956747,-0.0586510701407282,-2.06323607604813,0.0233994846567386,-0.0737788204783505,-2.00493969776427,0.105459517482695
0.0766944193840027,-2.26632860049605,0.068870515935123,0.0541703673219848,-2.04151800929167,0.00833185371302696,-0.0645947079870357,-2.07032980136502,0.109413476726764
0.230124188661575,-2.29214230343699,-0.0160077875317074,0.161694446217588,-1.99681655605076,0.000696436294881721,-0.0577012191110722,-2.13135422493976,0.116457361577758
0.29344953417778,-1.86545752868056,-0.114863727539778,0.247835787274149,-1.95397469448609,0.00775468747649135,-0.0532295252507654,-2.18780151017238,0.126391832116478
0.303485695123673,-1.36281873822212,-0.105577207049355,0.299359070743749,-1.94609232323582,0.0348555194009339,-0.0512203253031072,-2.23946359222048,0.13895720742838
0.451199226379395,-1.55434048622847,0.00845414650160819,0.306207707782561,-1.99800443825826,0.0813650750211719,-0.051620963991139,-2.28613344347041,0.153839764879412
0.553075264692307,-2.00349201768637,0.186330151408911,0.263302887827738,-2.11090210404454,0.139718546749357,-0.0542869629008442,-2.32760477777586,0.17067999504966
0.305072629451752,-2.3447839088738,0.293958187121898,0.175218215580684,-2.26237428072625,0.1987000485008,-0.0589882049456951,-2.36367417956858,0.189082542227888
-0.0516133725643158,-2.53947031617165,0.349402564018965,0.0584010003827839,-2.41891819498384,0.248525696443965,-0.0654196414982437,-2.39414557142064,0.208627408794777
-0.243968641161919,-2.83555635988712,0.358218776509166,-0.0643410514088268,-2.54872682665994,0.284463112043148,-0.0732159838974363,-2.41883647632336,0.228881904263935
-0.290209007263184,-2.94304777175188,0.324330690018833,-0.173183433992643,-2.63044716683977,0.307623635158032,-0.0819694645856528,-2.43758522433513,0.249412801337248
-0.349486910104752,-2.73616538822651,0.295048930384219,-0.256770974050194,-2.65843130862406,0.323376768510606,-0.09124949392398,-2.45025816848355,0.2697982128548
-0.35130890250206,-2.55490755021572,0.274220033604652,-0.312182547815109,-2.6416669908995,0.338476521932608,-0.100622947140943,-2.45675609624756,0.289638792394548
-0.298589821457863,-2.53531060695648,0.283217710778117,-0.342220216895159,-2.59607736013843,0.358106721315439,-0.109673877024951,-2.45701928142605,0.308567951330359
-0.324688283801079,-2.47974714785814,0.332249172180891,-0.351949694381322,-2.53672911187542,0.383829798804972,-0.118021606913364,-2.45103092029114,0.326260851283311
-0.371847247481346,-2.39624393820763,0.414825780875981,-0.346020438806466,-2.4746029173006,0.413125988675414,-0.125336360809604,-2.43881894846656,0.342441965164726
-0.33749719440937,-2.38223313242197,0.480952271595597,-0.328271688895652,-2.4162501793256,0.440753662445129,-0.131351798755446,-2.42045640083857,0.356891011204599
-0.291174967288971,-2.3504706184566,0.514116290062666,-0.302663060758116,-2.36427305199928,0.461222063888102,-0.135874032758733,-2.39606056283535,0.369447072765301
-0.266302081346512,-2.29527392596006,0.512271237708628,-0.273494259890973,-2.31843625165201,0.470992922346223,-0.138786900904411,-2.36579119085559,0.380010744779227
-0.211309018135071,-2.28284391492605,0.479290785267949,-0.244767611227878,-2.27683615648173,0.469374085159998,-0.140053472579648,-2.32984807180628,0.388544208916548
-0.16363257586956,-2.28393573626876,0.452951636910439,-0.219314656134746,-2.23688630765191,0.457994439224857,-0.139713935766926,-2.28846816082407,0.395069232090281
-0.160344686508179,-2.2001153151691,0.436323032677174,-0.197788828562985,-2.19652775825237,0.439587057915471,-0.137880165610227,-2.24192249395304,0.399663191124891
-0.177966440320015,-2.11054532691836,0.426540713980794,-0.178127098480712,-2.15480221098504,0.417089636236936,-0.134727384920731,-2.19051302847073,0.402453330489425
-0.17886866569519,-2.09456517890096,0.389334076792002,-0.156272088327972,-2.11084880327252,0.393456571361927,-0.130483403173611,-2.13456952341448,0.403609545342217
-0.166408249139786,-2.08310829073191,0.342407941929996,-0.127829792591218,-2.06272499635796,0.371611465320475,-0.12541597024707,-2.07444653546321,0.403336043142815
-0.158254891633987,-2.03970426276326,0.327684762552381,-0.0897980546510865,-2.00780286391385,0.353898939696025,-0.119818818575092,-2.0105205665157,0.401862273459479
-0.111136858463287,-1.99091363355517,0.331894100010395,-0.0420630264812644,-1.94426786673481,0.341374618825237,-0.11399700330135,-1.94318736187189,0.399433526768615
-0.0166212952136993,-1.90216649472713,0.338816984072328,0.011611770012772,-1.8723613013346,0.333742236451303,-0.108252186461787,-1.87285933296835,0.396301587829783
0.0671026468276978,-1.78064498126507,0.335385984107852,0.0638273995170961,-1.79464123867715,0.329987376370534,-0.102868541096014,-1.7999630748635,0.392715790423791
0.151989015340805,-1.67569666966796,0.336262043192983,0.105210686097769,-1.71497843918271,0.329074302900987,-0.0980999598741234,-1.72493696336429,0.388914766525499
0.215058252811432,-1.60120533496141,0.331834568046033,0.12687927548696,-1.63676215404025,0.330286746454816,-0.0941592210957543,-1.6482288367299,0.385119124513785
0.208802901506424,-1.54166854664683,0.32399356149137,0.123010563595881,-1.56153908902836,0.333198667887676,-0.0912096755624289,-1.57029377678869,0.3815252341011
0.147858542203903,-1.48697062164545,0.335428851507604,0.0926400689577273,-1.48883157383105,0.337404196432279,-0.0893598638941226,-1.49159199537322,0.378300241790052
0.0691655445098877,-1.43459491834044,0.34388224426657,0.0398638393672253,-1.41689952313324,0.342288165040265,-0.0886612639911357,-1.41258680728778,0.375578389100873
-0.0276316022872925,-1.37164934948087,0.355731663331389,-0.0273992326185685,-1.34388265812742,0.347095847130405,-0.0891091271260548,-1.33374264238084,0.373458656391446
-0.118113171458244,-1.29465292140841,0.364053091742098,-0.0992195853679467,-1.26885820642298,0.351245523320374,-0.0906461234971018,-1.25552302938204,0.372003709566825
-0.202361024022102,-1.19728786379099,0.357185792773962,-0.165413379613604,-1.19239662479958,0.354633521963141,-0.0931683187489458,-1.17838848039158,0.37124008839399
-0.272457445263863,-1.10699048191309,0.356301035955548,-0.217049227437435,-1.11634495379707,0.357685540136463,-0.0965328672650912,-1.1027942174574,0.371159545670119
-0.311635544300079,-1.01920506387949,0.355155712589622,-0.247729567045942,-1.04298091444495,0.361104083010116,-0.100566748459823,-1.02918770545543,0.371721425617981
-0.310819272994995,-0.94760853946209,0.357607011571527,-0.254581382493781,-0.974007391355209,0.365517797872082,-0.105075889856796,-0.958005979268889,0.372855954554994
-0.288736678361893,-0.894934774339199,0.367787269838154,-0.238716841946184,-0.909842238203188,0.371234746012611,-0.109854106915249,-0.889672770187171,0.374468303537871
-0.224503844976425,-0.849773658066988,0.37639645434916,-0.205020495516928,-0.849502998945596,0.378179607330205,-0.114691427425995,-0.824595443728102,0.376443269395001
-0.152123501300812,-0.810703293979168,0.389286458529532,-0.161235650470091,-0.791145954036884,0.38600704962086,-0.119381534022715,-0.763161761930398,0.378650407759911
-0.0881941384077072,-0.7569203851372,0.399403164871037,-0.11644641155532,-0.733004483317316,0.394310076479738,-0.123728224383205,-0.705736484817877,0.380949441459516
-0.0345582139492035,-0.692330725416541,0.397765286676586,-0.0793694767396997,-0.674256156629484,0.4027879329402,-0.127550928343906,-0.652657835798594,0.383195762264132
-0.00233947098255158,-0.633959871903062,0.396320001147687,-0.0568950298200312,-0.615438024931722,0.411170078611365,-0.130689413725395,-0.604233878206532,0.385245845060915
0.0159476959705353,-0.55606330152601,0.414281368553638,-0.0529661568575413,-0.558371141365496,0.418879658663905,-0.13300784757126,-0.560738883138942,0.386962400734846
-0.0216270965337753,-0.481837284229696,0.439092858731747,-0.0678029330126347,-0.505634132465922,0.424869292756568,-0.134398357368805,-0.522409805185044,0.388219105799039
-0.0854471164941788,-0.44510112863034,0.438984831422567,-0.0978288033369271,-0.459668986614665,0.427986774571543,-0.134784167890008,-0.489443013185546,0.388904762136164
-0.13426376581192,-0.424256024099886,0.439612201116979,-0.136602659001394,-0.422093701107518,0.42754992398172,-0.134122291545436,-0.461991439085022,0.388926760701274
-0.199347369074821,-0.390420270189643,0.427593870609999,-0.17631774871819,-0.393745833187676,0.423617587718708,-0.132405647313385,-0.440162304425722,0.388213751562452
-0.266410254836082,-0.362800216153264,0.41258640691638,-0.209338786387101,-0.375051604586862,0.416866669029868,-0.129664400249036,-0.424015562439794,0.386717459620727
-0.284125564098358,-0.37123694434762,0.397262426130474,-0.229764898533097,-0.366134000233435,0.408213241887226,-0.125966269937293,-0.413563159781196,0.384413627010364
-0.27381575345993,-0.361061327308416,0.399479288309813,-0.234688608137659,-0.366811844967319,0.398397648306734,-0.121415562711292,-0.408769181117899,0.381302103645944
-0.244868527650833,-0.354876763857901,0.391917157396674,-0.224480918049013,-0.376615158149815,0.38785401476935,-0.116150739898493,-0.409550895100436,0.377406141783126
-0.195042064189911,-0.401122136637569,0.372096485048532,-0.202050081825071,-0.394609880920717,0.376885523581542,-0.110340433372059,-0.41578067381596,0.372770976921958
-0.152808794975281,-0.426430018879473,0.359573722556233,-0.171549131214358,-0.419361249994464,0.365762370402647,-0.104177941990428,-0.427288712272204,0.367461796840873
-0.126092281937599,-0.44134498693049,0.358916824422777,-0.137099203946514,-0.449289780699887,0.354616314519231,-0.0978743665214425,-0.443866432951201,0.361561214492706
-0.0980010885000229,-0.479141352362931,0.349388238340616,-0.102090433502971,-0.482864752833875,0.343452703128973,-0.0916506485014518,-0.465270427262456,0.35516636910973
-0.0595755261182785,-0.530208046808839,0.331922239735723,-0.0691569763537242,-0.518485682079717,0.332361898542025,-0.0857288602535389,-0.491226764527697,0.348385782882303
-0.0276579147577286,-0.575844322443008,0.320949976108968,-0.0403319269397064,-0.554643520550944,0.321626317718398,-0.0803231468116343,-0.521435490996048,0.341336098792246
0.00352119326591492,-0.598196692988276,0.313957692906261,-0.0169702353907563,-0.590437904672172,0.311637112931687,-0.0756307474881206,-0.555575145875274,0.334138819768426
0.0122522556781769,-0.630111600011587,0.303212611880153,0.000495280380036434,-0.625862239125711,0.302827965138254,-0.0718235267849233,-0.593307138630845,0.32691716039426
0.0178012633323669,-0.668426942378283,0.286897911764681,0.0126548410801992,-0.661635126867888,0.295648056852428,-0.0690404218916305,-0.634279861016743,0.319793109430432
0.013343346118927,-0.697982424795628,0.282266368791461,0.0208732781752762,-0.69892695357386,0.290406514197928,-0.0673811691428935,-0.678132444152109,0.312884784481148
0.0022745668888092,-0.731167200878263,0.282709916643798,0.0267059788489592,-0.739141719313775,0.287040740582195,-0.0669016096006712,-0.724498109065708,0.306304139706941
0.00539581060409546,-0.762199836149812,0.293567574843764,0.031116051815785,-0.783563855555067,0.285087010130925,-0.0676108016663407,-0.773007093248716,0.300155064092454
0.0123820638656616,-0.802733977586031,0.290178144928068,0.0337808927648454,-0.832780979210261,0.283963566009457,-0.0694700933327504,-0.823289162509633,0.29453188286611
0.0335174095630646,-0.866128100976348,0.281797623094171,0.0328805629406482,-0.886071887004806,0.283300626279963,-0.0723942326417423,-0.874975734351838,0.289518251322656
0.0504322350025177,-0.94657431319356,0.285172782149166,0.0256028188678711,-0.941202480882698,0.283002366083728,-0.0762545220838281,-0.927701645092309,0.285186411819397
0.0456585681438446,-1.03345238953829,0.280839483719319,0.00925807580561867,-0.995063654723466,0.283106535430637,-0.0808839468752392,-0.981106590331592,0.281596772320101
0.0124054527282715,-1.08749791145325,0.279342633057386,-0.0175149223148129,-1.04506086664255,0.283650229219983,-0.0860841225946946,-1.03483626413993,0.278797757356788
-0.0374087315797806,-1.11647700458765,0.288759226687253,-0.0541011909919227,-1.09045809055133,0.284585880234791,-0.0916338119414685,-1.08854322588143,0.276825877910916
-0.0959791213274002,-1.12781738698483,0.291312998123467,-0.0980656180421472,-1.13274744622318,0.285820040943892,-0.0972986578201439,-1.1418875411119,0.275705964711497
-0.14609502196312,-1.13666999839246,0.288846313655376,-0.14582440372363,-1.17475285844082,0.287385190334635,-0.102841682439203,-1.19453727174638,0.275451510148602
-0.189200111031532,-1.17659924536943,0.283982654493302,-0.193305990895071,-1.21896031013064,0.289512236761625,-0.108034024879395,-1.24616891884523,0.276065068207764
-0.236455553770065,-1.25731523349881,0.282554782703519,-0.236266508878278,-1.26611547854751,0.292444707748309,-0.112665345439701,-1.29646793420627,0.277538669714505
-0.272819972634316,-1.33999383956194,0.2883243400231,-0.270364617011444,-1.315131066091,0.296125387559707,-0.116553320734658,-1.3451294059159,0.2798542203899
-0.317049481272697,-1.39068379059434,0.29765154434368,-0.291348084828673,-1.36433511945822,0.300003564811966,-0.119551690040695,-1.39185899147531,0.282983859522376
-0.346080322265625,-1.41087685748935,0.309638208523393,-0.295679974869489,-1.41281652931762,0.303116609955359,-0.121556388949401,-1.4363741333278,0.286890266193608
-0.340479859113693,-1.42768087819219,0.323662864901125,-0.281668776649603,-1.46056856357928,0.304458799949721,-0.122509418561386,-1.47840555898044,0.291526908799684
-0.287785336375237,-1.48799432292581,0.328893564753234,-0.250578721793306,-1.50744376496637,0.303563599519306,-0.122400243903801,-1.51769904525256,0.296838244462353
-0.201973938345909,-1.56725537762046,0.300164440087974,-0.206821156043158,-1.55224502666456,0.301005059268906,-0.121264686580782,-1.55401740732434,0.302759890097306
-0.126731382608414,-1.61855738595128,0.282000996563584,-0.156804054296372,-1.59305968983946,0.298294484955358,-0.11918145860187,-1.58714265162261,0.309218806478838
-0.0717962068319321,-1.65046564176679,0.28365745794028,-0.107035453937087,-1.62842450427101,0.297103375571742,-0.116266653675018,-1.61687820925808,0.316133556691797
-0.0391979795694351,-1.65122300237417,0.29226994978264,-0.0626023547552935,-1.65807089908251,0.298512962478912,-0.112666644394165,-1.64305115300275,0.323414713565193
-0.011854060292244,-1.6640631955862,0.304105043169111,-0.0266578314793976,-1.68261386008254,0.30286383603057,-0.108549912438637,-1.6655143022648,0.330965490683063
-0.0035749876499176,-1.68976653233171,0.314892918504775,-0.000756290706297486,-1.7026055012425,0.310071773064195,-0.104098361685637,-1.68414813435576,0.33868265765195
0.01659907579422,-1.71453884616494,0.316922560147941,0.0144542067218105,-1.71785336717449,0.319988438847639,-0.09949863986905,-1.69886243743623,0.346457777257062
0.0434272706508637,-1.74111458748579,0.31682937014848,0.0187556681509667,-1.72747961349026,0.332464412730802,-0.0949339362018697,-1.70959765385395,0.354178775813252
0.0421022915840149,-1.75636500298977,0.333016801960766,0.0125586482455139,-1.73056530884857,0.347026849675033,-0.090576641476807,-1.71632587212795,0.361731831518414
0.0174773275852203,-1.73967894986272,0.361616666615009,-0.00245771513667851,-1.72693751746527,0.36251541184142,-0.0865821605518979,-1.71905143660019,0.369003539027915
-0.0358972263336182,-1.70910108178854,0.40396063093096,-0.0231147102342949,-1.71750364922598,0.377219909065246,-0.08308405939209,-1.71781116029075,0.375883281533538
-0.071587461233139,-1.6947131305933,0.409194583296776,-0.0454288950608545,-1.70382543941005,0.389645035565997,-0.0801906169318829,-1.71267414834132,0.382265716950018
-0.0896559423208237,-1.69715712055564,0.411892561689019,-0.0658334653815005,-1.68746286336489,0.3993107835116,-0.0779827481150593,-1.70374126069807,0.388053268219331
-0.103823161125183,-1.68046405076981,0.403791427128017,-0.0820878778774549,-1.66986218983814,0.406913015835886,-0.0765131825634129,-1.69114425602694,0.39315850443714
-0.105251051187515,-1.63875074520707,0.394429596327245,-0.0935119243477196,-1.65265143739374,0.413793314762735,-0.0758067321811346,-1.67504466113204,0.397506309302372
-0.0972064518928528,-1.61388677626848,0.398560800366104,-0.100708818183581,-1.63751964283755,0.421081058396461,-0.0758614602041695,-1.65563240350396,0.401035750185366
-0.0927403485774994,-1.59378492593765,0.414152875989676,-0.10495528209343,-1.6254712676156,0.428945341795518,-0.0766505663616281,-1.63312423184085,0.403701577121311
-0.0909540241956711,-1.58690246075392,0.433125628978014,-0.107451205314033,-1.61602157828162,0.436346699045525,-0.0781248183005207,-1.60776193033606,0.405475291722678
-0.0996131658554077,-1.60287354558706,0.458370178565383,-0.108741641590018,-1.60686480986755,0.441402046903506,-0.0802153798063193,-1.57981030669439,0.406345732292897
-0.11605085849762,-1.60115914195776,0.461356863230467,-0.108587652959803,-1.59424303307998,0.442167655216605,-0.0828369062645617,-1.54955490501794,0.406319128744856
-0.12858319580555,-1.60677656203508,0.455418029017746,-0.106398553005285,-1.57391338528889,0.437433708498738,-0.0858907959100261,-1.51729937194064,0.405418595973185
-0.11518605530262,-1.58924456298351,0.442138052098453,-0.101990879175631,-1.54239231729023,0.427149510888281,-0.0892685038668419,-1.48336239862622,0.403683061156048
-0.0874918878078461,-1.54761311843991,0.41455761294812,-0.0960419404180923,-1.49818537375024,0.412410533489012,-0.0928548478835682,-1.44807418070101,0.401165658021331
-0.0847179687023163,-1.46428576380014,0.39217330198735,-0.089820400089424,-1.44257474616998,0.395123617972031,-0.0965312602200474,-1.41177238499061,0.397931663562101
-0.0851693737506866,-1.37892533227801,0.368715515322983,-0.0846114934682146,-1.37946386116224,0.377500841161479,-0.100178964669936,-1.37479768048802,0.39405609194508
-0.0802635598182678,-1.30389985442162,0.349877211749554,-0.0814805286680326,-1.31433044279952,0.361576246362593,-0.103682074275265,-1.33748896810813,0.389621088985245
-0.0751238572597504,-1.22211740724742,0.336737129464746,-0.0813333613927193,-1.25291523412523,0.348856791490902,-0.106930609884085,-1.30017851166277,0.384713283680666
-0.079460152387619,-1.15358475074172,0.330025183707476,-0.0849000508468281,-1.20003473379124,0.340124253642092,-0.109823433086046,-1.26318721471828,0.379421249325552
-0.0789374113082886,-1.11710587263107,0.330495336391032,-0.092576168490602,-1.15853119175814,0.335405925385706,-0.11227107209047,-1.22682029495162,0.373833207062756
-0.0888040030002594,-1.09987252011895,0.338868183754385,-0.104198206941321,-1.12860990666388,0.334139415905308,-0.114198398064778,-1.19136357776876,0.368035073035532
-0.112485226392746,-1.10408587753773,0.339648969769478,-0.118830281112275,-1.10793835159489,0.335506263561199,-0.115547084207001,-1.15708056981563,0.362108911646307
-0.137909504771233,-1.11649717748165,0.336718637645245,-0.134777665767402,-1.09254975661385,0.338745266260578,-0.11627775320273,-1.12421039236794,0.356131817509305
-0.157629239559174,-1.11399025686085,0.328680835738778,-0.149941155988275,-1.0782688390938,0.343165926686813,-0.116371695221339,-1.09296657072072,0.350175212359921
-0.171058539748192,-1.09685192160308,0.343040574118495,-0.162297730315473,-1.06212479694199,0.347844783885814,-0.115832024140294,-1.06353660522292,0.344304512992375
-0.182174681425095,-1.05518605157733,0.366147674024105,-0.170255802550059,-1.0431339114798,0.351443828150038,-0.114684139801344,-1.03608220415781,0.338579102386129
-0.185516365170479,-1.01485722050071,0.375304852277041,-0.172861681854653,-1.02212099088846,0.352593474309103,-0.112975381683093,-1.01074004114166,0.333052518594241
-0.174393206834793,-0.996459468081594,0.360075559839606,-0.169897702607141,-1.00083874044465,0.350597086569032,-0.110773793788246,-0.987622903945806,0.327772767089102
-0.162994059920311,-0.963630129620433,0.341697724498808,-0.161804766093569,-0.981059018399077,0.345732212538719,-0.108165968509078,-0.966821116397817,0.322782665773055
-0.149548387527466,-0.949841956570745,0.330323720611632,-0.149433954233429,-0.964001081162887,0.338874972001604,-0.105253993845157,-0.948404130134704,0.318120148379422
-0.12962750852108,-0.949745331332088,0.332829800695181,-0.133784429736407,-0.950074448358973,0.330919406277619,-0.102151587762225,-0.932422193541533,0.31381847661885
-0.11025451362133,-0.939868726283312,0.32283617824316,-0.115802177949855,-0.938995491651556,0.322542122864169,-0.0989795599502516,-0.918908011403592,0.309906336800517
-0.0999903112649918,-0.931418184041977,0.309354216568172,-0.0962517555276611,-0.930170717757178,0.314287031201402,-0.0958607901723333,-0.907878313666404,0.306407818094051
-0.0809359896183014,-0.928324276059866,0.298513241205364,-0.0757687410017857,-0.923006942016946,0.306580942113343,-0.092914950733061,-0.899335259001574,0.303342286538476
-0.0613367074728012,-0.920311251729727,0.295317993666977,-0.0550886731912514,-0.917063806884425,0.299576698616059,-0.0902532267350381,-0.893267611211238,0.300724182104975
-0.0420560985803604,-0.91197582654655,0.3044728513062,-0.03526085741485,-0.912120911219418,0.293107659657114,-0.0879733012926453,-0.889651644178237,0.298562775223627
-0.0164183968305588,-0.905496599972248,0.303034180440009,-0.0177160823917205,-0.90812643895088,0.287001696995166,-0.0861548735360576,-0.888451752628944,0.296861923615504
0.00805278539657593,-0.907528653591871,0.285433622784913,-0.00411794665729237,-0.905069324161876,0.281569442567244,-0.0848559641249348,-0.889620769280971,0.295619871205558
0.00784813284873962,-0.911454547271133,0.264603081475943,0.00398686304345351,-0.902961181393718,0.277728779312614,-0.08411023436941,-0.893100011819429,0.294829130702001
0.00480524182319641,-0.90854709237814,0.258420381825417,0.00542647106350392,-0.902007474676308,0.276519616572711,-0.0839254994723279,-0.898819104044221,0.294476490676969
0.0149665331840515,-0.900538892000914,0.270913268700242,-0.000596263768710291,-0.90277044711817,0.278429155144153,-0.084283554408015,-0.906695633991706,0.294543183764141
0.00791712999343872,-0.892917558029294,0.282726234029979,-0.0144071039951397,-0.906045356433334,0.283128859956398,-0.0851413560797559,-0.916634727591584,0.295005241048101
-0.0217387783527374,-0.90180115967989,0.290252751745284,-0.035472254520462,-0.912445395734859,0.289717862115402,-0.0864335228876875,-0.928528627861691,0.295834038484532
-0.0594872331619263,-0.922841853573918,0.299035287927836,-0.0621576138609784,-0.922049475765712,0.297093219430496,-0.0880760276570836,-0.942256373767152,0.296997018660668
-0.0924456489086151,-0.9398049916327,0.308414788283408,-0.0919708970240171,-0.934458054045195,0.304178445966655,-0.0899708773398496,-0.957683667521077,0.298458551397472
-0.125568956136703,-0.961326399743557,0.31521871805191,-0.122038025101448,-0.949195828800348,0.310051346115952,-0.0920115006048394,-0.974663005326912,0.300180883501302
-0.161491910219193,-0.975242919176817,0.319486491121352,-0.149504669262223,-0.966144853871084,0.314049731511773,-0.0940885113070488,-0.99303412830971,0.302125122380719
-0.182716718316078,-0.98351716786623,0.326628097593784,-0.171860783068789,-0.985748352436942,0.315869508417269,-0.096095488713347,-1.01262483169943,0.304252199711972
-0.198225873112679,-0.990661515221,0.32979780010879,-0.187208936657391,-1.00880326951382,0.315704862400273,-0.0979344171075731,-1.03325215275038,0.306523768888222
-0.209329735636711,-1.02126511104405,0.309610872790217,-0.194414841136268,-1.03588035839685,0.314371783751954,-0.0995204573654267,-1.05472393994352,0.308903002415817
-0.202560414075851,-1.05541051156819,0.297057668231428,-0.193172373024673,-1.06677461015823,0.313111865679024,-0.100785778030384,-1.07684078484137,0.311355270948845
-0.189819331169128,-1.09199580900371,0.300100029353052,-0.183991548031097,-1.10034102445938,0.312999160421805,-0.101682247940622,-1.09939827208983,0.313848701156749
-0.171378382444382,-1.13535181671381,0.311296369247138,-0.168050111898633,-1.13466328301007,0.314429726749742,-0.102182879566808,-1.12218947468459,0.316354620682459
-0.152529298067093,-1.18124580837786,0.31872924014926,-0.146987734581252,-1.16741845404681,0.317116036976903,-0.102282003976238,-1.14500759613503,0.318847901768302
-0.130567740797997,-1.21685315899551,0.326149904988706,-0.122803060431803,-1.19643620351489,0.320447677383065,-0.101994246704164,-1.16764864460241,0.321307211391137
-0.0974391710758209,-1.23867562562227,0.332986469529569,-0.0978555892095653,-1.22031716617217,0.323884454317402,-0.101352451907117,-1.18991402104925,0.323715169258639
-0.0636077660322189,-1.24673776656389,0.326120668910444,-0.0747623718592801,-1.23879140207351,0.32720281463823,-0.100404764949442,-1.2116129159844,0.32605841028958
-0.0329718643426895,-1.2509572635591,0.324184509627521,-0.0559946983779516,-1.25261363798394,0.330476527387467,-0.0992111271755687,-1.23256443603764,0.328327547238248
-0.0227205258607864,-1.26333143368363,0.333043552972376,-0.0432699691909823,-1.2631257783849,0.333821393484848,-0.0978394574946738,-1.25259941685294,0.330517031160636
-0.0273509359359741,-1.27403286159039,0.338697773963213,-0.0371098893809539,-1.27185748877594,0.33720286511524,-0.096361790974442,-1.27156191484319,0.332624910261428
-0.0356504738330841,-1.27546732977033,0.337155570834875,-0.0368766443252323,-1.28036606428171,0.340463640057878,-0.0948506155546798,-1.28931040038284,0.334652489647855
-0.0499615341424942,-1.27545665860176,0.338944014832377,-0.0412372639118207,-1.29011304637056,0.343367797893135,-0.0933755997422438,-1.30571869543126,0.336603895781198
-0.0587042909860611,-1.28568416967988,0.346445992514491,-0.0487627167540611,-1.30214462843612,0.345542787806764,-0.0920008459469947,-1.32067670837945,0.338485551109155
-0.059192533493042,-1.30552435711026,0.356161579862237,-0.0583641580008715,-1.3167143470677,0.346507353615054,-0.0907827454937731,-1.33409101776955,0.340305567090836
-0.0651683878898621,-1.3289287148416,0.355929774306715,-0.0693545161201615,-1.33315754442351,0.345923824500523,-0.089768458940993,-1.34588534457742,0.342073067660062
-0.0755968970060348,-1.35110164895654,0.348644143603742,-0.0811820142115623,-1.35009877968897,0.34389731696433,-0.088995001738859,-1.3560009321808,0.343797460645771
-0.0867066067457199,-1.37838826552033,0.339556254856288,-0.0931183692417705,-1.36585817024377,0.341041674536646,-0.0884888800777894,-1.36439682897855,0.345487682420425
-0.106345649957657,-1.39340186879039,0.332849388867617,-0.104118708891297,-1.37894050878898,0.338261074713658,-0.0882661940262179,-1.37105004715339,0.34715145018636
-0.125118135809898,-1.39471413016319,0.332351133003831,-0.112947292902077,-1.38845496997863,0.336435140313465,-0.0883331051167435,-1.37595555750333,0.348794563909355
-0.130387646555901,-1.40066878840327,0.332380222901702,-0.118553721820503,-1.39424671583592,0.336209550195628,-0.088686555411911,-1.37912607725955,0.350420302627877
-0.126282316446304,-1.38714330151677,0.333032187446952,-0.120446886160659,-1.39670007583248,0.337935082569569,-0.0893151271417778,-1.38059161484468,0.352028956039823
-0.120525732636452,-1.38953890576959,0.335125746466219,-0.118774560613235,-1.39634279344372,0.341654543913797,-0.0901999470681185,-1.38039874929308,0.353617522507104
-0.115308262109756,-1.38577286034822,0.338677601069212,-0.114130854354186,-1.39344065324933,0.347048701342832,-0.0913155655038341,-1.37860963804919,0.355179590814236
-0.108579871058464,-1.38912521526217,0.354079422913492,-0.107334292298667,-1.38781619409052,0.353383707891985,-0.0926307713335169,-1.37530076144494,0.356705407123409
-0.0942506843805313,-1.39497593924403,0.368244156651199,-0.0992896573963206,-1.37902428185051,0.359622195949814,-0.0941093358306664,-1.3705614239798,0.358182112358737
-0.0897512519359589,-1.38915430516005,0.377177349999547,-0.0908698324590806,-1.36686521906395,0.364774826999129,-0.0957107053618788,-1.36449204273919,0.35959412094756
-0.0895009911060333,-1.36125957816839,0.375106266215444,-0.082852524096844,-1.35197252114167,0.368297991492423,-0.0973906836529996,-1.35720226443807,0.360923602354204
-0.0796548646688461,-1.32548835933208,0.366517583504319,-0.0760353935400059,-1.33595983248753,0.370226624868678,-0.0991021567536426,-1.3488089663572,0.362151024564979
-0.0635522174835205,-1.30324408918619,0.365887180566788,-0.0713770350849744,-1.3208810748051,0.370939830979307,-0.100795917887543,-1.33943421120768,0.36325572361509
-0.0557514470815659,-1.28954128548503,0.366197302266955,-0.0698438675802725,-1.30838693023152,0.37078448232863,-0.102421645455352,-1.32920323617785,0.364216472433157
-0.0594848942756653,-1.28050061300397,0.374705439582467,-0.0719907565624778,-1.29911799185843,0.369882030824412,-0.103929075452293,-1.31824255565574,0.365012031667553
-0.0740625876188278,-1.2910391959548,0.371580906808376,-0.0776518046536934,-1.29254116448117,0.368228778193389,-0.105269388585563,-1.30667824262715,0.365621672318667
-0.0923170101642609,-1.29845083415508,0.365274757817388,-0.08602099703126,-1.28725617460804,0.365900651388028,-0.106396802783465,-1.29463442848611,0.366025665146028
-0.10406582057476,-1.29356913998723,0.366217146255076,-0.0960643059162335,-1.28166438398964,0.363127447289103,-0.107270327223944,-1.28223203205296,0.366205736368298
-0.113651161193848,-1.27797593146563,0.36327709313482,-0.106963294319919,-1.27457377843667,0.360268662424538,-0.107855600734494,-1.26958770396988,0.366145493646875
-0.112972884178162,-1.26542108237743,0.357170736193657,-0.118295150767455,-1.26535029697694,0.357817534202447,-0.108126711342182,-1.25681295791511,0.365830829884626
-0.116229783296585,-1.25802303895354,0.351084442511201,-0.129826302523551,-1.25372410704887,0.356362555378271,-0.108067877802059,-1.24401345617426,0.365250313864178
-0.132540591359138,-1.24774743452668,0.344453626871109,-0.141062036731699,-1.23964803311811,0.356397417829191,-0.107674867570317,-1.23128842101279,0.364395575537879
-0.150427224040031,-1.22951289251447,0.353198941871524,-0.150939285048702,-1.22337050637245,0.358051296962433,-0.106956026714046,-1.2187301512822,0.363261689335071
-0.169518967866898,-1.21438417218626,0.358440532162786,-0.157954643293919,-1.20557127350917,0.360952093240148,-0.105932804550027,-1.2064236337352,0.361847550793167
-0.175256255865097,-1.19166766628623,0.367987938970327,-0.160648645902576,-1.18742138548616,0.364342792724696,-0.104639671008152,-1.19444624978496,0.360156230929838
-0.167992844581604,-1.16277854718268,0.366904486455023,-0.158114307374813,-1.17050391591055,0.367326165137408,-0.103123351141922,-1.18286758957059,0.3581952816402
-0.157321091294289,-1.13692369446158,0.373193130344152,-0.150226910063509,-1.15647330144477,0.369045974337365,-0.101441340811439,-1.17174939367604,0.355976957444764
-0.138797112107277,-1.13004386052489,0.379046522118151,-0.137552253946468,-1.14648335943346,0.368804046650888,-0.099659718465948,-1.16114564546534,0.353518316583942
-0.121725581288338,-1.12602806590498,0.372093524895608,-0.121100691426297,-1.14071269550263,0.366222428369247,-0.0978503245407469,-1.15110283086712,0.350841168470279
-0.101049826741219,-1.1355622433871,0.363028111383319,-0.102087643625579,-1.13827077720667,0.361369775371399,-0.0960874351325617,-1.14166036683602,0.347971844450536
-0.0862435072660446,-1.14466986648738,0.352218509986997,-0.0817985737064896,-1.13749750344113,0.354682034890555,-0.0944441040664487,-1.13285117758977,0.344940783567876
-0.0684211939573288,-1.14647753320634,0.346405719816685,-0.061615005298785,-1.13650345598553,0.346740690535486,-0.0929883829642879,-1.12470237516649,0.34178194231998
-0.0407656180858612,-1.14773088388145,0.340780954174697,-0.0431270959393553,-1.13370966071268,0.338123059464558,-0.0917796502164413,-1.11723598459321,0.338532054107842
-0.0214908564090729,-1.14244317367673,0.331345850452781,-0.0281054407716189,-1.12821571047955,0.329416694190821,-0.0908652858607602,-1.11046964863851,0.335229777451232
-0.00575716853141785,-1.13107881769538,0.32146983012557,-0.0182275105127633,-1.11998690196698,0.321296214885723,-0.0902779194835042,-1.1044172539137,0.331914781011141
-0.000167815089225769,-1.1103821593523,0.30831666469574,-0.0147068558587164,-1.10984178023424,0.314507407816509,-0.0900334512661908,-1.09908943696247,0.328626818076717
-0.002565758228302,-1.08930170439184,0.301322627328336,-0.0179868418888339,-1.09916292036072,0.309701640097129,-0.0901300017613124,-1.09449395179087,0.325404843413248
-0.0230169796943665,-1.07492771342397,0.302675015218556,-0.0275982023874049,-1.08936745986501,0.307214863867651,-0.0905478856724587,-1.09063590369658,0.322286220577009
-0.0474472314119339,-1.07875201173127,0.302522147074342,-0.0423053235359832,-1.08141042578639,0.306959474190451,-0.0912506335404905,-1.08751787273501,0.319306057457832
-0.0655917263031006,-1.08597719684243,0.307600417323411,-0.0605332396854084,-1.07569969375058,0.308475979795783,-0.0921870099567236,-1.08513995983849,0.316496692682536
-0.0781456983089447,-1.07421771526337,0.310717823803425,-0.080770932317363,-1.07246621928455,0.311057153033924,-0.0932939060339179,-1.08349978924162,0.313887337993798
-0.0980098593235016,-1.05956342339516,0.311827990785241,-0.101647317908168,-1.07207605168378,0.313861332120805,-0.0944999245505628,-1.08259249576584,0.311503864915637
-0.121471227407455,-1.05788614958525,0.323658040948212,-0.121768615023513,-1.07481692310709,0.316001430057155,-0.0957294324038858,-1.0824107184038,0.309368710511043
-0.141908415555954,-1.0731975223124,0.328814079165459,-0.13962728426216,-1.08039978134774,0.31671332535952,-0.0969068275779005,-1.08294461332648,0.307500868409681
-0.159471697211266,-1.09271859794855,0.323708728998899,-0.153698135978179,-1.08778044544314,0.315641144638795,-0.0979607566153378,-1.08418188836526,0.305915928486002
-0.176671866774559,-1.10479850694537,0.316070438101888,-0.162655764448662,-1.09550446523219,0.31302230678435,-0.0988280240947994,-1.08610784728498,0.304626132202064
-0.187951145768166,-1.1094534753263,0.305129219535738,-0.165704014084571,-1.10224028736111,0.309581868175944,-0.0994569585656908,-1.08870541970316,0.303640420241425
-0.175804139971733,-1.11145877793431,0.29832521667704,-0.1629650271711,-1.10709759653012,0.306205550448619,-0.0998100394679904,-1.09195514670277,0.302964462202492
-0.149283508658409,-1.11775608301163,0.292471495997161,-0.155605517968502,-1.10966815684955,0.303565813179042,-0.0998656446565055,-1.09583509576143,0.302600670832982
-0.126382303833961,-1.12268090039492,0.29973580263555,-0.14538216970545,-1.11001886493754,0.301863365994773,-0.0996188435429386,-1.10032069033144,0.302548211991744
-0.12086545586586,-1.10979276001453,0.311330173462629,-0.13382010210767,-1.10875928368327,0.300861795097018,-0.0990812287088256,-1.10538445596362,0.302803024710706
-0.121993968486786,-1.10324826389551,0.306332010067999,-0.121671099678331,-1.10699040251253,0.300250510125953,-0.0982798399834019,-1.11099570313109,0.303357864514419
-0.116461917757988,-1.10274116411805,0.297141210325062,-0.109029294763656,-1.1060161380771,0.299999986090024,-0.0972552832683859,-1.11712018398073,0.304202380520447
-0.103191661834717,-1.1071870945394,0.295270558129996,-0.0958505764777455,-1.1070594457049,0.300340282194361,-0.0960591815213735,-1.1237197727635,0.305323235466358
-0.0884297811985016,-1.10551449850202,0.297324173357338,-0.0823878312763199,-1.11117494130742,0.301471970496386,-0.0947511210014905,-1.13075222466194,0.306704277806163
-0.0704747360944748,-1.09499097213149,0.306762913316488,-0.0693260044540811,-1.11914400672894,0.303382745465237,-0.0933952752859647,-1.13817106411866,0.308326774169218
-0.0511268842220306,-1.11060362264514,0.309501493312418,-0.0576590879208901,-1.13107955088997,0.305925889212628,-0.0920569025363576,-1.14592564231712,0.310169706959981
-0.0394687056541443,-1.14842838361859,0.305789096094668,-0.0483956131946559,-1.14602134133023,0.308996903477388,-0.0907989153919654,-1.15396138504921,0.312210136273063
-0.0384705859422684,-1.17408063031733,0.310543905682862,-0.0422484054725529,-1.16212455371654,0.312560731533589,-0.0896787148706969,-1.16222022807972,0.314423619638436
-0.0377484548091888,-1.19036907278001,0.314301034100354,-0.0395155995025814,-1.17741037158185,0.316530768035989,-0.0887454585365723,-1.17064121135319,0.316784678645099
-0.0385927927494049,-1.20115506604314,0.320015883408487,-0.0401756497442758,-1.19043645188331,0.320685919778426,-0.0880379002007077,-1.17916118310787,0.319267297935047
-0.0422262525558472,-1.21273079887033,0.326571050696075,-0.0440211457335903,-1.2005559036587,0.324694458382021,-0.0875828970432509,-1.18771555626858,0.321845438795436
-0.0542925667762756,-1.21486751765013,0.332860462032259,-0.0507405000099826,-1.20792040127385,0.328212479728294,-0.0873946345503673,-1.19623906351576,0.32449354685513
-0.0633007872104645,-1.20911678105593,0.338301661647856,-0.06001614931367,-1.21334413172827,0.331036050681152,-0.0874745737208342,-1.2046664707862,0.327187032200473
-0.0598298799991608,-1.20697947755456,0.337590384408832,-0.0715910579442246,-1.21795945568004,0.333257283306333,-0.0878120814812823,-1.21293322670609,0.329902701499283
-0.071928938627243,-1.20816448889673,0.325566681772471,-0.0850861527430027,-1.22270810181697,0.335279813793726,-0.0883856664431959,-1.22097604277402,0.332619125747393
-0.0954014164209366,-1.22879836276174,0.328142124451697,-0.0996410683720877,-1.22795304291595,0.337557003081499,-0.0891647093317348,-1.22873341181206,0.33531693318661
-0.117125576734543,-1.24377688273788,0.341043969243765,-0.113802915529907,-1.2335280070971,0.340235683455658,-0.0901115510181852,-1.23614607793741,0.337979022656056
-0.134871291518211,-1.24403182134032,0.348646482490003,-0.125825490151409,-1.23918744091104,0.343105300628924,-0.0911837822816209,-1.24315747102294,0.340590695823233
-0.148653178811073,-1.24073296844959,0.347916494160891,-0.134138676781579,-1.2449703250491,0.345875693770663,-0.0923365713940514,-1.24971411599413,0.343139707008158
-0.147770833969116,-1.24232721179724,0.347955414690077,-0.137743466523009,-1.25111195955446,0.348407837432895,-0.093524872012421,-1.25576602563028,0.345616228776408
-0.140139632821083,-1.25067528158426,0.347940979376435,-0.136381662701016,-1.25768274086208,0.350695923393848,-0.0947053759438825,-1.26126708486213,0.348012732543369
-0.133850367665291,-1.26388034105301,0.354351756982505,-0.13042836887503,-1.26434754222209,0.352741013573536,-0.0958381107031071,-1.26617543241931,0.350323786441605
-0.128497826457024,-1.27767465367913,0.358128583207727,-0.120687504085347,-1.27044070141444,0.354517033636028,-0.0968876250526973,-1.27045384041623,0.352545776266504
-0.119446921348572,-1.28487666919827,0.358080343678594,-0.108345145572523,-1.27529178826785,0.356061608698837,-0.0978237506573401,-1.27407008533996,0.354676558356459
-0.0966065275669098,-1.28464365765452,0.353038289621472,-0.0950665334099823,-1.27857342983331,0.357538102910565,-0.0986219695425047,-1.27699729818341,0.356715055945199
-0.0706817275285721,-1.27946624055505,0.354783427678049,-0.0829305773369642,-1.28043323005482,0.359135166725557,-0.0992634519953068,-1.27921427988333,0.358660813321141
-0.0537382507324219,-1.27660695210099,0.361029021441936,-0.0739823663598331,-1.28133776860622,0.360899815439033,-0.0997348551029757,-1.28070577108161,0.360513524672135
-0.0508894872665405,-1.27294104024768,0.363354203291237,-0.0695894220427518,-1.2817550444836,0.362701223034105,-0.100027984697456,-1.28146267032303,0.362272555797503
-0.060909276008606,-1.27643869847059,0.364921257086098,-0.070020474609307,-1.28186247585491,0.364330644934033,-0.100139419755058,-1.28148219897453,0.363936476608133
-0.0789584612846375,-1.28433697119355,0.361514815427363,-0.0745124225762836,-1.28143951373806,0.365572330454566,-0.100070178157719,-1.28076801224476,0.365502621346298
-0.083778321146965,-1.29087079614401,0.372427547089756,-0.0817376851356824,-1.28004780452267,0.3661943962655,-0.0998254708566436,-1.27933025369416,0.366966692763415
-0.0964585930109024,-1.28718763500452,0.374820702821016,-0.0903071665985422,-1.27742254012948,0.366018869584155,-0.0994145558718812,-1.27718554759876,0.368322426361049
-0.104959275126457,-1.27279193624854,0.368105577640235,-0.0990552682680251,-1.27377341604,0.365128291655088,-0.0988506718484433,-1.27435692230864,0.369561331127501
-0.105083820819855,-1.26326579868793,0.35637957137078,-0.107125352231792,-1.26972038330775,0.363944320390514,-0.0981510075674604,-1.27087365994703,0.370672524184409
-0.113565207123756,-1.25695095196366,0.354354278594255,-0.113893618587122,-1.26592339187784,0.362977367217266,-0.0973366500289495,-1.26677107233292,0.371642678174792
-0.124117677211761,-1.25265602588654,0.36717440854758,-0.118829673323275,-1.26269983556055,0.362501004575332,-0.0964324487238415,-1.2620902067026,0.372456100343543
-0.123827070593834,-1.25625732600689,0.36721899356693,-0.121486824034738,-1.25982656339239,0.362546932881379,-0.0954667362640832,-1.2568774848786,0.373094958789737
-0.128244642019272,-1.26602261468768,0.360895339474082,-0.121611196339913,-1.25661334382444,0.363157324460752,-0.0944708548343,-1.2511842756979,0.373539663918828
-0.117512662410736,-1.26071363523602,0.360397777967155,-0.119208382813716,-1.25226357398834,0.364482869431087,-0.0934784536440735,-1.24506639510566,0.373769403722073
-0.1167864382267,-1.25204265296459,0.363780428767204,-0.114501065658509,-1.24629219300695,0.366633390364143,-0.0925245439219661,-1.23858352500346,0.373762822203043
-0.110414142608643,-1.23675072222948,0.369927423857152,-0.107844092870743,-1.23867414429494,0.369545236466263,-0.0916443229832256,-1.23179854367033,0.373498821221174
-0.101998245120049,-1.23238489866257,0.372373423799872,-0.0997058953939155,-1.22970033560894,0.37300342496111,-0.0908718047067234,-1.22477676772596,0.372957456609202
-0.0854149568080902,-1.2196563872695,0.369963713139296,-0.0906712850021791,-1.21979427719866,0.376695382619466,-0.0902383178150439,-1.21758511577488,0.372120890147755
-0.0779796373844147,-1.20584599480033,0.37399471051991,-0.0813335067347069,-1.2094230930722,0.380142613013904,-0.0897709536874774,-1.2102912138323,0.370974351351798
-0.0765792292356491,-1.19887823335826,0.388953605778515,-0.072160662094405,-1.19902579560561,0.382602523383936,-0.0894910601652319,-1.20296247032066,0.36950705811991
-0.071672830581665,-1.19292576782405,0.393527188226581,-0.0635640374539847,-1.18897200938452,0.383207704033248,-0.0894128851788862,-1.19566515312119,0.36771304348635
-0.064452103972435,-1.1817145358026,0.387735594213009,-0.0561659625352887,-1.17964246484772,0.381327466096126,-0.0895424734435662,-1.18846350277877,0.365591837784952
-0.0454930919408798,-1.16836826607585,0.384855877049267,-0.0509826327184258,-1.17152517908014,0.376830173011175,-0.0898769118756131,-1.18141891485488,0.363148963022883
-0.0348897510766983,-1.15213698014617,0.378188516311347,-0.0492486427863156,-1.16511899160108,0.370132805079711,-0.0904040058511931,-1.17458922120212,0.360396209871944
-0.0323719400167465,-1.14690701119602,0.363197388276458,-0.0519002477072029,-1.16060840417237,0.362162401047383,-0.0911024483974813,-1.16802809457273,0.357351685832419
-0.0461321926116943,-1.15753067113459,0.342243269719183,-0.0590442746914311,-1.1575552402723,0.354189498996261,-0.0919425159861324,-1.16178459253308,0.354039642560601
-0.0694257456064224,-1.16668879956007,0.331028090827167,-0.0697788712931049,-1.15497513324489,0.347407687417145,-0.0928872870252692,-1.15590284466215,0.350490107504452
-0.0933151298761368,-1.16480431504548,0.332024529464543,-0.0825044580511118,-1.15184840807562,0.342422123027142,-0.0938943352715764,-1.15042187340318,0.346738356460062
-0.105223569273949,-1.15655667118728,0.33903987262398,-0.0955329628276203,-1.14766472610704,0.339026986335569,-0.0949178068422833,-1.14537552807592,0.342824266916116
-0.113929488658905,-1.14495148301125,0.34425423681736,-0.107591957660324,-1.14261981358599,0.33644284773878,-0.0959107541552752,-1.14079250745786,0.338791587182283
-0.121412170529366,-1.12990849748254,0.341544783264399,-0.117973215872742,-1.13742525631181,0.333808093925608,-0.0968275784758403,-1.13669644955525,0.334687146875312
-0.129998221993446,-1.12518087744713,0.332901136726141,-0.126424521894296,-1.13290010433792,0.330564483733282,-0.097626425971811,-1.13310607443268,0.330560025599738
-0.131510896682739,-1.12339184872806,0.329745357893407,-0.132991309335757,-1.12958547343826,0.326545887968561,-0.098271388021372,-1.13003537258617,0.326460692259683
-0.128736977577209,-1.12428471855819,0.324057113416493,-0.13783425176731,-1.127578674408,0.321880626196728,-0.0987343717704612,-1.12749383406585,0.322440127688764
-0.133010707497597,-1.12821112386882,0.315796167142689,-0.140959798387352,-1.1265984052105,0.316887781144582,-0.0989965289239216,-1.12548671188503,0.318548946125233
-0.13643366754055,-1.13345205634832,0.310342651829124,-0.141964753187434,-1.12619582584549,0.311982858260538,-0.0990491572510036,-1.12401530906162,0.314836534201569
-0.150030198097229,-1.12986493572593,0.305206329692155,-0.140021409349293,-1.12602280900525,0.307565871274141,-0.0988940184356075,-1.12307727470085,0.31135022818302
-0.154517351388931,-1.1256154717505,0.297645788490772,-0.134242216906038,-1.1259992813009,0.303916277824546,-0.0985430470062985,-1.12266689308436,0.308134550494722
-0.141841172575951,-1.12293393865228,0.300743149984628,-0.12429861254813,-1.12625738957914,0.301108160426865,-0.0980174590880236,-1.12277535154953,0.305230524759423
-0.11556612432003,-1.12461552478373,0.298891958054155,-0.11086605713409,-1.12694968023784,0.29899714567562,-0.0973463079967226,-1.12339097706868,0.302675084643667
-0.0866376096010208,-1.12576048269868,0.300795117113739,-0.0955165206004939,-1.12810131432443,0.297323342447608,-0.0965645754041604,-1.12449943593279,0.300500586373677
-0.0678405654430389,-1.13450133919716,0.30171811837703,-0.0801298437826214,-1.1295977640315,0.29587626134549,-0.0957109270115762,-1.126083894351,0.298734429013056
-0.0614337712526321,-1.13228188231587,0.296750835590065,-0.0662776023250487,-1.13129796151866,0.294643240280513,-0.0948252926063019,-1.12812514004629,0.297398781863993
-0.0567846500873566,-1.13116521030664,0.289415558371693,-0.0550005466711279,-1.13314636075347,0.293841247425742,-0.0939464453899733,-1.13060166705357,0.296510415514875
-0.0521513164043427,-1.13257146567106,0.289542187135667,-0.0470142392078825,-1.13514252814261,0.293763568625022,-0.0931097526031302,-1.13348972879232,0.296080631881418
-0.036010662317276,-1.1376401976496,0.295432891454548,-0.0430020688984212,-1.13722987357978,0.294580434267522,-0.0923452515951217,-1.13676336792752,0.296115287801974
-0.0232906293869019,-1.1454335128516,0.291342745833099,-0.0435816201760725,-1.13928844000622,0.296277595759858,-0.0916761771863368,-1.14039443455344,0.296614904932868
-0.0353294616937637,-1.14311246059835,0.293432248346508,-0.0488736302608911,-1.1412704948618,0.298661901149483,-0.0911180303536713,-1.14435260618026,0.297574855460385
-0.0602198892831802,-1.14650881581008,0.311841914467514,-0.0581440948015527,-1.14333033587849,0.30136262304011,-0.0906782355900878,-1.14860542421216,0.298985609284704
-0.0779761290550232,-1.14339890107512,0.310117241665721,-0.069993494089786,-1.14582361572471,0.303999343453445,-0.0903563859071604,-1.15311836266147,0.300833024986611
-0.0876959556341171,-1.1448782466352,0.30876722920686,-0.0829123612246114,-1.14918671956076,0.306468882315858,-0.0901450250523947,-1.15785494545016,0.303098665278249
-0.0982168507575989,-1.15305923223495,0.309149710200727,-0.0956708270322925,-1.15377804399286,0.309027515281795,-0.090030873546107,-1.16277692758933,0.305760118974618
-0.106692974567413,-1.16294416956604,0.302373865339905,-0.107352939219365,-1.15981639935545,0.312103184927268,-0.0899963746124592,-1.16784455165013,0.308791315942232
-0.116135058403015,-1.15979865990579,0.308713909909129,-0.117210836100023,-1.16743759123865,0.315992795972574,-0.0900214196618677,-1.17301688419714,0.312162827221691
-0.126222674846649,-1.15956725634635,0.315489590317011,-0.124533137328663,-1.17662085615355,0.320602909995126,-0.0900851090980438,-1.17825222835677,0.315842146987435
-0.131924294829369,-1.18207187376916,0.328498731516302,-0.128623717830521,-1.1868801357808,0.325406235817855,-0.090167410762064,-1.18350859957157,0.319793954703494
-0.142835783958435,-1.20372966818511,0.341048537380993,-0.128926763641822,-1.19711066654463,0.3296765125619,-0.090250594025656,-1.18874424211176,0.32398035535883
-0.139620984792709,-1.21641988031566,0.341839044392109,-0.125301245570944,-1.2059133753559,0.332884202092147,-0.0903203417840958,-1.19391815465771,0.328361095383156
-0.122894439697266,-1.23158909261227,0.336644670367241,-0.118302429401562,-1.21217111687812,0.334990694293844,-0.0903664746586109,-1.19899058695701,0.332893754450643
-0.102399364113808,-1.22658402219415,0.333647460713983,-0.109165535242501,-1.21552051703142,0.336418720428262,-0.090383259841062,-1.2039234702428,0.337533919982389
-0.0896465867757797,-1.20933268949389,0.336201963052154,-0.0993949150349338,-1.21647722408562,0.337784180568835,-0.0903693173571436,-1.20868075394267,0.34223536016504
-0.0804091554880142,-1.20751128181815,0.33503606479615,-0.0902483239411317,-1.21606721124011,0.339650821469482,-0.0903271732034321,-1.21322863830153,0.346950219272908
-0.0788812780380249,-1.21437708243728,0.336869386173785,-0.0824451269303368,-1.21525432124759,0.342395905493364,-0.0902625360499348,-1.21753571146105,0.351629262989012
-0.0785906714200974,-1.21907999798656,0.345086843781173,-0.076197703681347,-1.21470693259134,0.346136180940176,-0.0901833891485144,-1.2215730142098,0.356222200175969
-0.0748344200849533,-1.21617400489748,0.350159303359687,-0.0714683238255896,-1.2149720090578,0.350736440260922,-0.0900989927398804,-1.22531406288136,0.360678101728343
-0.06663370013237,-1.21082606837153,0.359118699543178,-0.068228526045827,-1.21665368054883,0.355921846789324,-0.0900188878741264,-1.22873486166947,0.364945928115094
-0.0648918145895004,-1.2065261721611,0.363430692180991,-0.066528894125399,-1.22029846813754,0.361424547222934,-0.0899519832920036,-1.23181393243365,0.368975166728804
-0.0653250932693481,-1.21585949778557,0.369440277703106,-0.0664141492601656,-1.22605710098954,0.367090541522853,-0.0899057943700898,-1.23453238378184,0.37271656994191
-0.065872392654419,-1.22856184288859,0.370267073996365,-0.0678457214600649,-1.23342668813582,0.372900608695199,-0.0898858872194632,-1.23687403103703,0.376122976030416
-0.0705875873565674,-1.24261854931712,0.370799572616816,-0.0706865192079928,-1.24129487059544,0.37886473492204,-0.089895561922646,-1.23882556453941,0.379150188186153
-0.0749472713470459,-1.25454072967172,0.381436717696488,-0.0747212110735231,-1.24823572007573,0.384818899067496,-0.0899357876175547,-1.24037674805075,0.381757881249052
-0.0825141531229019,-1.27241259813309,0.388983390033245,-0.0797089699383221,-1.25292324118647,0.390288738012884,-0.0900053804526454,-1.24152061616229,0.383910500822798
-0.0890571874380112,-1.26664622023702,0.403252058029175,-0.0854689267253998,-1.25458891395252,0.394575065321555,-0.0901013952236984,-1.24225363372485,0.385578114957317
-0.0851880848407745,-1.25519035533071,0.407410451620817,-0.091929937189683,-1.25330556791151,0.397046690250867,-0.0902196844086507,-1.24257578369739,0.386737175769919
-0.0888624751567841,-1.24109476491809,0.4068521521613,-0.0990029018808101,-1.24982147474802,0.397482173143664,-0.090355565453111,-1.24249056191964,0.38737114939426
-0.101668462157249,-1.24104053199291,0.396775316521525,-0.10630107926861,-1.24505918666629,0.396240692252608,-0.0905045286644035,-1.24200487445528,0.387470979185813
-0.119463878273964,-1.23951791703701,0.385774364992976,-0.113019180219489,-1.23972809305954,0.394116664625628,-0.0906629133282561,-1.24112884967232,0.387035358881786
-0.122789189815521,-1.2381199939549,0.380948329009116,-0.118157699477467,-1.23430222003382,0.391933611892053,-0.0908284786803118,-1.23987558861306,0.386070806701654
-0.126474105119705,-1.22998914822936,0.379014252796769,-0.120865467324064,-1.22921207241376,0.390108359138284,-0.0910008008745331,-1.23826088244571,0.384591544167457
-0.123544065356255,-1.22180034197867,0.388038443438709,-0.120614216116493,-1.22496633691716,0.38843400809305,-0.0911814394054516,-1.23630292657062,0.382619191526643
-0.119541646242142,-1.21763208121061,0.394142424948514,-0.11719159381482,-1.22208502775873,0.386214729537428,-0.091373837038753,-1.23402205896759,0.380182294498664
-0.119044632911682,-1.21311890780926,0.393671175912023,-0.110656580881599,-1.22092437266755,0.382689320459773,-0.0915829439879262,-1.23144054576931,0.377315696976108
-0.113937090039253,-1.2091273791343,0.383856222443283,-0.101405023857155,-1.22148343823254,0.377466881442905,-0.0918145863885714,-1.22858242910902,0.374059775102916
-0.0954704135656357,-1.22331221267581,0.369968829452991,-0.0903452083860187,-1.22325205573585,0.370686917400411,-0.0920746280883941,-1.22547344083589,0.370459552691691
-0.0724733144044876,-1.22967354476452,0.364214511439204,-0.0789292703672252,-1.22526303612889,0.362874241285751,-0.0923680012168872,-1.22214097183177,0.366563726235665
-0.0552211046218872,-1.23480447649956,0.355567502751946,-0.0688259430630438,-1.226415172437,0.354720718144336,-0.092697702440375,-1.21861407294644,0.362423637058626
-0.0501492297649384,-1.23037418738008,0.344776429720223,-0.0613938032112914,-1.22583517608847,0.346973617643674,-0.093063864470106,-1.21492345355551,0.358092234985598
-0.0564770865440369,-1.2328823505342,0.335500918440521,-0.0573474605103784,-1.22306701068024,0.340363141707397,-0.0934630122426696,-1.21110144052817,0.353623080263392
-0.0583055108785629,-1.22396286159754,0.325430478192866,-0.0568350136298735,-1.21813396367351,0.335454655592142,-0.0938875986743612,-1.20718186488969,0.349069427904887
-0.0556397652626038,-1.21046471044421,0.32485332146287,-0.0597350312015495,-1.21152733953688,0.332444971959181,-0.0943258885411671,-1.20319985421286,0.344483431339572
-0.0623441827297211,-1.19957668326795,0.329533067420125,-0.0658141556980275,-1.20404290711879,0.331036935637864,-0.0947622260263031,-1.19919152308349,0.339915490468397
-0.0698596090078354,-1.19115968942642,0.337344070449472,-0.0746727837165246,-1.19649189839072,0.330543456660084,-0.0951776864988997,-1.1951935687833,0.335413753923411
-0.0789198696613312,-1.18523331709206,0.335135650187731,-0.0856431389722953,-1.18946486078695,0.330202354678877,-0.0955510787723408,-1.19124279156912,0.331023768973815
-0.0961609697341919,-1.17992550708354,0.332954017482698,-0.0977301236218009,-1.18324306425483,0.329470542723342,-0.0958602319805756,-1.18737556643345,0.326788258587748
-0.109554017186165,-1.18516161561012,0.329087180681527,-0.109636935972526,-1.17785939749531,0.328110060357344,-0.0960834732567918,-1.18362729557766,0.322746996495453
-0.131624332666397,-1.17775472827256,0.322509209252894,-0.119937413049964,-1.17330976563562,0.326090517670629,-0.0962011812742983,-1.18003186923197,0.318936748369466
-0.137150536179543,-1.16676093958318,0.324353676885366,-0.127392304774172,-1.16976862157842,0.323430753974391,-0.0961972893044346,-1.17662115893088,0.315391249012019
-0.139573037624359,-1.15705076090991,0.322857739850879,-0.131264588152089,-1.16754097126365,0.320116306557648,-0.0960606121786363,-1.17342456357031,0.3121411896511
-0.136293919086456,-1.15587393566966,0.316942367590964,-0.131440022999778,-1.16673284657773,0.31614986902902,-0.095785885368488,-1.1704686246958,0.309214194766853
-0.130042660832405,-1.16253771498799,0.315378602854908,-0.128333251987875,-1.16693588895326,0.311636140726617,-0.0953744298486437,-1.16777672210385,0.306634774036972
-0.118463419675827,-1.17701125480235,0.311570859476924,-0.12268370270523,-1.16722921032633,0.306837781424656,-0.0948343896564916,-1.16536885280028,0.304424242133399
-0.113116140961647,-1.18670089513063,0.3024883611314,-0.115312952271666,-1.16660028343638,0.302224156145427,-0.0941805252429081,-1.16326148682779,0.302600606947622
-0.105576156377792,-1.17152751669288,0.293217107355595,-0.106939228982185,-1.16454776422667,0.298438451838466,-0.0934335804110422,-1.16146748615091,0.301178434535943
-0.0985729461908341,-1.16055711686611,0.285440602898598,-0.0981357468142091,-1.16136321260511,0.296092229963375,-0.0926192707705693,-1.15999607156337,0.30016870543962
-0.0930900120735168,-1.15379079200327,0.285911906752735,-0.0894072518650925,-1.15788034186113,0.295459405576184,-0.0917669656717447,-1.15885282831275,0.299578680475968
-0.0753442972898483,-1.14650479584932,0.298432165905833,-0.0812748941920644,-1.15501247082248,0.296289864895749,-0.0909081532550447,-1.15803975043313,0.299411793149375
-0.0713173198699951,-1.14467374026775,0.306647138446569,-0.0742417251095826,-1.15339679533373,0.297951710095079,-0.0900747896594242,-1.15755533135438,0.29966758036326
-0.067698478102684,-1.15047015823424,0.30786558855325,-0.068667025307575,-1.15321052303307,0.299842668900001,-0.0892976382530311,-1.15739471066433,0.300341655269805
-0.0669529581069946,-1.15755113638937,0.301852512974292,-0.0647395107978464,-1.15420463873483,0.30172298863226,-0.0886047023710545,-1.15754988359086,0.301425719518098
-0.0569571429491043,-1.16065059922636,0.301689028479159,-0.0625601583691686,-1.15594866571307,0.30371603224654,-0.0880198455592808,-1.15800997287683,0.302907609576235
-0.0601690185070038,-1.15856891736388,0.299687471743673,-0.0621520955741584,-1.158097627294,0.306062854770803,-0.087561678026471,-1.15876155524867,0.304771373060787
-0.0641749459505081,-1.15905240900815,0.303728025667369,-0.0633955301322373,-1.16047741820886,0.308855661650462,-0.0872427685902488,-1.15978902920028,0.306997373612265
-0.0687965852022171,-1.16552315711975,0.312682195901871,-0.0660566343393211,-1.16300865942264,0.311900003128669,-0.0870692191398779,-1.16107500823476,0.309562424288052
-0.0693123096227646,-1.16382322534919,0.321154482476413,-0.0699081218538077,-1.16563926010438,0.314789345104592,-0.0870406148475431,-1.16260072327418,0.31243994893758
-0.0727750307321549,-1.16548712365329,0.32381017819047,-0.0747800123108833,-1.16831610862634,0.317160255326204,-0.087150339885123,-1.16434641853429,0.315600169696875
-0.075914985537529,-1.16895905412734,0.323754666186869,-0.0804831001829141,-1.17091856303468,0.318943101813941,-0.087386226959885,-1.16629172625857,0.319010318565363
-0.0877398097515106,-1.1734855299443,0.319901314526796,-0.0867025455260001,-1.17319875447489,0.32043701885589,-0.0877314903362555,-1.16841600721576,0.322634873358115
-0.0954172039031982,-1.18377363279462,0.316518700271845,-0.0929955041853474,-1.17484443868193,0.322175970420524,-0.0881658763502333,-1.17069864572214,0.326435822762624
-0.101797100901604,-1.18453128576279,0.324097934290767,-0.0989126885097093,-1.17569810286142,0.324691570349885,-0.0886669533694081,-1.17311929041638,0.330372969702629
-0.106752031445503,-1.17493118092418,0.324509505182505,-0.104127684521072,-1.17598053248344,0.328352492323491,-0.0892114560241341,-1.17565803589537,0.334404284285441
-0.107572980523109,-1.17155624113977,0.321375872679055,-0.108477587345928,-1.17626062743084,0.333292661994133,-0.0897765975378769,-1.17829554613623,0.338486315961388
-0.10571181178093,-1.17280549876392,0.335606679953635,-0.111886032094452,-1.17717153047757,0.339287733716452,-0.0903412692484385,-1.18101312736681,0.342574669355259
-0.113261151909828,-1.17861346498132,0.358146453760564,-0.114199811455458,-1.1791655634223,0.345723237458385,-0.0908870568241594,-1.18379276315267,0.346624540535531
-0.122292176485062,-1.18049107901752,0.357785205468535,-0.115115273727585,-1.18247663344253,0.351906368440346,-0.0913990165552366,-1.18661712572303,0.350591301730494
-0.113883295655251,-1.17660852782428,0.355911392122507,-0.114315909936293,-1.18714758934557,0.357448004041878,-0.0918661712396494,-1.18946957481418,0.354431115114541
-0.113502641916275,-1.18432882592082,0.358657390773296,-0.111629822287147,-1.19292038558502,0.362269869742024,-0.0922817034495704,-1.19233415003761,0.35810155290616
-0.112189942002296,-1.20335405766964,0.365231196060777,-0.107049411992926,-1.19909440549547,0.36634218309952,-0.0926428445113023,-1.19519555632324,0.361562202132508
-0.104538860321045,-1.21783366397023,0.374288204200566,-0.100745433367316,-1.20468435850975,0.369541118129539,-0.0929504794929192,-1.1980391351716,0.36477523587106
-0.0954750913381577,-1.21785814918578,0.374229037687182,-0.0931294983148461,-1.20888843814518,0.371737751829294,-0.0932085099727529,-1.20085080893991,0.367705936338643
-0.089770547747612,-1.21111820988357,0.373049727380276,-0.0848717016594003,-1.21143895956146,0.372935735413161,-0.0934230354337782,-1.2036169841172,0.37032315862063
-0.0763277989625931,-1.21255435913801,0.373366756103933,-0.0768743711149504,-1.21254369716093,0.373283718747868,-0.0936014291649839,-1.20632440451827,0.372599727991992
-0.0663267213106155,-1.21173107117414,0.377522518448532,-0.0701985085484821,-1.21261149458435,0.373018281451642,-0.0937513939418174,-1.20895995529694,0.374512768747171
-0.0588317602872849,-1.20821959890425,0.37430596511811,-0.0658882444591982,-1.21205291505412,0.372477225411053,-0.0938800849684698,-1.21151042989177,0.376043967193209
-0.0569670832157135,-1.21142825849354,0.369173681214452,-0.0647420800992852,-1.21118875874787,0.372136656095567,-0.0939933814191005,-1.21396228111766,0.377179774965536
-0.0563893783092499,-1.21206889405847,0.364231176003814,-0.0671230252049964,-1.21023673652606,0.372511532506364,-0.0940953729506559,-1.21630138324326,0.377911560695779
-0.0620079678297043,-1.21084806852043,0.368455496951938,-0.0728182831066754,-1.20938853341493,0.373923211108523,-0.0941881045301771,-1.21851283413363,0.378235717881433
-0.0821902173757553,-1.20979732386768,0.372160073518753,-0.0809866497759676,-1.20890038358768,0.376320441621732,-0.0942715940135122,-1.22058082596576,0.378153733810235
-0.0985817170143127,-1.21381458029151,0.374279177561402,-0.0903413878442896,-1.20913539808239,0.379258614790909,-0.0943441055517297,-1.2224886101948,0.377672218332048
-0.105997740626335,-1.2078150446713,0.389988782219589,-0.0995637814497381,-1.21058272481643,0.38200175080516,-0.0944026325298807,-1.2242185776219,0.376802883368861
-0.112191696166992,-1.20301689259708,0.391564424112439,-0.107655489444335,-1.21378056877243,0.383760701652801,-0.0944435212135733,-1.2257524675755,0.375562456752746
-0.110945069789886,-1.20388059943914,0.385424226410687,-0.113999999589812,-1.21902726544923,0.383991828013265,-0.0944631541493379,-1.2270717111558,0.37397250996536
-0.117875774502754,-1.21777687288821,0.383056030981243,-0.118192261463678,-1.22601359946975,0.382499501932047,-0.0944586112006472,-1.22815790173293,0.372059180540649
-0.12542920768261,-1.23291319459677,0.378245380483568,-0.119873028528924,-1.23368969331211,0.37930090323337,-0.0944282337474607,-1.22899337123906,0.369852776429924
-0.126482875943184,-1.24979030549526,0.380289238169789,-0.118771510209458,-1.24050764935833,0.374493378283457,-0.0943720312654151,-1.2295618347485,0.367387259637889
-0.119815880656242,-1.26182972252369,0.375990365222096,-0.114898442726934,-1.24492514427331,0.36829683945602,-0.0942918876377397,-1.22984905224823,0.364699617413993
-0.112440202832222,-1.26300588995218,0.359849820770323,-0.108662754101656,-1.24596055570779,0.361194299625971,-0.0941915465611968,-1.22984345018156,0.36182913982622
-0.105374427437782,-1.25121000945568,0.347811792455614,-0.100845148241332,-1.24356061007658,0.353915653398837,-0.0940763801710585,-1.2295366495948,0.358816632341279
-0.0855821871757507,-1.23473708733916,0.340996204800904,-0.0924925297931442,-1.23856704166459,0.347181678324343,-0.0939529699375993,-1.22892386248478,0.355703600316067
-0.0808897966146469,-1.22600829072297,0.3401432422176,-0.0847201702745246,-1.23229691824123,0.341450843158273,-0.0938285505338312,-1.22800413947595,0.352531447056481
-0.0747724395990372,-1.21602760523558,0.3424802281335,-0.0784756215304017,-1.22602173837687,0.336909852197246,-0.0937103825732827,-1.22678047409503,0.349340726364352
-0.0669962275028229,-1.21392991662025,0.33505422770977,-0.0744095184918242,-1.22061290497139,0.333680065343385,-0.0936051267266516,-1.22525978577366,0.34617048430875
-0.0651087462902069,-1.21442700304091,0.325403800271451,-0.0728169438702585,-1.21643036947241,0.331973816345724,-0.0935182891566661,-1.22345281217349,0.343057715477934
-0.0709770119190216,-1.21078725747764,0.32282338745892,-0.0735733701173272,-1.21341251816862,0.331976432204258,-0.0934537974439744,-1.2213739417493,0.340036948511266
-0.079083006978035,-1.2144052952528,0.325693237446249,-0.0761758078934201,-1.21125394696017,0.333556729760572,-0.0934137491386553,-1.21904101207998,0.337139964944528
-0.0808950591087341,-1.22006269566715,0.334213873185217,-0.0799420303785513,-1.20961710459869,0.33609175531032,-0.0933983542538402,-1.21647509137891,0.334395643690369
-0.0882093411684036,-1.20868255220354,0.347815410420299,-0.0842208848917876,-1.20837518981591,0.338573362070531,-0.0934060714768426,-1.21370025226391,0.331829910907879
-0.0981133550405502,-1.19841849602759,0.344860117994249,-0.0885362802298513,-1.20768223405933,0.339949961318552,-0.0934339186112649,-1.2107433400479,0.329465763762112
-0.0935191977024078,-1.19744566552341,0.342688279375434,-0.0927153084789946,-1.20769000278662,0.339443596624832,-0.0934779227686716,-1.20763373298106,0.327323330062394
-0.0912534016370773,-1.20243962623179,0.351956883631647,-0.0968977118406875,-1.20815651123145,0.33667964720132,-0.093533665863415,-1.20440308785684,0.325419926454875
-0.096493091583252,-1.21588025540113,0.342105421610177,-0.101308964993703,-1.20834630403164,0.331803968459413,-0.0935968757470597,-1.2010850594533,0.323770085734523
-0.100206658244133,-1.22213414490223,0.32374775916338,-0.105974175837504,-1.20735172112626,0.325609512146883,-0.0936640115530794,-1.19771497652157,0.322385537054713
-0.103742469549179,-1.21202862136066,0.313740505389869,-0.110568322819822,-1.20460688224513,0.319380649273223,-0.0937327918987061,-1.19432945336517,0.321275138824132
-0.117333737611771,-1.20323141232133,0.306295812148601,-0.114401826830694,-1.20017977304483,0.314465126295688,-0.0938026159398734,-1.19096591816337,0.320444779697395
-0.125544397830963,-1.19146710678935,0.297413379941136,-0.116575873393442,-1.19466079272779,0.311871177549835,-0.0938748308434077,-1.18766204834786,0.319897274295664
-0.123127158880234,-1.18303403310478,0.29999054023996,-0.116309909538064,-1.18883245782025,0.311984422126181,-0.0939528067915265,-1.18445511707517,0.319632283901388
-0.120743249058723,-1.17583187140524,0.313173033110797,-0.113229709059063,-1.18334585675023,0.314432981294864,-0.0940417937885142,-1.18138126863913,0.31964628762994
-0.116520389914513,-1.17673080772161,0.323673755340278,-0.107477373784688,-1.17852022540847,0.318247073804835,-0.0941485537093499,-1.1784747508306,0.319932618389212
-0.10439560353756,-1.17500010497868,0.326350208669901,-0.0997259092015889,-1.17433596833687,0.322264823439177,-0.0942807846005198,-1.17576713740889,0.320481564055917
-0.0848992323875427,-1.17226024590433,0.335070234462619,-0.0910986000857198,-1.17058981326181,0.32550442310881,-0.0944463789615235,-1.17328657478758,0.321280522271247
-0.0748057687282562,-1.16596834950149,0.33893959287554,-0.0828874610612558,-1.1670563535037,0.327395914192196,-0.0946525797948665,-1.17105708565346,0.322314190661763
-0.0725393879413605,-1.16413846336305,0.332997433058918,-0.0761869885618951,-1.16354119066386,0.327936046588668,-0.0949051138502334,-1.1690979602345,0.323564774337419
-0.0684416592121124,-1.16368903174996,0.319614874050021,-0.0717158302813583,-1.1598804155821,0.327659648817964,-0.0952073876277007,-1.16742326389189,0.325012198254174
-0.0640006989240646,-1.16648348920047,0.31608991663903,-0.0698477588502076,-1.15602569667116,0.327287262324505,-0.0955598272546293,-1.16604148728591,0.326634321063127
-0.0658852565288544,-1.16382497951388,0.325436946675181,-0.0706502860228554,-1.15226570144404,0.327265211759033,-0.0959594297387939,-1.16495536231112,0.328407155900912
-0.0728142070770264,-1.139598576352,0.333069317266345,-0.0738782289580315,-1.14938899127304,0.327621882892088,-0.0963995730169469,-1.16416186370611,0.330305108734786
-0.0794069427251816,-1.13023279868066,0.331968067288399,-0.0790294236965036,-1.14843459339001,0.328219362344467,-0.0968701081975129,-1.16365241284899,0.332301245169556
-0.0895810979604721,-1.13805118381977,0.32992146871984,-0.0854900579542705,-1.15006401271123,0.329050289974032,-0.097357731798225,-1.16341329511672,0.334367593968368
-0.0915948790311813,-1.15155547454953,0.332122945412993,-0.0926833456067264,-1.15412417874902,0.330314809825266,-0.0978466112637117,-1.16342629219663,0.336475492787736
-0.0955856037139893,-1.16064321711659,0.327491256259382,-0.100102563642253,-1.1597490450748,0.332335005162575,-0.0983192161744145,-1.16366951432537,0.338595979830646
-0.105981953144073,-1.17255640737712,0.325733619779348,-0.10720154280706,-1.16576272084139,0.335385394826026,-0.0987572918593676,-1.16411839724693,0.340700233232802
-0.119363306164742,-1.18354105979204,0.333715251870453,-0.113320250409982,-1.1710879908992,0.339456675335951,-0.0991429018656447,-1.16474681035936,0.342760056446317
-0.126701561808586,-1.18392682984471,0.347242237105966,-0.117827218489071,-1.1750840827922,0.344125260083731,-0.0994594608237273,-1.16552821099555,0.34474840182972
-0.123652238845825,-1.17771591737866,0.353953927047551,-0.120376231656562,-1.17771067615468,0.34870600763704,-0.0996926803099425,-1.16643677714296,0.346639916566814
-0.121037948727608,-1.1725230782479,0.358227730058134,-0.121009304281867,-1.17937435405246,0.352569120861346,-0.0998313583800529,-1.16744845645339,0.348411487001576
-0.11932296037674,-1.17563854783773,0.358823999874294,-0.120031824873534,-1.18054923439264,0.355364282724065,-0.0998679583473221,-1.16854188028817,0.350042752390449
-0.113034864664078,-1.18094021826982,0.360737976282835,-0.117812360271632,-1.18148158531008,0.357069589143123,-0.0997989418399236,-1.16969910392218,0.351516558779517
-0.110875487923622,-1.18265462189913,0.361589257791638,-0.114616419533275,-1.18216327122031,0.357954094732838,-0.0996248419353054,-1.17090614499157,0.352819327906877
-0.11226946413517,-1.18538790285587,0.353238629847765,-0.110515328627803,-1.18247808575163,0.358507539522992,-0.0993500816420758,-1.17215330134628,0.353941322978789
-0.112918505072594,-1.18911550283432,0.345767167322338,-0.105459643742936,-1.18237177383506,0.359243099836264,-0.0989825599513911,-1.17343523804269,0.354876800953534
-0.100176837444305,-1.17987090870738,0.355238377600908,-0.0994925044692136,-1.18198020947923,0.360359179312987,-0.0985330420754938,-1.17475084270456,0.355624047815108
-0.0925298488140106,-1.17483689457178,0.368052733428776,-0.0928761723288365,-1.18160176580021,0.361566162970958,-0.0980144028916833,-1.17610285917583,0.356185297624088
-0.0919258314371109,-1.17961187705398,0.369306486099958,-0.0860475663189829,-1.18148395682843,0.362326840373014,-0.09744078307258,-1.17749732027349,0.356566537475796
-0.0850237780809402,-1.18409311003983,0.363174657225609,-0.0796046249519912,-1.18166853126996,0.362250905609039,-0.0968267247830977,-1.17894280973772,0.356777200752448
-0.068599534034729,-1.17814488373697,0.361421077251434,-0.0743646708134545,-1.18204684657248,0.361237414990971,-0.0961863566677224,-1.18044958984221,0.356829753250418
-0.0582142943143845,-1.17737100474536,0.361160327978432,-0.071230229614991,-1.18242175783395,0.359370008812567,-0.0955326953470748,-1.18202863476655,0.356739182220004
-0.0597176134586334,-1.18503231905401,0.358310943245888,-0.0707988243246057,-1.18245179965504,0.356821105329719,-0.0948771222626548,-1.18369061183482,0.356522405659648
-0.0731036442518234,-1.19244607686996,0.355119606032968,-0.073059467939941,-1.18169808033296,0.353848437452672,-0.0942290795075268,-1.18544485367019,0.356197626070199
-0.0817493373155594,-1.19541894748807,0.345796841941774,-0.0774802228852759,-1.17993835695097,0.350780944494684,-0.0935960061623041,-1.18729836439624,0.35578365803486
-0.0869480967521667,-1.1831514890492,0.350941733904183,-0.0833708632223383,-1.17754702540835,0.347940791363947,-0.0929835103117648,-1.18925490314341,0.35529926208369
-0.0869475120306015,-1.16484049469233,0.3499386806041,-0.0901533462710849,-1.17555108403536,0.345619689403671,-0.0923957463297211,-1.19131418942138,0.354762517980705
-0.0921445173025131,-1.16115309432149,0.339471579864621,-0.0973390090806718,-1.17519228889758,0.344161183139495,-0.0918359465227116,-1.19347127660689,0.354190268584518
-0.101900596618652,-1.17029653161764,0.335280441865325,-0.104335451805306,-1.17732322239082,0.343932819022924,-0.0913070423150503,-1.19571613830093,0.353597661098396
-0.113490362763405,-1.17447919115424,0.33732996404171,-0.110345979727309,-1.18211322316725,0.345083871893888,-0.0908123021612874,-1.1980335035823,0.352997806230216
-0.119464462995529,-1.18863741986454,0.342018188461661,-0.114482487889924,-1.18912298287905,0.347317424078595,-0.090355910697668,-1.20040296023296,0.352401567215504
-0.126173558235168,-1.19809565663338,0.357993622161448,-0.116004760075208,-1.19752500521229,0.349906602168971,-0.089943417043751,-1.20279932295905,0.351817479513881
-0.121987536549568,-1.20301353044808,0.365097733363509,-0.114555639231648,-1.20631147367012,0.352011411903227,-0.0895819909738081,-1.20519324145576,0.35125178957843
-0.117997981309891,-1.21650875799358,0.358421967253089,-0.110306021460585,-1.21439966902871,0.353127414725195,-0.0892804442401751,-1.20755200488768,0.350708590602919
-0.105911786556244,-1.23244395554066,0.351882002726197,-0.103961211295191,-1.22071631745581,0.35329485938155,-0.0890489991580648,-1.20984048702439,0.350190027871844
-0.0903535151481629,-1.23519419342279,0.352902012951672,-0.0966072045030142,-1.22443890326348,0.352930007184533,-0.0888988145262361,-1.21202217059661,0.349696547286138
-0.0783673077821732,-1.23645309895277,0.348071335740387,-0.0893902555640989,-1.22530845047122,0.352541277396928,-0.0888413059875677,-1.21406019083972,0.349227165704107
-0.0775995683670044,-1.22953818172216,0.34105398260057,-0.0831451652235298,-1.22377824067703,0.352507328081662,-0.0888873198362675,-1.21591834683885,0.348779747435459
-0.0793706899881363,-1.21775063350797,0.347984577678144,-0.0782276313638282,-1.22091646680742,0.35286332802829,-0.0890462328305199,-1.21756204395461,0.348351275113042
-0.0741076111793518,-1.20933130078018,0.361633294634521,-0.0746474720074246,-1.21808890035487,0.353219719434185,-0.0893250547797692,-1.21895914796909,0.347938104564085
-0.0726598405838013,-1.20304722502828,0.3591216962412,-0.0722922153192397,-1.2165165478386,0.353014002449709,-0.0897276071653074,-1.22008074711377,0.347536192935863
-0.0748057687282562,-1.20394959658384,0.354563243463635,-0.0710537787173042,-1.21687174626273,0.351886289092944,-0.090253842664007,-1.22090182777985,0.347141289215493
-0.0746455550193787,-1.21362059891224,0.356291205324233,-0.0709107038923707,-1.2190613302787,0.349835602340739,-0.0908993593047133,-1.22140187136331,0.346749078833971
-0.0683153593540192,-1.22490119352937,0.345988776795566,-0.0719923587075183,-1.22229969753405,0.347180552135078,-0.0916551500054283,-1.22156537396171,0.346355280076938
-0.0675446963310242,-1.23145986914635,0.332656248025596,-0.0744981817061612,-1.22544755473657,0.344409366153902,-0.0925076137819595,-1.22138228066619,0.34595569797073
-0.078177273273468,-1.23927905827761,0.342268339656293,-0.0784907226940698,-1.22743867940641,0.341900337952263,-0.0934388390700678,-1.22084831653663,0.345546248468958
-0.0842420053482056,-1.23937802240253,0.347339885607362,-0.0837999976716205,-1.22764203800754,0.339771915663172,-0.0944271522181586,-1.21996519118101,0.345122969791393
-0.088447322845459,-1.22541501760483,0.342169960252941,-0.0901114427238725,-1.22605241210423,0.338091933035325,-0.095447905755435,-1.21874065539517,0.344682037772668
-0.0915767526626587,-1.21629496917129,0.332838754244149,-0.0970337067560925,-1.22316164483197,0.337133111339347,-0.0964744632876957,-1.21718839618748,0.344219799273905
-0.103691598773003,-1.21583625510335,0.330758643820882,-0.104041981738844,-1.21956485930278,0.337304568185146,-0.0974793229979837,-1.21532776798929,0.34373283423022
-0.114670915603638,-1.21833798632026,0.328784477636218,-0.110454391732972,-1.21566484887697,0.33884968845608,-0.0984353109963239,-1.21318336901489,0.343218053350903
-0.122593308091164,-1.21300028242171,0.335436635613442,-0.115581601270765,-1.21169717443294,0.34158255654002,-0.0993167696952865,-1.21078447964622,0.342672833462277
-0.126823183894157,-1.20906072087586,0.34476806089282,-0.118970434886435,-1.20790013804473,0.34481529841794,-0.100100665832966,-1.20816438412339,0.34209518479537
-0.117955881357193,-1.19554225064814,0.359054124355316,-0.120547576083821,-1.20455728267226,0.347545555421053,-0.100767548839026,-1.20535959936243,0.341483935102934
-0.116106407046318,-1.19501907102764,0.359050140939653,-0.120520452557088,-1.20183036747504,0.348863488135295,-0.101302302993679,-1.20240903655275,0.340838907274162
-0.121622670292854,-1.1983072527498,0.355641323849559,-0.119129995058326,-1.19954811788091,0.348340631414378,-0.101694654331444,-1.19935312181895,0.340161063569832
-0.115717567205429,-1.20325268156826,0.346497411467135,-0.116530906577027,-1.19721464826794,0.346142458130566,-0.10193941235859,-1.19623290068073,0.339452592847828
-0.115147463679314,-1.19700368911028,0.341100431419909,-0.112850734627559,-1.19426101496191,0.34285047516978,-0.102036444943539,-1.19308914769159,0.3387169265197
-0.108162964582443,-1.18978288941085,0.335676371455193,-0.108259473743478,-1.19027010843887,0.339180976323968,-0.101990401436079,-1.18996149952626,0.337958681210186
-0.102206405997276,-1.19416888587177,0.330868681110442,-0.10297866749717,-1.18502716733691,0.335760338379019,-0.101810214188507,-1.18688762889402,0.337183537239753
-0.102448480725288,-1.19407489188015,0.333233075849712,-0.0972728024743909,-1.17860479495873,0.333010604497021,-0.10150842171804,-1.18390247823197,0.336398069475934
-0.0970234340429306,-1.17800257712603,0.330234148576856,-0.0915084725056706,-1.17161411428029,0.3311575896157,-0.101100366788866,-1.18103757521035,0.335609550110204
-0.0856511843204498,-1.15523096121848,0.324296629987657,-0.086266583145289,-1.16529376574581,0.330290541150376,-0.100603329013348,-1.17832045586177,0.334825742248261
-0.078226974606514,-1.14211828775704,0.324031897298992,-0.0823299340039373,-1.16110020776503,0.330325686153114,-0.100035654015541,-1.17577422455188,0.334054700078912
-0.0695777732133865,-1.14083175413311,0.339123414717615,-0.0804650015843079,-1.15999254224112,0.330934050715178,-0.0994159394735983,-1.17341728013691,0.333304586690736
-0.0700022810697556,-1.15460837893188,0.33825751516968,-0.0811070224865977,-1.16192286242414,0.331685260724073,-0.0987623314972993,-1.17126323051999,0.332583514881096
-0.0781351733207703,-1.17165600925684,0.329560147337616,-0.0841143138861989,-1.16586792121453,0.332329242716875,-0.098091971819462,-1.1693210018207,0.331899410685299
-0.091907120347023,-1.17963014960289,0.326219852305949,-0.088758280752668,-1.1703391564825,0.33282546413788,-0.0974206175734589,-1.16759512675956,0.331259895648645
-0.101845048069954,-1.18136099852622,0.333749165721238,-0.0940028802099053,-1.17398209036883,0.333099022499991,-0.0967624335857553,-1.16608617643061,0.330672182839634
-0.102491165399551,-1.18096294932067,0.337950097806752,-0.0988939368190454,-1.17590360599058,0.332916372886245,-0.0961299364594054,-1.16479128677288,0.330142982016485
-0.100583218932152,-1.18263715334237,0.338515815921128,-0.102763576763037,-1.17570772984281,0.332049665170911,-0.0955340545627236,-1.16370472840215,0.32967840973023
-0.10819044649601,-1.1780333480984,0.334204846546054,-0.105162992175125,-1.17343949050164,0.330513350822965,-0.0949842605241346,-1.16281847463951,0.329283900799606
-0.11680982708931,-1.17239473186433,0.327402086220682,-0.105783683769418,-1.16953690387557,0.32863961554446,-0.0944887322995101,-1.16212273432253,0.328964119939872
-0.113173443675041,-1.16350725643337,0.318012627325952,-0.104602749875983,-1.16474452418038,0.326930914613876,-0.0940545034065216,-1.1616064302457,0.328722876624623
-0.104058803915977,-1.15850781396031,0.321068199500442,-0.102085523302408,-1.15996356413675,0.325774221766244,-0.0936875713955003,-1.16125761838312,0.328563050790187
-0.0908224618434906,-1.15348257064819,0.32887445166707,-0.0991238828024497,-1.15609595432385,0.325252422770682,-0.093392945652519,-1.16106385516459,0.32848653930002
-0.0839765417575836,-1.14194367527962,0.329317816793919,-0.0966586460778902,-1.15389918853741,0.325245939355292,-0.0931746296493421,-1.16101252811097,0.328494231891644
-0.089682839512825,-1.14395804107189,0.323529402203858,-0.0952410972097417,-1.15378140698778,0.325670552586647,-0.09303554533209,-1.16109116793811,0.328586021565769
-0.090159387588501,-1.1508156555891,0.324579891040921,-0.0948391293469146,-1.1555957029263,0.326544971630147,-0.092977415030152,-1.16128775744331,0.328760850279154
-0.0966445344686508,-1.1604614418,0.325736360661685,-0.0949451928827387,-1.15864462881807,0.327875143899245,-0.0930006180970457,-1.16159104455955,0.329016787757146
-0.095715411901474,-1.17054657317698,0.327314743436873,-0.094811440799407,-1.16195230186818,0.329549359061548,-0.0931040374563462,-1.16199085574922,0.329351138876831
-0.107188818454742,-1.17684256263077,0.334146155118942,-0.0937031524821161,-1.16466674333693,0.331330063064264,-0.0932849085152734,-1.16247839480288,0.329760572489642
-0.103916716575623,-1.17609448447824,0.338082500696182,-0.0912080455421486,-1.16642457248545,0.3329469854307,-0.0935386819790982,-1.163046504842,0.330241261789408
-0.0931514078378677,-1.16814826458693,0.335306352339685,-0.0875339239448104,-1.16750808065614,0.334249016032881,-0.0938589140943982,-1.1636898701711,0.330789024420087
-0.0825246781110764,-1.15708043552935,0.33014877922833,-0.0835515306281934,-1.16866151933961,0.335254391584219,-0.0942372026937134,-1.16440513932495,0.331399450580002
-0.0690462613105774,-1.14950734108686,0.334133473969996,-0.0804900368027764,-1.17057397080943,0.336013507480988,-0.094663193407525,-1.1651909584639,0.332068009649286
-0.0681487137079239,-1.16527282319963,0.338585397787392,-0.0794566422169293,-1.17328464900754,0.336460876822799,-0.0951246840876243,-1.16604791106315,0.332790129334069
-0.0710653048753738,-1.18735951088369,0.336159497648478,-0.0810268376329926,-1.17599501305702,0.336433570818971,-0.0956078530411527,-1.16697836231965,0.333561244597431
-0.0817996233701706,-1.19319181613624,0.340198461860418,-0.0850903817576841,-1.17754661056684,0.335783610481789,-0.0960976262241273,-1.16798620492235,0.33437681629152
-0.0892992621660233,-1.19273843765259,0.343440121673048,-0.0909665186608958,-1.17718605897931,0.334500231137467,-0.096578181374061,-1.16907650095757,0.335232322040941
-0.104516640901566,-1.17712191335857,0.334776265695691,-0.0976671547865495,-1.17501021160721,0.332856011754388,-0.0970335670371835,-1.17025501821437,0.336123225232658
-0.109401989579201,-1.16618973970413,0.325932352021337,-0.104201892945507,-1.17185491263038,0.331441639299165,-0.0974483962463062,-1.17152767018348,0.337044931966528
-0.109399065971375,-1.1635975959152,0.325127665512264,-0.109804292773883,-1.1688282089095,0.330951386774974,-0.0978085620231247,-1.17289988447443,0.337992749665885
-0.113016738295555,-1.1596084061265,0.326792331263423,-0.113944259074275,-1.16687222703905,0.331884732510866,-0.0981019168378024,-1.17437593814557,0.338961862950807
-0.118220175504684,-1.16309034995735,0.326994973830879,-0.116193976990185,-1.16656203615146,0.334381244461762,-0.0983188604484947,-1.17595830569967,0.339947340408214
-0.125943177938461,-1.1615920740366,0.33767049126327,-0.116194590810441,-1.16807920372949,0.338191853790627,-0.098452788471945,-1.1776470649201,0.340944179516295
-0.120587128400803,-1.16641858510673,0.345393603332341,-0.113821066954269,-1.17123207556075,0.342763421889969,-0.0985003659382688,-1.17943939887115,0.341947387626746
-0.114440535306931,-1.17679783143103,0.347595737837255,-0.10937340660702,-1.17548992891597,0.347425146385096,-0.0984616052972322,-1.1813292217575,0.342952087133957
-0.102741426229477,-1.18272347286344,0.346967198699713,-0.103590709118587,-1.18010279279406,0.3515168381239,-0.0983397464443456,-1.18330694417067,0.343953625328881
-0.093965340256691,-1.18477379903197,0.360182819701731,-0.0974741765777249,-1.18429058854954,0.354372374857826,-0.0981409556449233,-1.18535938154345,0.344947665603892
-0.0875743335485458,-1.19782244548202,0.373141455575824,-0.0920399520843218,-1.18739709883429,0.355399508715338,-0.0978738776104819,-1.18746980025452,0.3459302369624
-0.0802436792850494,-1.20315927229822,0.364492765814066,-0.088108133103479,-1.18907240087165,0.354431303783432,-0.097549087165282,-1.18961809009306,0.346897722963456
-0.0774756073951721,-1.19044917963445,0.346566737517714,-0.0861433015672677,-1.18950718683094,0.351996004248471,-0.0971784919941575,-1.19178105019653,0.347846779586256
-0.0813312613964081,-1.18105124227703,0.340623371712863,-0.0861405112741207,-1.18942279925437,0.349086725845782,-0.0967747356623316,-1.19393277782335,0.348774183897063
-0.088364292383194,-1.187529226318,0.341539447680116,-0.0876322566100742,-1.18970037008547,0.3466377422331,-0.0963506415564322,-1.19604515384528,0.349676629157946
-0.0912469696998596,-1.18807820677757,0.341292073912919,-0.0898595266617794,-1.19102976321541,0.345206345445496,-0.0959187257400172,-1.19808842246169,0.350550492397605
-0.0979069483280182,-1.18489629819989,0.340716817528009,-0.0920108695392939,-1.19381273309824,0.344959681049692,-0.0954907928500821,-1.20003186225288,0.351391604173571
-0.108810251355171,-1.18994712308049,0.348679628893733,-0.0934719923197169,-1.19810947042391,0.345776278840649,-0.0950776170822767,-1.2018445405472,0.352195047618392
-0.094340146780014,-1.19902214795351,0.348768323846161,-0.0940774260051814,-1.20352545476878,0.347390291208844,-0.0946887022292594,-1.20349613458619,0.352955007481402
-0.0861990684270859,-1.2112103035301,0.345810655988753,-0.0941402387372419,-1.20921588090509,0.34952860652514,-0.0943321115428101,-1.20495779292349,0.35366468233075
-0.0887665808200836,-1.22201427698135,0.349834234714508,-0.0941113348636144,-1.21410690933999,0.351912414534307,-0.0940143590305769,-1.20620300065416,0.354316265975309
-0.0977110666036606,-1.23085848301649,0.361379890926182,-0.094227998595887,-1.21725950940171,0.354197617198727,-0.0937403559984834,-1.20720840487234,0.354900998090749
-0.0964159083366394,-1.22889776542783,0.357960475757718,-0.0945200282988936,-1.2182386659499,0.356060396106333,-0.0935134073788307,-1.20795455496602,0.35540927897647
-0.0905026191473007,-1.22126773372293,0.356845009736717,-0.0949940597264152,-1.21731257910711,0.357342798256111,-0.0933352510960378,-1.20842651766798,0.355830839617207
-0.0911247628927231,-1.20670948237181,0.35750903416425,-0.0956457596216899,-1.2153294531498,0.358041273598196,-0.0932061321066309,-1.2086143386132,0.356154956518141
-0.0958142298460007,-1.19881588742137,0.355137111134827,-0.0963209776654967,-1.21327234703036,0.358181055141235,-0.093124902151948,-1.20851333743515,0.356370701245225
-0.101790668964386,-1.20278870500624,0.363008486665785,-0.0966911893129867,-1.21172448469688,0.35774306948715,-0.0930891363589857,-1.20812423756515,0.356467216213614
-0.103030278682709,-1.21350073099136,0.356081217192113,-0.0964338605753311,-1.21061666487346,0.356706271064982,-0.0930952580576161,-1.2074531408719,0.356434009895027
-0.0983840811252594,-1.21401265472174,0.357818973138928,-0.0954583586561721,-1.20942797012553,0.355132494853924,-0.0931386642160182,-1.20651135998865,0.356261266017134
-0.0924830710887909,-1.21518699489534,0.356410415433347,-0.0939768712876896,-1.20760716300606,0.353206207807114,-0.0932138469200429,-1.20531512009839,0.35594016284361
-0.0853763651847839,-1.21486978344619,0.350976744107902,-0.0923583979135292,-1.20490891231722,0.351248466557093,-0.0933145113400706,-1.20388514118785,0.355463200308877
-0.090024316906929,-1.19849209785461,0.344181840978563,-0.0908873888182234,-1.20153769144658,0.349679249437292,-0.0934336959168396,-1.20224611409123,0.354824534145802
-0.0923415684700012,-1.18784673012793,0.344986344762147,-0.0896496753249288,-1.19801227868999,0.348866397653774,-0.0935639037728555,-1.20042608896074,0.354020316402495
-0.0905429649353027,-1.19096907019615,0.346112628132105,-0.0886358010561747,-1.19478483670882,0.348963764379349,-0.0936972545028896,-1.19845580076622,0.35304904003502
-0.0946342617273331,-1.19404675215483,0.348575438819826,-0.0879234741243534,-1.19197546890948,0.349872082152422,-0.0938256632605924,-1.19636795990335,0.351911881060951
-0.0864119070768356,-1.19283031202853,0.352412820272148,-0.0877938310119501,-1.18946545825029,0.351308654622919,-0.0939410510954373,-1.1941965351146,0.350613025552076
-0.0776340669393539,-1.19453806445003,0.355751872770488,-0.0886758392345933,-1.18717010111698,0.352922041342165,-0.0940355878226864,-1.19197605157462,0.349159962122228
-0.0833959132432938,-1.18195865705609,0.352863567508757,-0.0908629796074006,-1.18522574312426,0.354397190454556,-0.0941019659408966,-1.18974092189944,0.347563715430712
-0.0866107124090195,-1.17345139682293,0.347061960138381,-0.0942031501979019,-1.18392603375026,0.355443314253667,-0.0941336998533839,-1.18752482405461,0.345838993895758
-0.0982039868831635,-1.17887447007,0.358017924651504,-0.0980203986611474,-1.18342029265405,0.355648225391495,-0.0941254378517846,-1.18536013745406,0.344004225556645
-0.111564874649048,-1.18600178740919,0.367046793065965,-0.101310756799222,-1.18349181687083,0.354462709096512,-0.0940732657796072,-1.18327744519817,0.342081459215758
-0.118685029149055,-1.18609833955765,0.36110602196306,-0.103156349112688,-1.18366329567803,0.351507451484124,-0.0939749739090036,-1.18130510524362,0.340096113256287
-0.109524781107903,-1.18151880025864,0.345201266482472,-0.103174424454151,-1.18343233585182,0.346895543420042,-0.0938302559536407,-1.17946888740972,0.338076562718076
-0.100539364814758,-1.18456651523709,0.340887190774083,-0.101671678813867,-1.18236024040755,0.341188659987438,-0.0936408136403484,-1.17779166898682,0.336053567292967
-0.0919293397665024,-1.18666288822889,0.335068955384195,-0.0993828332144374,-1.18007862245202,0.335120382109585,-0.0934103513035414,-1.17629318084927,0.334059557654209
-0.089341362118721,-1.18599703654647,0.32518796492368,-0.0970279872634118,-1.1764100674111,0.329409451260467,-0.0931444589058561,-1.17498979811488,0.332127811483903
-0.0908633923530579,-1.17910346165299,0.321038195975125,-0.0949892463209506,-1.17157824961796,0.324671488393568,-0.0928503940007761,-1.17389437373026,0.330291560523444
-0.0964328652620316,-1.17134318321943,0.313455161266029,-0.0932558745129532,-1.16633346715536,0.321312523898478,-0.0925367804586636,-1.17301611946389,0.32858307477482
-0.0973479545116425,-1.15587744399905,0.312269090116024,-0.0916236418669371,-1.16187852375341,0.319402645562795,-0.0922132443575246,-1.17236054587431,0.327032769799046
-0.0886274170875549,-1.14483059182763,0.322307407222688,-0.0899597520238053,-1.15955104039767,0.31861757556206,-0.091890007549284,-1.1719294788519,0.325668378376681
-0.0895916229486465,-1.1455360583961,0.321588309332728,-0.0883004219968635,-1.16033174905349,0.318372760531846,-0.0915774594533979,-1.17172117227045,0.324514219551411
-0.0867317497730255,-1.14817227557302,0.324830224961042,-0.0867826692951008,-1.16440722427328,0.318106824072459,-0.0912857284558605,-1.17173053137209,0.323590588190763
-0.0830760705471039,-1.1663954886049,0.323149223551154,-0.0855671854992299,-1.17099404443482,0.317516735527992,-0.0910242750506109,-1.17194944889108,0.322913279216441
-0.0859306812286377,-1.18790132850409,0.316565879993141,-0.0847916353320501,-1.17852507872917,0.316644289283975,-0.0908015282798387,-1.17236723773666,0.322493254436219
-0.0849664753675461,-1.19644491456449,0.31677367541939,-0.0845550412777764,-1.18517871646772,0.315811820860855,-0.0906245845742169,-1.17297112521832,0.3223364565657
-0.0777381473779678,-1.20100793547928,0.315092856734991,-0.0849185475195933,-1.18947332087276,0.315481785272534,-0.0904989840103715,-1.17374676037024,0.322443773165387
-0.083567236661911,-1.20695367671549,0.308904127143323,-0.085828351992358,-1.19063547264943,0.316126684099122,-0.0904285737765058,-1.17467868264934,0.322811151029868
-0.0925965070724487,-1.1952888469398,0.311135424636304,-0.0870403610998205,-1.18874125184671,0.318069566302264,-0.0904154625635757,-1.17575070846296,0.323429857779416
-0.0895968854427338,-1.18371494136751,0.317037933021784,-0.0882310094503347,-1.18465147703311,0.321303487025499,-0.0904600629390422,-1.17694620931615,0.324286881496243
-0.0901278126239777,-1.17604734130204,0.326856504455209,-0.0891789673878086,-1.17969934929166,0.32544542391099,-0.0905612123736119,-1.17824827731179,0.325365451311817
-0.0987898778915405,-1.16570047393441,0.331569981537759,-0.0898406690629757,-1.17527330027869,0.329881066510715,-0.0907163588423536,-1.17963979501474,0.32664565283904
-0.0906979161500931,-1.16163709759712,0.341622112691402,-0.0904020384661075,-1.17246523722574,0.333991135922132,-0.0909217945972961,-1.18110344253004,0.328105104266445
-0.0848910462856293,-1.16597258873284,0.34125435937196,-0.0912821551387592,-1.171836176088,0.337355982520663,-0.0911729215460095,-1.18262168206483,0.329719654142437
-0.0837467461824417,-1.17101040355861,0.338233833946288,-0.0929165554444078,-1.1733703103346,0.339851171803132,-0.091464532778149,-1.1841767587265,0.331464061836838
-0.0913101196289063,-1.17646103180945,0.34269087407738,-0.0954408014539118,-1.17662735197022,0.341570670416209,-0.0917910957943521,-1.18575074755641,0.333312626265125
-0.0944793105125427,-1.18076195128262,0.343621604628861,-0.0985520232828979,-1.1809527661887,0.342690723219534,-0.0921470224436182,-1.18732566394177,0.335239736191113
-0.104814848899841,-1.19136156454682,0.346000507771969,-0.101595650214272,-1.18564271101438,0.343432952575423,-0.0925269082138758,-1.18888364099254,0.337220324296603
-0.108250088095665,-1.19479665756226,0.341788392886519,-0.10377466604332,-1.1900950698249,0.344090328545556,-0.0929257210240185,-1.19040716578632,0.339230215886703
-0.111912199258804,-1.1956741784513,0.336771335676312,-0.104397703954884,-1.19394206838772,0.34496818312108,-0.0933389195938306,-1.19187935803036,0.341246371161207
-0.111696437001228,-1.19475163400173,0.341708432212472,-0.103096365050205,-1.19705720661256,0.346198497138386,-0.0937624856895522,-1.19328427027066,0.343247027057366
-0.104728310108185,-1.1960712043941,0.349354616850615,-0.0999602104515167,-1.19941114091997,0.347600225000253,-0.0941928634778787,-1.19460718800639,0.345211749873744
-0.0965229123830795,-1.20658098980784,0.356168559975922,-0.0955402928521835,-1.20093144367567,0.348785328166908,-0.0946268118214051,-1.19583490971723,0.347121412577427
-0.0848366671800613,-1.20790362998843,0.353422670960426,-0.0906858176599796,-1.20155185917319,0.349443479627063,-0.0950611893458936,-1.19695598951681,0.348958111644603
-0.0864499139785767,-1.20157562702894,0.345360603109002,-0.0862908866232573,-1.2013965630524,0.349518961225228,-0.0954927044700022,-1.19796092853161,0.350705039410395
-0.0790040695667267,-1.19886208042502,0.349701210558414,-0.0831197622512904,-1.20083359796799,0.34912599994647,-0.0959176703735146,-1.19884230573741,0.352346330443725
-0.0745619398355484,-1.1969949182868,0.353432501591742,-0.0817406987971671,-1.20032191494847,0.348403506414209,-0.0963318063656516,-1.19959484492067,0.353866903638695
-0.0764716404676437,-1.19363371945918,0.351860514208674,-0.0824412375739192,-1.20021334302453,0.347556523564377,-0.0967301222590726,-1.20021542028859,0.355252323683425
-0.0841700845956802,-1.19767758071423,0.343777432925999,-0.0851428714118876,-1.20061232999569,0.346974083510972,-0.0971069121740617,-1.20070300710457,0.356488705423459
-0.0842876136302948,-1.20364868424833,0.342918659672141,-0.0894294938364092,-1.20134434876682,0.347173310420557,-0.0974558700932759,-1.20105858462693,0.357562682739108
-0.0935648059844971,-1.20833866283298,0.344127571508288,-0.0946306419103626,-1.20209669413327,0.348591287924496,-0.0977703233468355,-1.20128499713986,0.358461460040061
-0.105612993836403,-1.20463832549751,0.338001224398613,-0.0999051977406373,-1.20265426801802,0.351381545016789,-0.0980435644248824,-1.20138677665845,0.359172958508728
-0.111352620720863,-1.1940656825155,0.349888394549489,-0.104419989970807,-1.20298775550633,0.355237513733424,-0.0982692484296236,-1.20136992983501,0.359686060005114
-0.114382063150406,-1.19960233792663,0.369468782879412,-0.107599798310359,-1.20306794016688,0.359358588279669,-0.0984418150341813,-1.20124169244602,0.359990939460347
-0.112908564805985,-1.21514072880149,0.374399228207767,-0.109278444751007,-1.20268844562784,0.362778935694195,-0.098556891452233,-1.2010102565861,0.360079463496348
-0.104149435758591,-1.20723390452564,0.37338700208813,-0.10965112018399,-1.20164679987391,0.364884173000699,-0.0986116369525638,-1.20068447689965,0.359945622194385
-0.103310360312462,-1.20011660054326,0.365752219520509,-0.109035183878561,-1.20006356834338,0.36566362773982,-0.0986049984085583,-1.20027356306636,0.359585955968153
-0.109514256119728,-1.19134029529989,0.360570343919098,-0.107605889933962,-1.19837675270047,0.365554168643679,-0.0985378574284462,-1.19978676792102,0.358999941772703
-0.112800391316414,-1.19166598521173,0.354068422839046,-0.105374795685255,-1.19703134163403,0.365058885432392,-0.0984130600934636,-1.19923308429535,0.358190310232443
-0.104596163034439,-1.1916564103961,0.365361771695316,-0.102418341010827,-1.19620102543318,0.364402516834294,-0.0982353292687157,-1.19862096672884,0.357163273590375
-0.0975116765499115,-1.1973128606379,0.366439084634185,-0.099046078702716,-1.19572539534522,0.363466558626665,-0.0980110676852313,-1.19795809415813,0.355928650602006
-0.0941892886161804,-1.19482764780521,0.364181584306061,-0.0957283660697668,-1.19522754640538,0.362005933405465,-0.0977480683865944,-1.19725118628502,0.354499878333151
-0.0916849261522293,-1.20037782490253,0.355587237104774,-0.0929334986515848,-1.19428915694601,0.359841319027399,-0.0974551568926717,-1.19650588133085,0.352893904215111
-0.0869948744773865,-1.20206489279866,0.360065619572997,-0.0910331752174476,-1.19263614426768,0.356846007817253,-0.0971417946206981,-1.19572667845999,0.351130956614501
-0.0821861243247986,-1.19295924313366,0.362575573436916,-0.0902279631966849,-1.19032847997177,0.352930987450856,-0.0968176744212634,-1.19491694561752,0.349234198764483
-0.0882964646816254,-1.18633062019944,0.351498133018613,-0.0904356402665174,-1.1878153831847,0.348208657897762,-0.0964923365052302,-1.19407899316463,0.347229278137322
-0.0965053707361221,-1.18437823489308,0.33863842472434,-0.0912742075721459,-1.18577316748047,0.343118104718557,-0.0961748272002201,-1.1932142147316,0.345143790613611
-0.0954177886247635,-1.17681215710938,0.330200490541756,-0.092253228272224,-1.18486688505218,0.338252971168362,-0.0958734150069106,-1.19232329732228,0.343006685908456
-0.0987284821271896,-1.17721027940512,0.328053977675736,-0.0930263287333198,-1.18553463750654,0.334023263197929,-0.0955953702526395,-1.19140650082544,0.340847646348132
-0.0959405297040939,-1.18359266147017,0.335977174155414,-0.093520934799189,-1.18781075115354,0.330485532162478,-0.0953468084348612,-1.19046400161493,0.338696472918352
-0.0863645446300507,-1.1855271396786,0.335773617960513,-0.0939002185681903,-1.19126812815063,0.327512592500712,-0.0951325941474788,-1.18949628621904,0.336582509334071
-0.089734879732132,-1.19226971022785,0.327788038998842,-0.0943522573506483,-1.19507796176795,0.325136822627954,-0.0949563015558898,-1.18850457071107,0.334534128178697
-0.0975900292396545,-1.20804995656014,0.316116119474173,-0.0948670398644629,-1.19814646324297,0.323688714547026,-0.0948202269166817,-1.18749121188838,0.332578295867857
-0.0993827855587006,-1.21578582286835,0.315983606949449,-0.0952589281969213,-1.19943171936351,0.323570753182455,-0.0947254471312743,-1.18646007004294,0.330740226994217
-0.0980841189622879,-1.20858936220407,0.316828566156328,-0.0953836952872456,-1.19840484730197,0.324902968502193,-0.0946719158698202,-1.18541678258157,0.329043132589423
-0.100042936205864,-1.19719788976014,0.328326896466315,-0.0952994740815591,-1.1953086211995,0.327351307841745,-0.0946585869825295,-1.18436891467277,0.327508059004727
-0.0873919004201889,-1.18524976238608,0.333361349143088,-0.095266571774495,-1.19098663078988,0.330236907303374,-0.0946835551205254,-1.18332596724222,0.326153804077209
-0.0870907688140869,-1.17532214038074,0.337090849466622,-0.0955601511390002,-1.18643183876716,0.332805941638916,-0.0947442054690571,-1.18229924070435,0.324996887205495
-0.0959914004802704,-1.17629233963788,0.34004347410053,-0.09619611289481,-1.18234528437628,0.33446665071707,-0.0948373665598119,-1.18130156956907,0.324051543237134
-0.103627279400826,-1.1812098480016,0.337642424628139,-0.0968790047267062,-1.17895138763986,0.334906398001786,-0.0949594605338348,-1.18034695425545,0.323329708994532
-0.104371629953384,-1.17964286729693,0.332630483731627,-0.0972747367135325,-1.17615309978271,0.334087264695989,-0.0951066437956535,-1.17945012095682,0.322840976108742
-0.0983706325292587,-1.17410928167403,0.332749474570155,-0.097312787115557,-1.17382067726206,0.332135587766477,-0.0952749296201952,-1.17862604016001,0.322592493145819
-0.0925199085474014,-1.17104358650744,0.331706623658538,-0.0972220657534734,-1.17192949644351,0.329232938942363,-0.0954602852298075,-1.17788943240524,0.322588811570722
-0.0953610706329346,-1.17192037649453,0.329495608694851,-0.0973215038637707,-1.17052360964736,0.325623294667278,-0.0956586994664885,-1.17725428781274,0.322831681829407
-0.0915995568037033,-1.16725473694503,0.32336078312248,-0.0977956450532707,-1.16965798857574,0.321694034212409,-0.095866221510593,-1.17673342359955,0.323319816501143
-0.0926631653308869,-1.17287924677134,0.313438387066126,-0.0985673981126742,-1.16938329596378,0.317988380537297,-0.0960789739125584,-1.17633810036914,0.324048646574258
-0.106705253720284,-1.1681570354104,0.315016916021705,-0.099273250410461,-1.16976175794223,0.315091663275785,-0.0962931437326493,-1.17607771310907,0.325010103819281
-0.104576867222786,-1.16809454329312,0.312119803391397,-0.0994310606537497,-1.17087108973608,0.3135090341693,-0.0965049546350131,-1.17595956705062,0.326192465766044
-0.0996956115961075,-1.1700920252502,0.309115284718573,-0.0987166246899166,-1.17273772578109,0.313628080775389,-0.0967106220657016,-1.17598874241776,0.327580298756958
-0.100218352675438,-1.17489777870476,0.309134434349835,-0.097074139013932,-1.17525545038478,0.315672229531683,-0.0969062948501124,-1.17616804589398,0.329154528722023
-0.103938351273537,-1.17541299149394,0.313457353971899,-0.0946899322900979,-1.17817559452327,0.319582486282786,-0.0970879901380916,-1.17649804048811,0.330892659393196
-0.0879579108953476,-1.17940495871007,0.327791803143919,-0.0920148441937519,-1.18112659684728,0.324950761073154,-0.0972515334682991,-1.1769771398287,0.332769144596594
-0.0824650365114212,-1.18616704434156,0.33577836882323,-0.0896978281942286,-1.18362824826293,0.331145504966111,-0.0973925201477123,-1.17760174857787,0.334755906280654
-0.085748832821846,-1.19339588396251,0.339953390434384,-0.0883195818771592,-1.18518568283786,0.337565275594219,-0.0975063166933672,-1.17836642840297,0.336822975210159
-0.087297175526619,-1.18981636472046,0.339808671846986,-0.0881932870557912,-1.18548982823278,0.343776475028441,-0.0975881202812514,-1.17926406939676,0.338939219525448
-0.0842285567522049,-1.18691885009408,0.348389935903251,-0.0893837447488285,-1.18456777998894,0.349427177635828,-0.0976330890123065,-1.18028605053321,0.341073119456822
-0.0907493716478348,-1.18838489323854,0.357047213762999,-0.0917622477826413,-1.18277844505594,0.354118340763483,-0.0976365470048804,-1.18142237964929,0.343193544281258
-0.0948956322669983,-1.17967670805752,0.363142058998346,-0.0950207621844616,-1.18074574441779,0.357440969673914,-0.0975942578179668,-1.18266181229593,0.34527048892524
-0.0963165056705475,-1.17067272685468,0.361052154488862,-0.0987187161583086,-1.17924363196432,0.359134607167802,-0.0975027493508218,-1.18399195746644,0.347275731869771
-0.105210705399513,-1.176108590886,0.364430237151682,-0.102342966715209,-1.17896445834153,0.359189971342737,-0.0973596644517515,-1.18539938456892,0.349183383528349
-0.108561744689941,-1.1749711612612,0.36280668463558,-0.105374856653984,-1.18031001497563,0.357872158030109,-0.0971641051009796,-1.18686974841306,0.350970305065664
-0.109943441748619,-1.17212020508945,0.353371654003859,-0.107394680750894,-1.18331253270961,0.355716607415203,-0.0969169351545823,-1.18838794659763,0.352616390563893
-0.110725799202919,-1.18366648256779,0.349161074012518,-0.108160701413952,-1.18756661838638,0.353427554151458,-0.0966210078536089,-1.18993831698487,0.354104718613883
-0.108627818226814,-1.20019926555455,0.344546305239201,-0.107614500078043,-1.19223661602838,0.351651594462706,-0.0962812896722345,-1.19150487350357,0.355421590720045
-0.109758085012436,-1.20877786181867,0.348514445051551,-0.10585727021525,-1.19635979269031,0.35077142838648,-0.0959048609089853,-1.19307156847846,0.356556481350658
-0.102215176820755,-1.20539451666176,0.35509870223701,-0.103136104928746,-1.19930693625029,0.350879224496171,-0.0955007844438549,-1.19462256183025,0.35750192674382
-0.0988840180635452,-1.20388871245086,0.351829743236303,-0.0998085497362972,-1.20101244130659,0.351939115305627,-0.0950798459209024,-1.1961424747444,0.358253377030597
-0.0898453921079636,-1.19840358562768,0.347002683989704,-0.0962365038005121,-1.20185492019989,0.353923167609999,-0.094654179987609,-1.19761660885216,0.358809030791794
-0.0931052148342133,-1.19728369764984,0.350178160630167,-0.092649580311105,-1.20236569626174,0.356715423128668,-0.0942368067908051,-1.19903111962794,0.359169664905366
-0.0965439623594284,-1.19923272080719,0.359569702595472,-0.0891308034033514,-1.20295801926094,0.359920735353214,-0.0938411094775463,-1.20037314094638,0.359338466232645
-0.0943313759565353,-1.20053124122322,0.366143654063344,-0.0858257921573059,-1.20378621923076,0.362860878867794,-0.0934802866133262,-1.20163086372005,0.359320865083686
-0.0785035479068756,-1.20110222183168,0.368113288655877,-0.0831811450155064,-1.20473178480492,0.364776325651888,-0.0931668141328468,-1.20279357441027,0.359124363953134
-0.0702314919233322,-1.20931273587048,0.375962919853628,-0.0818642288634912,-1.20545813906116,0.365064010700969,-0.0929119509290928,-1.20385165970748,0.358758350609691
-0.0707869774103165,-1.21696637570858,0.3701756381616,-0.0823480504831586,-1.20557778958658,0.363481979055765,-0.0927253202177017,-1.20479658318031,0.358233884298823
-0.0806997621059418,-1.20693650051951,0.36283241238445,-0.0845402691404772,-1.2049331969327,0.360272236077058,-0.0926145933276774,-1.20562083962309,0.357563448297165
-0.09130719602108,-1.20035896763206,0.354939913786948,-0.087773127376466,-1.20373517295601,0.356094782408373,-0.0925852919640709,-1.20631789439119,0.356760670372478
-0.101013574004173,-1.20267636537552,0.346247881539166,-0.0911315752955579,-1.20240398836023,0.351795916988574,-0.0926407106114016,-1.20688211835209,0.355840022524524
-0.10259349167347,-1.20025503337383,0.341354054398835,-0.0938853417873772,-1.20135614575384,0.348139485544057,-0.0927819467188471,-1.20730873261748,0.354816519652131
-0.0986776113510132,-1.19932496063411,0.344722087159753,-0.0957705952749409,-1.20093910860336,0.345613882934015,-0.0930080169136512,-1.20759377867009,0.353705440856938
-0.0906844675540924,-1.19426733836532,0.342680202908814,-0.096960978561444,-1.20140262059551,0.344406100664517,-0.0933160346319224,-1.20773412776626,0.352522095823574
-0.0943430703878403,-1.19587371468544,0.342101840190589,-0.0977762344057708,-1.20278231479052,0.344497394304484,-0.0937014270098274,-1.20772753897755,0.351281652836854
-0.0998242503404617,-1.20576384142041,0.336562480442226,-0.0984072978519531,-1.20477910317507,0.34569767849293,-0.0941581734793234,-1.20757276860979,0.349999036425864
-0.0959814602136612,-1.21355130940676,0.346269150786102,-0.0988711793203663,-1.20682903093365,0.347556126100422,-0.0946790524498051,-1.20726972556902,0.348688893187654
-0.101683664917946,-1.21466118402779,0.357448442392051,-0.0990958904351495,-1.20838684042068,0.34934739297473,-0.0952558849644435,-1.20681965882944,0.347365615021807
-0.103086411952972,-1.21123310767114,0.360009851753712,-0.0990065193937678,-1.2091876177765,0.350326272137466,-0.095879766253144,-1.20622535681343,0.34604340063339
-0.097249721288681,-1.20922605089843,0.356020333059132,-0.0986165400645534,-1.20928649121398,0.350090830335666,-0.0965412787584613,-1.20549133620465,0.344736330505048
-0.0953540539741516,-1.20339783869684,0.350642575733364,-0.0980427935455384,-1.20890522767297,0.34873822795059,-0.0972306837847769,-1.20462399953908,0.343458429757932
-0.0945342743396759,-1.2087319611758,0.34265418279916,-0.0973895013649193,-1.20823327236004,0.34673913735849,-0.0979380929064972,-1.20363174502543,0.342223697957075
-0.103900344371796,-1.2061526812613,0.339080035686493,-0.0966665477864665,-1.20732786216691,0.344663771138153,-0.0986536236086477,-1.20252501628576,0.341046092940297
-0.100120119452477,-1.20620260186493,0.34198288589716,-0.095900772342827,-1.20614306523163,0.34293350003996,-0.0993675454321583,-1.20131628306662,0.339939463882215
-0.09019271671772,-1.20649328157306,0.336844937503338,-0.0952974843227659,-1.20459631936301,0.341723631259113,-0.100070423317939,-1.20001994677145,0.338917434614411
-0.0905470579862595,-1.20331707403064,0.336804043538868,-0.0951764981002899,-1.20262434000039,0.340966962373762,-0.100753264720218,-1.19865216772927,0.337993241148915
-0.100407802462578,-1.20385545641184,0.338174557797611,-0.0957689864427652,-1.20023700288382,0.340346477216834,-0.101407676400514,-1.19723061491669,0.33717952822961
-0.0971976810693741,-1.19803528413177,0.348649040646851,-0.0971956520763929,-1.19756044854861,0.339350322538993,-0.102026034563436,-1.19577414335285,0.336488109679495
-0.0916954511404038,-1.19218141727149,0.350784041807055,-0.0995613462568726,-1.19483219203384,0.337535664723038,-0.102601667674977,-1.19430240925645,0.335929697305674
-0.0989179319143295,-1.18494811914861,0.338996055051684,-0.102877546621651,-1.19229005488487,0.334894425418113,-0.103129045848936,-1.19283543769964,0.335513604445657
-0.10309284389019,-1.19047388412058,0.331656849235296,-0.106885501497383,-1.19000114163109,0.331986066284281,-0.103603965136097,-1.19139316097847,0.335247434193241
-0.11092986702919,-1.19200695097446,0.32014269489795,-0.111020155880856,-1.18782349286569,0.329700460222807,-0.104023709620336,-1.18999494727912,0.335136768727544
-0.119029430150986,-1.190016047135,0.317573318704963,-0.114532514387809,-1.18558032720285,0.328832691286788,-0.104387169345384,-1.18865913833171,0.335184882368265
-0.127493859529495,-1.18697681061924,0.320157751478255,-0.116713114274904,-1.18327346450415,0.329703504367812,-0.104694889335683,-1.18740261278708,0.335392503343865
-0.119318282604218,-1.18040454022586,0.329860913492739,-0.117148540750568,-1.18115627932345,0.331997241289089,-0.104949026354068,-1.18624039059047,0.335757645589882
-0.117198666930199,-1.17544149667025,0.342685099951923,-0.11582795112538,-1.17964267816143,0.334908721557992,-0.105153196736763,-1.18518529311889,0.336275522834194
-0.115573725700378,-1.17334885127842,0.348214921429753,-0.113038878586943,-1.17911253983051,0.337543743697327,-0.105312210132008,-1.18424767326602,0.336938545932386
-0.107857155203819,-1.17186504721642,0.344666502065957,-0.109227280457514,-1.17970495415212,0.339340908353573,-0.105431697975784,-1.18343522742142,0.33773639507921
-0.104844669699669,-1.17863261461258,0.340468676313758,-0.104914349025347,-1.18118503903048,0.340236561186732,-0.105517659180959,-1.18275289643616,0.33865615431112
-0.0980361717939377,-1.18569502785802,0.338922891765833,-0.100623117911778,-1.18296253273023,0.3405223019941,-0.105575956641217,-1.18220285545078,0.339682497088198
-0.0950055599212647,-1.19702218092978,0.337825003936887,-0.0968091926664803,-1.18432197675341,0.340594896982483,-0.105611805610588,-1.18178458443205,0.340797916404217
-0.0923953628540039,-1.19192684412003,0.337112447619438,-0.0938160284579934,-1.18479250500279,0.340772528607379,-0.105629298212646,-1.18149500489388,0.3419829975771
-0.0917925149202347,-1.17879399776459,0.340467177964747,-0.0918697434618386,-1.18437061289532,0.341207513734413,-0.10563100704478,-1.18132866600113,0.343216734465198
-0.0919457119703293,-1.18231402158737,0.345935274772346,-0.0911190642970445,-1.18336995014205,0.341906267806181,-0.105617705381575,-1.18127796588602,0.344476889911901
-0.0881917995214462,-1.18318752251565,0.341968706399202,-0.0916773907927809,-1.18212423364244,0.342846462319469,-0.105588232664552,-1.18133339974061,0.345740399482687
-0.0860797852277756,-1.17456996917725,0.341291854642332,-0.0935789775698331,-1.18086483573682,0.34405478529153,-0.105539522800599,-1.18148383185454,0.346983815157012
-0.0951330292224884,-1.18059808306396,0.343854214176536,-0.0966442922717863,-1.1797027254713,0.345546473915498,-0.105466800032014,-1.18171679210031,0.348183783344545
-0.103515012860298,-1.18289486937225,0.348862025476992,-0.100428398306499,-1.17863271163876,0.347244582559488,-0.105363933239763,-1.1820187982839,0.349317549331825
-0.108502103090286,-1.18347739823163,0.353136157393455,-0.104373040931822,-1.17766748450403,0.349022190203557,-0.105223925349619,-1.18237570506571,0.350363477549458
-0.111743214726448,-1.17955128528178,0.352658110968769,-0.108029506840346,-1.17703103195076,0.350832576407205,-0.105039501919138,-1.1827730787164,0.35130157402217
-0.10988672375679,-1.17279424287379,0.346588043309748,-0.111162852548288,-1.17720148111848,0.352761961356705,-0.104803754286418,-1.18319659564014,0.35211399494476
-0.112222101688385,-1.16707932047546,0.34928116120398,-0.113691594897683,-1.17871501533858,0.354891006772385,-0.104510789052498,-1.18363246147275,0.352785524167284
-0.114017781615257,-1.1694239808619,0.355737327821553,-0.115551268005252,-1.18180587353406,0.357085618866211,-0.104156336594413,-1.18406784544937,0.35330400198372
-0.113741208314896,-1.18447639502585,0.365216614566743,-0.116593987665046,-1.18611685024393,0.358969740838994,-0.10373827528908,-1.18449131991175,0.35366068696178
-0.12058128118515,-1.19413000188768,0.370121405236423,-0.116568638144507,-1.19073269429158,0.360159693787539,-0.103257033995276,-1.18489328677467,0.353850531597909
-0.127265233397484,-1.20692970313132,0.36244039312005,-0.115238693058882,-1.19454245839744,0.360568180904063,-0.102715842777367,-1.18526636345131,0.35387235296031
-0.115691839456558,-1.20971473194659,0.351030575037003,-0.112638339302882,-1.19671329507853,0.360461956723325,-0.102120811283796,-1.18560569410292,0.353728883148228
-0.102336214184761,-1.20263053782284,0.348516053035855,-0.109195990474671,-1.19703761282862,0.360142435105792,-0.101480826206933,-1.18590915194079,0.353426691454352
-0.101598880290985,-1.18916418090463,0.360787165984511,-0.105509941833313,-1.19594470227772,0.359544230231844,-0.100807273443532,-1.18617740605897,0.352975978144528
-0.100085620880127,-1.18417175509036,0.367245890758932,-0.102028530408352,-1.19412839997788,0.358203876499347,-0.100113604648424,-1.18641383996145,0.352390245767858
-0.0949196058511734,-1.19014125064015,0.366742774397135,-0.0989408794669314,-1.19207796428466,0.355652601614558,-0.0994147787251158,-1.1866243241363,0.351685857273567
-0.0970912617444992,-1.19311887212098,0.359141905680299,-0.0962215229607309,-1.1899097415907,0.351852956278315,-0.0987266148785505,-1.18681685725214,0.350881493390788
-0.0965018624067307,-1.19352532669902,0.346875141598284,-0.0937165888782577,-1.18756869903737,0.347343933960419,-0.0980650958861821,-1.18700109799244,0.349997527573831
-0.0961048364639282,-1.18759625002742,0.336796697974205,-0.0912858969634679,-1.1851208523786,0.343051346398755,-0.0974456598339072,-1.18718781363809,0.349055345467076
-0.0918831467628479,-1.17872887440026,0.329341753832996,-0.0889560306541246,-1.18285998888913,0.339909033791781,-0.0968825170090417,-1.18738827477487,0.348076644337665
-0.0813604974746704,-1.17636316403747,0.326729729510844,-0.0869579871340877,-1.18116923771519,0.338476519474554,-0.0963880266666576,-1.18761362884018,0.34708275233997
-0.0838689529895782,-1.17960946507752,0.336871103793383,-0.0855901803382159,-1.18030634884502,0.338714794059632,-0.0959721659200989,-1.18787428732929,0.346094005313583
-0.0873854684829712,-1.17975739963353,0.340195136256516,-0.085057090528163,-1.18032809924346,0.340036300319621,-0.0956421190943359,-1.1881793604627,0.345129210164666
-0.0833579063415527,-1.17935328394175,0.347136877588928,-0.0854650497075427,-1.18115384658237,0.3415821783391,-0.0954020094950057,-1.18853616841535,0.344205211295851
-0.0815557944774628,-1.1812148181349,0.351516076661646,-0.0868671430542368,-1.18261766833717,0.342550135982216,-0.0952527867533164,-1.18894985095311,0.343336563899018
-0.0881590551137924,-1.18796425916255,0.353959262631834,-0.089197661013712,-1.18448447757282,0.342483208939355,-0.0951922728163768,-1.18942308914901,0.342535308671829
-0.0910329616069794,-1.18748997688293,0.34085561580956,-0.0922027469578834,-1.18651356147872,0.341452382202256,-0.0952153592726754,-1.18995594486929,0.341810838455761
-0.0965129721164703,-1.18747440867126,0.329653775878251,-0.0954841089558915,-1.18853509709291,0.339952756652353,-0.095314338580572,-1.19054581661452,0.341169848200498
-0.10172868847847,-1.18942723251879,0.3381831458956,-0.0986032827300659,-1.19043629317188,0.338521827716959,-0.0954793427230881,-1.19118750464361,0.340616363402945
-0.102530341744423,-1.19491235934198,0.337818206548691,-0.101183966012838,-1.1921034630599,0.3374636910448,-0.0956988561569111,-1.19187337427113,0.340151845438595
-0.106074339151382,-1.1973499173671,0.336103327833116,-0.102981004043714,-1.1934481987675,0.336894705468335,-0.095960266747381,-1.19259360350209,0.339775372514233
-0.106370208263397,-1.19464331433177,0.335946330092847,-0.103907628777186,-1.19450162772559,0.33687204733999,-0.0962504189792754,-1.19333649956106,0.339483892387621
-0.105767360329628,-1.18918406143785,0.336721561253071,-0.104045015289705,-1.19541643885671,0.337417829777579,-0.0965561376616149,-1.19408886859907,0.339272539315442
-0.0995798367261887,-1.1943281494081,0.334732082672417,-0.103610600781611,-1.19631208518216,0.338489377902306,-0.096864696739542,-1.19483642385038,0.33913500422222
-0.101929247975349,-1.19970773398876,0.340393320322037,-0.102848919439731,-1.19714158979157,0.339942970476845,-0.0971642155922891,-1.19556421883865,0.339063943963581
-0.0993693369626999,-1.19927832908928,0.342334815189242,-0.101913001556932,-1.19774976897493,0.341532102559782,-0.0974439730613948,-1.19625709286539,0.339051412622863
-0.102432108521461,-1.19868812575936,0.339379705488682,-0.100832046776379,-1.19801627112448,0.342952099116132,-0.0976946362646804,-1.19690011601,0.339089295279178
-0.100984922647476,-1.20156817182899,0.35052066128701,-0.0995693889965417,-1.19792410649954,0.343877485307735,-0.0979084065167047,-1.19747902124595,0.339169723214696
-0.10162168443203,-1.2034624504298,0.352025734595954,-0.0981216876172168,-1.19760035308086,0.344055666206662,-0.098079088713792,-1.19798061273008,0.339285449670346
-0.0963223528862,-1.19432697996497,0.34630653642118,-0.0965989149337021,-1.19737409580538,0.343499408903975,-0.0982020939794399,-1.19839314168512,0.339430167454702
-0.0933040201663971,-1.18704354196787,0.339946812316775,-0.095220731648552,-1.19769428742429,0.342566676638918,-0.0982743884958947,-1.19870664400292,0.339598754290495
-0.0926321750879288,-1.19203889138997,0.337997204437852,-0.0942263341391322,-1.19883348801011,0.341794007585524,-0.0982944039206167,-1.19891323587873,0.339787438429056
-0.0885584199428558,-1.19727076068521,0.331790165752172,-0.0937650021884959,-1.20062633872008,0.341624319551178,-0.0982619257878101,-1.19900736408019,0.339993884146285
-0.0955692315101624,-1.20842132784426,0.334743119291961,-0.0938269865944526,-1.20249931775831,0.34216497242563,-0.0981779751081872,-1.19898600490779,0.340217201917591
-0.0979192274808884,-1.215408019647,0.345331915207207,-0.0942768468111986,-1.20378048048288,0.34307031366266,-0.0980446949604497,-1.19884880152068,0.340457889856634
-0.0934946393966675,-1.20672519676387,0.354013057015836,-0.0949839800471031,-1.20407807628008,0.343697849545362,-0.0978652490455339,-1.19859812603443,0.340717711683702
-0.0948266351222992,-1.20496094562113,0.356166111454368,-0.0958899091111431,-1.20344452205798,0.343526548892422,-0.0976437342912918,-1.19823905354279,0.340999514127022
-0.0973134559392929,-1.19509479247034,0.34359167419374,-0.0969513015054664,-1.20222450373363,0.342535729848635,-0.0973851056494111,-1.19777924062941,0.34130698624227
-0.0976485013961792,-1.19952179253101,0.334201813302934,-0.0980914090795016,-1.20076943508192,0.341211335739503,-0.0970951082968548,-1.19722870897312,0.341644366689061
-0.0961054211854935,-1.19595279827714,0.331322571225464,-0.0991968362070664,-1.1992466792625,0.340171090061143,-0.0967802101656573,-1.19659954218468,0.342016111685695
-0.100255774855614,-1.1974677387625,0.336458838544786,-0.100091287116773,-1.19761581136788,0.339755079084269,-0.0964475260189829,-1.19590550903834,0.342426542653349
-0.105840450525284,-1.19989923030138,0.345349749214947,-0.100537634890139,-1.19571345915515,0.33992168351475,-0.0961047234259714,-1.19516162877051,0.342879494952755
-0.107019249200821,-1.20023317940533,0.340031487308443,-0.100368463434213,-1.19341211554485,0.340451583008778,-0.0957599012760701,-1.19438369533007,0.343377986896253
-0.0968532800674439,-1.19446899421513,0.339319881163538,-0.0996475279033223,-1.19081100477403,0.341155959074422,-0.0954214334212611,-1.19358777870079,0.343923923595491
-0.0933888047933579,-1.18522498480976,0.346798067986965,-0.0986335373498959,-1.1883095207859,0.341904423580772,-0.0950977741008487,-1.19278972343314,0.344517845881325
-0.0933338409662247,-1.17516945496202,0.345100548192859,-0.0975415407129461,-1.18643662185558,0.34263080216837,-0.0947972274236245,-1.19200466705399,0.345158731545937
-0.0986109530925751,-1.17388489477336,0.341454151421785,-0.0963667634612278,-1.18548777679863,0.343397270860846,-0.0945276885247838,-1.19124660249054,0.345843854126615
-0.100497264862061,-1.18954710043967,0.342211402393878,-0.0949544964017477,-1.18524393069035,0.344364361246454,-0.0942963674379696,-1.19052800681057,0.346568702941523
-0.0913206446170807,-1.19772077701986,0.345423606857657,-0.0932007933604357,-1.18510384182861,0.345667650603965,-0.0941095083210359,-1.18985955233904,0.347326966839692
-0.0967696648836136,-1.19720841474831,0.341637023091316,-0.0911586668514023,-1.18460192543712,0.347334527390274,-0.0939721178618195,-1.1892499072268,0.348110582593565
-0.0916884344816208,-1.19063658289611,0.346466275043786,-0.0890472297646332,-1.18387450854247,0.349229093753345,-0.0938877184032407,-1.18870562476638,0.348909846526131
-0.0866042804718018,-1.17032649859786,0.354829620681703,-0.0872663470714936,-1.18368417178098,0.351021806598434,-0.093858143181835,-1.18823111741446,0.349713584886478
-0.0792911678552628,-1.16223212487996,0.355417448580265,-0.0863320160641411,-1.18491302572181,0.35229075821528,-0.0938833920817026,-1.18782871220496,0.350509375254537
-0.0741801166534424,-1.17585526026785,0.358447987362742,-0.0866367368969021,-1.18782092538114,0.352719791197326,-0.0939615655069344,-1.18749878498495,0.351283808825429
-0.0844957745075226,-1.19225881978869,0.35888901360333,-0.0881569292855736,-1.19166804440763,0.352256866850597,-0.0940888903000721,-1.18723996713003,0.352022782918826
-0.0962375682592392,-1.20558805949986,0.351383819952607,-0.0903807324490838,-1.19500646812882,0.351186365665655,-0.0942598442616961,-1.18704940902254,0.35271181506962
-0.100901307463646,-1.21785924553871,0.346189921014011,-0.0925916034286803,-1.19637442817002,0.350065362363913,-0.0944673754921906,-1.18692307359312,0.353336374021957
-0.101789499521256,-1.21170424707234,0.340935503393412,-0.0942850081625539,-1.19499047148269,0.349491712051061,-0.0947032023721289,-1.18685602717342,0.353882227233329
-0.0946097034215927,-1.19925801001489,0.344665222987533,-0.0953860794070697,-1.19114569734642,0.34982331417939,-0.0949581730412748,-1.18684269840939,0.354335806947465
-0.0939261639118195,-1.18140375629067,0.353572907857597,-0.0961623280029547,-1.18610708592374,0.351049745512298,-0.0952226613257965,-1.18687708898424,0.354684595779862
-0.0950874209403992,-1.16420460999012,0.353492837548256,-0.0969804901919894,-1.18157979915628,0.352906908579236,-0.095486977878417,-1.18695293782515,0.354917527906114
-0.0935829323530197,-1.16483684018254,0.355135941691697,-0.0981155033622559,-1.17899643265905,0.355080075503323,-0.0957417780556724,-1.18706385641394,0.355025395116015
-0.0946605741977692,-1.1698731932044,0.356913385614753,-0.0996502165792205,-1.17900417526282,0.357290574192557,-0.0959784497268642,-1.18720346065881,0.355001240756095
-0.0995400756597519,-1.1735124271363,0.359867691323161,-0.101411788566776,-1.18136564616151,0.359278344818988,-0.0961894643980574,-1.18736552194865,0.354840720569526
-0.107694602608681,-1.1885371401161,0.36155322432518,-0.102998122262643,-1.18516185840535,0.360790569227757,-0.0963686744237892,-1.1875441484422,0.354542407844827
-0.108782184720039,-1.20224228270352,0.363444104231894,-0.103954500642501,-1.18916429025417,0.361604734368842,-0.0965115387768493,-1.18773399229238,0.354108020723129
-0.109138280153275,-1.204091610834,0.361800598092377,-0.104000699684968,-1.19233467154763,0.361559841367963,-0.0966152612386054,-1.18793046481249,0.353542551864522
-0.104417238235474,-1.19673654444516,0.364456403441727,-0.10315070396027,-1.19421563165736,0.360579706542281,-0.0966788291964329,-1.18812993372123,0.352854284996938
-0.0984109783172607,-1.19404828704894,0.358886089995503,-0.101664675050702,-1.19493833946706,0.358697923324034,-0.0967029486540142,-1.18832987641152,0.35205468901544
-0.0986132919788361,-1.18613715045154,0.357462292984128,-0.0998840077926332,-1.19490732783684,0.356070670812328,-0.0966898802382035,-1.1885289694527,0.351158187804152
-0.0947552990913391,-1.19130550436676,0.352540837749839,-0.0980730906024733,-1.19443278894337,0.35294988672522,-0.0966431897732026,-1.18872710357076,0.350181812125463
-0.0904903399944305,-1.20014167048037,0.348787656202912,-0.096329069079655,-1.19356592342482,0.349633130085249,-0.0965674336125234,-1.18892532137716,0.349144747879819
-0.0959206491708756,-1.19659840397537,0.345752841643989,-0.0945308853012007,-1.19225325390031,0.346414729041757,-0.0964678026474383,-1.18912568055915,0.348067801827228
-0.101995906233788,-1.19277001261711,0.340406366921961,-0.0924078625995708,-1.1906052346355,0.34354077440617,-0.0963497499529169,-1.18933104912143,0.346972810696418
-0.102292944788933,-1.18257466122508,0.34175305377692,-0.0898304830250968,-1.18895624127538,0.341171661323945,-0.0962186262760332,-1.18954484347595,0.345882022056095
-0.0893466246128082,-1.18475954644382,0.337200959846377,-0.0871442446345924,-1.1876775928688,0.339371546090737,-0.0960793465231645,-1.18977072519341,0.344817475307092
-0.0714740252494812,-1.18863785840571,0.338262850753963,-0.0851710884863053,-1.18698716721456,0.338125245740911,-0.0959361103787296,-1.1900122764975,0.343800408927192
-0.068265073299408,-1.18102054439485,0.340737538598478,-0.084738996486387,-1.18692824458253,0.337374470397627,-0.0957922005895818,-1.19027267619476,0.342850716202873
-0.0793075400590897,-1.18044802889228,0.337286621555686,-0.086095357937816,-1.1873758809848,0.33708863534711,-0.0956498801693207,-1.19055439628062,0.341986466832208
-0.0974239683151245,-1.19514968320727,0.332820993326604,-0.0887491595072052,-1.18797783465583,0.33730177757763,-0.0955104015317503,-1.19085893585158,0.341223506724139
-0.102194126844406,-1.19666528150439,0.334120244644582,-0.091882101221195,-1.18826686383315,0.338017328040801,-0.0953741264669752,-1.19118660420276,0.340575143531666
-0.100445809364319,-1.19595316372812,0.340647016391158,-0.0949157873586184,-1.18799720343938,0.33907900392347,-0.0952407403827381,-1.19153636017781,0.340051920843908
-0.0951757138967514,-1.19110991500318,0.342689119912684,-0.0977469754600089,-1.18739111556438,0.340189989687983,-0.0951095329677691,-1.19190571160729,0.339661479164409
-0.0898412990570068,-1.17944537758827,0.341971995458007,-0.100542380149984,-1.18708692164986,0.341054568906948,-0.094979712927569,-1.19229067819801,0.339408497116982
-0.0969304633140564,-1.17243610091507,0.339727103188634,-0.103328784676226,-1.18779512874072,0.341460926481561,-0.0948507249429738,-1.19268582258065,0.339294702889839
-0.1096493268013,-1.182754316926,0.346219010911882,-0.105739035692697,-1.18982846606866,0.341262827641389,-0.0947225389523906,-1.19308435447719,0.339318944673109
-0.114537014365196,-1.19416318483651,0.350127618759871,-0.107142052897275,-1.19286515351992,0.340423965335717,-0.0945958833073756,-1.19347830929344,0.339477309628408
-0.112996857762337,-1.20337108768523,0.340368835106492,-0.107005576430434,-1.19615267501443,0.339184946679723,-0.0944723953958876,-1.19385879446346,0.339763283157291
-0.106489491462708,-1.20320283405483,0.330343381874263,-0.105140358755763,-1.19892670367427,0.338104880016534,-0.0943546686806274,-1.19421628738484,0.340167943662807
-0.106471365094185,-1.19893889822066,0.326279347725213,-0.101703101434487,-1.20066977177534,0.337779068570385,-0.0942461852294161,-1.19454096205839,0.340680192112523
-0.0984209185838699,-1.2045173612237,0.338617374747992,-0.0971105603403483,-1.20109183736512,0.338463939025694,-0.0941511364584615,-1.19482302018475,0.34128701867029
-0.0937776446342468,-1.20818751230836,0.341769462525845,-0.0919838926394742,-1.20005830878318,0.339996647333197,-0.0940741490768436,-1.1950530059736,0.341973808162875
-0.0845244258642197,-1.2075390560925,0.343107086196542,-0.0870872222910152,-1.19769650375014,0.342020251996732,-0.0940199455131647,-1.19522209019055,0.342724681820377
-0.079505175948143,-1.1908639664948,0.344617275819182,-0.0832142775315572,-1.19455281053377,0.344197446870654,-0.093992976774337,-1.19532231656912,0.343522866872969
-0.0736684852838516,-1.17974417030811,0.347360095046461,-0.0810323555379901,-1.1914713805319,0.346262817814498,-0.0939970696121856,-1.19534681206824,0.344351081041629
-0.0749256366491318,-1.18397601954639,0.349440863281488,-0.0809212118872737,-1.18918012573147,0.348013772824774,-0.0940351282527365,-1.19528997012492,0.345191916894147
-0.0750396573543549,-1.19098770819604,0.349929617419839,-0.0828547779057574,-1.18800231911827,0.349315829484662,-0.0941089236081404,-1.19514762019478,0.346028211033922
-0.0857745605707169,-1.19098295733333,0.353956704474986,-0.0863680784702924,-1.18797062672379,0.350119961446721,-0.0942189906595766,-1.19491719540824,0.346843384488343
-0.0966655844449997,-1.18711495108902,0.3546782508865,-0.0906718555877366,-1.18909787573526,0.350507547159239,-0.0943646394474135,-1.1945979040537,0.347621743186712
-0.0993155425786972,-1.18212201364338,0.343853775635362,-0.0949227465483841,-1.19142980065702,0.350719547283504,-0.0945440695911345,-1.19419090293613,0.348348730964062
-0.0999312543869019,-1.18913889169693,0.33913510914892,-0.0984721025397542,-1.19483919197507,0.351004105899454,-0.0947545655819449,-1.19369946364794,0.349011131752339
-0.104690887928009,-1.19591946914792,0.357492661960423,-0.100929148371087,-1.19882304202211,0.351339925404897,-0.0949927425608426,-1.19312911640209,0.34959722149508
-0.109949873685837,-1.20433046959341,0.360534018091857,-0.102142891338919,-1.20251668878437,0.351441461932442,-0.0952548104119051,-1.19248774972436,0.350096872458559
-0.102537358403206,-1.21436524182558,0.356960967332125,-0.102241884418264,-1.20491282359716,0.351130842598769,-0.0955368267114497,-1.19178563889038,0.350501612879995
-0.0980858731269836,-1.21542124897242,0.344169634915888,-0.101619766252352,-1.20518499031514,0.350596085948986,-0.0958349150030481,-1.19103537398983,0.350804645240233
-0.0950780653953552,-1.21295489341021,0.339347582347691,-0.100743887675445,-1.20299336036475,0.350203143955608,-0.0961454327300894,-1.19025166234814,0.35100082878299
-0.102065488100052,-1.20148506827652,0.349471414983273,-0.0999392629089321,-1.19862283292986,0.35009981792008,-0.0964650812428283,-1.18945099062871,0.351086635373599
-0.101393643021584,-1.19266987904906,0.352601794973016,-0.0993687793021182,-1.1928859037887,0.350064566603871,-0.096790956797388,-1.18865114794924,0.35106008949184
-0.0932233285903931,-1.18237439408898,0.358039157353342,-0.099146373924157,-1.18686409181625,0.349723070701216,-0.0971205457598378,-1.18787062948261,0.350920701559467
-0.0924807322025299,-1.17206516817212,0.357383501753211,-0.0993184406833112,-1.18160681620128,0.3488905443598,-0.0974516700865145,-1.18712795615901,0.350669400514262
-0.100035919547081,-1.17043218702078,0.342877180986106,-0.09970394356174,-1.17785697000281,0.347766815042477,-0.0977823912637334,-1.18644095678571,0.350308469502613
-0.104644694924355,-1.1740205501765,0.333614716306329,-0.0998758793989946,-1.17589244804552,0.346786517529472,-0.0981108819808494,-1.18582606233804,0.349841489131718
-0.105605392456055,-1.1732936681807,0.341387602798641,-0.0993812448876906,-1.1755697241998,0.346190717034978,-0.098435274736101,-1.18529765846055,0.34927329444167
-0.104370460510254,-1.17467185690999,0.354368348456919,-0.0980033122966064,-1.17647850464556,0.345782740510862,-0.0987534964960745,-1.18486753320037,0.348609951609008
-0.100620056390762,-1.1811273291707,0.356910315826535,-0.0959031804260743,-1.17806623429889,0.345190627901591,-0.099063100087994,-1.18454444544455,0.347858756702424
-0.0922854351997376,-1.18297387987375,0.349683522731066,-0.09361312753774,-1.17975275907782,0.344352455866838,-0.0993611065977748,-1.18433382792851,0.347028253282134
-0.0843302983045578,-1.18421487830579,0.335350425727665,-0.0918703139872951,-1.18106612672926,0.343696678465546,-0.0996438773412465,-1.18423762860705,0.346128261895856
-0.0802366626262665,-1.18645903967321,0.330101928412914,-0.0913077595729297,-1.18173899026172,0.343827068079049,-0.099907036675354,-1.18425428654154,0.345169914284073
-0.0869007343053818,-1.18671865604818,0.334573074951768,-0.0921440468535256,-1.18175901409007,0.344989505617446,-0.10014546575676,-1.18437883364987,0.344165686259359
-0.0955353176593781,-1.18198496952653,0.348882125280797,-0.0940873714432608,-1.18139446113891,0.346778124884907,-0.100353381111727,-1.18460311145787,0.343129422046993
-0.10265488743782,-1.1798217190057,0.359098892100155,-0.0965357438605791,-1.18114317952102,0.348323979114361,-0.10052450133661,-1.18491609160985,0.342076337884165
-0.107625020742416,-1.17509819202125,0.358321212418377,-0.0989298305461153,-1.18157403013663,0.348800942464872,-0.100652293291685,-1.18530428920443,0.341022986349646
-0.103646575212479,-1.17387027673423,0.352620506063104,-0.101034748927508,-1.18310054650607,0.347841426960987,-0.100730279401887,-1.18575225761733,0.339987159832715
-0.0933882200717926,-1.18409486420453,0.343108986541629,-0.102958826455194,-1.18577921707875,0.345594820528318,-0.100752382448988,-1.18624315105629,0.338987714854233
-0.0965053707361221,-1.18831852734089,0.343198448941112,-0.104853590277359,-1.18927409348028,0.342507245402775,-0.100713283305805,-1.18675933618963,0.338044308008101
-0.107592861056328,-1.1942895577848,0.341659571416676,-0.106563549085356,-1.19300567408153,0.33910756379546,-0.100608768077837,-1.18728302775555,0.337177045643556
-0.117540144324303,-1.19440884098411,0.332246029302478,-0.107621502452186,-1.19631418368469,0.335948490815472,-0.100436041649229,-1.18779691728264,0.336406059556624
-0.117662935853004,-1.20572890430689,0.326500043570995,-0.107616458017473,-1.19854748178303,0.333555473985257,-0.10019398451836,-1.18828476115669,0.335751028255892
-0.107291729450226,-1.20828121393919,0.327755513861775,-0.106555516976553,-1.19918627724895,0.332262546496187,-0.0998833314544318,-1.18873189538923,0.335230667590186
-0.0984905004501343,-1.20435787841678,0.333587892204523,-0.104869721003332,-1.19805648735642,0.332094634485693,-0.0995067562981458,-1.18912564972242,0.3348622155618
-0.0982630437612534,-1.19864624507725,0.325776596814394,-0.10309516568426,-1.19546113070761,0.3328157657034,-0.0990688567128986,-1.18945564294635,0.334660933965239
-0.0959305894374847,-1.18994821943343,0.33069911185652,-0.101549642800044,-1.19210285929343,0.33398325346224,-0.0985760426198304,-1.18971395372138,0.334639644957191
-0.101187821030617,-1.1826129604876,0.345069996491075,-0.100223756804665,-1.1888518776485,0.334964059956534,-0.0980363391129696,-1.18989517471332,0.334808315327063
-0.103727266788483,-1.17637215413153,0.347862955592573,-0.0988876587224061,-1.1864526958341,0.335154542922115,-0.0974591179040255,-1.18999636940912,0.335173696447968
-0.0995149326324463,-1.17958300642669,0.339412559531629,-0.0973116636425822,-1.18526360049558,0.334369733215716,-0.0968547722388764,-1.19001695785967,0.335739024927792
-0.0945395368337631,-1.18788773372769,0.335671803317964,-0.0954191004864971,-1.18517523898061,0.333016652113322,-0.0962343509214969,-1.18995855853535,0.336503789274234
-0.0916287928819656,-1.18365310706198,0.324525585025549,-0.0932567055579447,-1.18576575295543,0.331912709172508,-0.0956091687540278,-1.18982480917713,0.337463571639201
-0.0950628626346588,-1.18827211506665,0.319290828667581,-0.0908974173206948,-1.1865123763397,0.331904209085715,-0.094990412910156,-1.18962118235623,0.338609978611174
-0.093668886423111,-1.19478722892702,0.323956139311194,-0.0884610546715264,-1.18692448227952,0.333452365888207,-0.094388766211856,-1.18935480420787,0.339930677349102
-0.0847682547569275,-1.19519178315997,0.334007356837392,-0.0862281190135708,-1.18670595633984,0.336397147176131,-0.0938140682529336,-1.18903427930596,0.341409550351443
-0.0818966871500015,-1.18919955655932,0.348218429759145,-0.0846429330581742,-1.18594876400421,0.340073381434382,-0.0932750340480389,-1.18866952160805,0.343026973660618
-0.0803547763824463,-1.17961107306182,0.349981694184244,-0.0841561265911,-1.18514294677108,0.343702564710861,-0.0927790475627303,-1.18827159094961,0.344760211910008
-0.076600279211998,-1.17517457127571,0.349871145263314,-0.0850412082864286,-1.18490654024825,0.346758449944301,-0.0923320434217208,-1.1878525359673,0.346583913412253
-0.08313805103302,-1.17406221158803,0.35162066873163,-0.0872538566695756,-1.18558745586031,0.349074903092091,-0.0919384834144744,-1.18742524549599,0.34847068266274
-0.0889870208501816,-1.18928974986076,0.35221913125366,-0.090374053753208,-1.187007366365,0.35076209628128,-0.0916014251368833,-1.18700330891984,0.350391706701116
-0.0983571839332581,-1.20229424983263,0.35445262145251,-0.0937072993253389,-1.18859341539212,0.352113478169517,-0.0913226694686582,-1.18660088078952,0.352317413936056
-0.103171781301498,-1.19672009915113,0.353615227080882,-0.0965244148990571,-1.18985761074706,0.353559180133442,-0.0911029637549581,-1.18623253824304,0.354218147100671
-0.1021555352211,-1.18837539151311,0.348425019197166,-0.0983077508193563,-1.19076770681322,0.355596528230356,-0.0909422310222966,-1.18591311528946,0.356064834694217
-0.10282094836235,-1.17729111716151,0.345216578878462,-0.098871848646008,-1.19161465702188,0.358588523463446,-0.0908397941185151,-1.18565749864339,0.35782964699417
-0.0981262189149857,-1.18607458524406,0.355565346591175,-0.0983350909589851,-1.19252882537503,0.362459886173318,-0.0907945675250866,-1.18548037467392,0.35948662279231
-0.0985472184419632,-1.2010329323262,0.373083531595767,-0.0970176306908744,-1.19317725707399,0.366570680459098,-0.0908051973090586,-1.18539592245278,0.361012250654312
-0.0959931546449661,-1.20542229093611,0.381576319970191,-0.0953489367436875,-1.19298989604567,0.370001091633621,-0.0908701390921166,-1.18541745117045,0.362385984142339
-0.0854342526197434,-1.19688784115016,0.377605146914721,-0.0937867939267508,-1.19166589649005,0.372048535331593,-0.0909876731402368,-1.18555698244378,0.36359066669716
-0.0867861288785935,-1.18451213613153,0.376988850384951,-0.092660738082067,-1.18940661391086,0.372511567354766,-0.0911558634721669,-1.1858247826746,0.364612842390044
-0.0898904156684876,-1.18461168497801,0.371461002342403,-0.0919891092243883,-1.18670564751213,0.371640215484838,-0.0913724733185285,-1.18622885921633,0.365442935278434
-0.0980186301469803,-1.18330307811499,0.368001643382013,-0.0914865683153903,-1.18403419892537,0.369936631481906,-0.0916348516995545,-1.18677444438728,0.366075291013899
-0.0964591777324677,-1.18631015494466,0.361110626645386,-0.0908127199197308,-1.18175357092945,0.367936970560508,-0.0919398057245968,-1.18746349942054,0.36650808613959
-0.0911849892139435,-1.17517194002867,0.366309568807483,-0.0898394870955678,-1.1802056640617,0.366025839643154,-0.0922834722161606,-1.18829427416736,0.366743120133634
-0.084937824010849,-1.16947931014001,0.369437061734498,-0.0886975100822988,-1.17969747218022,0.364402240978928,-0.0926612023062467,-1.18926095820485,0.366785511213748
-0.087245135307312,-1.17803049758077,0.363105111904442,-0.0876121064928154,-1.18029330001889,0.3632324689156,-0.0930674739590279,-1.19035345584422,0.366643319308008
-0.0903891831636429,-1.19011172220111,0.352374447919428,-0.0867678454449119,-1.18172043593247,0.362742098394867,-0.093495848341443,-1.19155731128274,0.366327119667273
-0.0867253178358078,-1.19089159458876,0.356235802955925,-0.0863448231005622,-1.18362510952102,0.363032374070814,-0.0939389849060419,-1.19285380077143,0.365849549533598
-0.0840361833572388,-1.18389803230762,0.361671228446066,-0.0865903599152708,-1.18590620708594,0.363826347609076,-0.0943887267306724,-1.1942201979182,0.365224847945408
-0.0849705684185028,-1.1830621728301,0.37325054269284,-0.0877665034987942,-1.18872859639901,0.364489672721973,-0.0948362629132549,-1.19563020879924,0.36446840428528
-0.0838835710287094,-1.18841507948935,0.372442165128887,-0.09001579775692,-1.19225238717998,0.364356038462471,-0.0952723691540436,-1.19705456638036,0.363596325071114
-0.085544764995575,-1.19030394941568,0.368090703785419,-0.0932251528937577,-1.19639343161886,0.363082909302674,-0.0956877208432036,-1.19846176737515,0.362625023333233
-0.0992389440536499,-1.19992386169732,0.36587435323745,-0.0969383565274366,-1.20075083759801,0.360790680310412,-0.0960732648497442,-1.19981892733987,0.36157083339781
-0.108867554068565,-1.21425144039094,0.355173510052264,-0.100456718347642,-1.20470072340023,0.357985124732585,-0.0964206274722276,-1.20109272162581,0.360449656491522
-0.109379185438156,-1.21322985872626,0.346225296668708,-0.103154636679781,-1.20766531922173,0.355338291424298,-0.0967225284452715,-1.20225037266489,0.359276647310499
-0.107432062625885,-1.21239005237818,0.345269386544824,-0.104752295189474,-1.20938484970931,0.353365447998675,-0.0969731669560558,-1.20326064033158,0.358065955582745
-0.104427763223648,-1.21290022194386,0.348870065398514,-0.105331056504216,-1.20997204020502,0.352162402433833,-0.0971685470441612,-1.20409477330914,0.356830537203903
-0.103936012387276,-1.21030405819416,0.355702281072736,-0.105165871920062,-1.20980927190961,0.351404658434021,-0.0973067160889454,-1.20472738510998,0.355582045689115
-0.102094139456749,-1.20553923524916,0.361958765275776,-0.104549723375113,-1.20942342626995,0.350625487610008,-0.0973878989662535,-1.20513722658747,0.354330807485558
-0.101968424320221,-1.19941281504929,0.355584203861654,-0.103689300579561,-1.20930772522403,0.349600825644879,-0.0974145193819221,-1.20530783505338,0.353085876956008
-0.104248838424683,-1.20024487383664,0.3438363070786,-0.102678864503467,-1.20966249497794,0.348546077592423,-0.0973911075648502,-1.20522804674585,0.351855161555937
-0.0986542224884033,-1.21509431652725,0.338043397441506,-0.101534545129389,-1.21022213344075,0.347923549677722,-0.0973240998130042,-1.20489236330062,0.35064560595174
-0.100365117788315,-1.22341461203992,0.34574341300875,-0.100223368464677,-1.21042771320841,0.348044251311587,-0.0972215407327913,-1.20430116398418,0.349463423876036
-0.102018710374832,-1.21339328840375,0.349087362550199,-0.0986740671418525,-1.20988165869679,0.348866651563702,-0.0970927037252454,-1.20346075550202,0.348314365410892
-0.0971637672185898,-1.1997912760824,0.348351417370141,-0.0968353917993166,-1.20859160513349,0.350093267250714,-0.0969476494051715,-1.20238325327818,0.347204003666532
-0.0928502762317658,-1.20283065877855,0.353889644220471,-0.0947307892101754,-1.2067337461278,0.351330277306863,-0.0967967451551618,-1.20108629398784,0.346138019809894
-0.0930748093128204,-1.20705994985998,0.355400820560753,-0.0924211776102842,-1.20431635940192,0.352190720637052,-0.0966501718506262,-1.1995925872786,0.345122461681615
-0.0951347833871841,-1.21009509332478,0.354945541732013,-0.0899724813189179,-1.20119460023455,0.352391954186046,-0.0965174455820517,-1.1979293218664,0.344163950528532
-0.0942729038000107,-1.20084984138608,0.349878563918173,-0.0875553398532375,-1.19735896427198,0.351807968034996,-0.0964069824283186,-1.19612744629867,0.343269813033351
-0.0829000693559647,-1.18715588159859,0.35203976791352,-0.0855833089864487,-1.19309762741341,0.350419765566384,-0.0963257329838429,-1.19422084909705,0.342448121408087
-0.0789298099279404,-1.18355311967432,0.352951495014131,-0.0846661162030883,-1.18883021643713,0.348264911060348,-0.0962789108368645,-1.19224546809638,0.341707631874913
-0.0770815050601959,-1.18648001655936,0.347217130623758,-0.0853470928804941,-1.18483619667402,0.345489746672589,-0.0962698353379665,-1.19023836355797,0.341057620246232
-0.0766757082939148,-1.18673393189907,0.3400153709203,-0.0878104629805675,-1.18122184157758,0.342402252491891,-0.0962999025238847,-1.18823679169138,0.340507621799196
-0.0940214735269547,-1.17829734988511,0.336906881444156,-0.0917299338806617,-1.1781153419098,0.339391670620669,-0.0963686878192615,-1.18627731360834,0.340067090795016
-0.0976666277647018,-1.17179385736585,0.338313173353672,-0.0963657385639925,-1.17578010189113,0.336798786070424,-0.0964741706631264,-1.18439497072136,0.339745001984168
-0.104378646612167,-1.1688081959635,0.33480118945241,-0.100846342911525,-1.17449323379812,0.334891538421786,-0.0966130570934857,-1.18262255276906,0.339549421052647
-0.112761799693108,-1.16909449025989,0.326650572828948,-0.104423222912639,-1.17433342926871,0.333890751541973,-0.0967811651120247,-1.18098997903994,0.339487072577424
-0.111307597160339,-1.17469634212553,0.328349262066185,-0.106637786157348,-1.17506993714286,0.333880519995613,-0.0969738320649681,-1.17952380598476,0.339562932947465
-0.105743971467018,-1.18285057671368,0.337934529595077,-0.107389958702004,-1.17624147394523,0.334679149826464,-0.0971863041444162,-1.17824686507369,0.339779872239672
-0.105715320110321,-1.18149767719209,0.340358346663415,-0.106828292193382,-1.17739396075986,0.335910382632538,-0.097414074487724,-1.17717802497553,0.340138363380616
-0.109294985532761,-1.17909812606871,0.342011354528368,-0.105174396317559,-1.17829123792402,0.337253227695191,-0.0976531461196212,-1.17633206434663,0.340636269946583
-0.110880750417709,-1.17321597330272,0.338931954950094,-0.102719639783134,-1.178906715905,0.338619303527513,-0.0979002067436826,-1.17571963748657,0.341268717587094
-0.0983636158704758,-1.17961216941476,0.33641553260386,-0.0999712220818129,-1.17923760746189,0.340125083965768,-0.0981527126638864,-1.17534731474952,0.342028049923603
-0.0885128116607666,-1.18643265411258,0.3393154592067,-0.0976482953527927,-1.17920252963375,0.341921428901783,-0.0984088886484401,-1.17521768123268,0.342903867775875
-0.083270782828331,-1.17880313403904,0.337796279489994,-0.0963721240459775,-1.17876031950766,0.344016249357342,-0.0986676589225066,-1.17532947940916,0.343883149220202
-0.089424392580986,-1.17643545024097,0.34285894498229,-0.0962757530554601,-1.178033921801,0.346163886646722,-0.0989285298848999,-1.17567778398563,0.344950445890431
-0.10516802072525,-1.17885225065053,0.357677470520139,-0.0969016271277667,-1.17725387151048,0.347880194796201,-0.0991914454631723,-1.17625420095715,0.34608814777877
-0.108028478622437,-1.17426730267704,0.358479927778244,-0.0975353872522666,-1.17665858193205,0.348688264999067,-0.0994566313079483,-1.17704708727443,0.347276805443949
-0.104263456463814,-1.17554265350103,0.355003758072853,-0.0977130635135275,-1.17645500919545,0.348480740264902,-0.0997244374313942,-1.17804179143191,0.348495496711877
-0.0980051815509796,-1.17904754765332,0.346434151902795,-0.0974744039518896,-1.17680249085854,0.347669564769847,-0.0999951845729647,-1.17922091762955,0.349722226331699
-0.0925941681861878,-1.1781695882231,0.342632036469877,-0.0972373458401897,-1.17784240067547,0.347009071271397,-0.100269019427644,-1.18056461684257,0.350934351677383
-0.0902096736431122,-1.17310041770339,0.336530905477703,-0.0974808239094166,-1.17972529760742,0.347254632905061,-0.100545786295545,-1.1820509075411,0.352109033121182
-0.0936490058898926,-1.17613724224269,0.338796116821468,-0.0984531146938124,-1.18250250609343,0.348824359633066,-0.100824924385912,-1.18365602732243,0.353223710739131
-0.0946342617273331,-1.1803265529871,0.351971245855093,-0.100027532403054,-1.18593302884253,0.35160254741141,-0.101105398581754,-1.18535481430953,0.354256607251323
-0.1052025192976,-1.19280100286007,0.355611941590905,-0.101726890781099,-1.18941340657762,0.355015558345632,-0.101385666806231,-1.18712111346111,0.355187250599928
-0.113580994606018,-1.20434114076197,0.365115786641836,-0.102924986610258,-1.19216634367719,0.358318343569078,-0.101663680893139,-1.18892819822023,0.35599700062515
-0.113510243296623,-1.20209420196712,0.372046235539019,-0.103201654741893,-1.19362619930173,0.360910791974903,-0.101936912535305,-1.19074919395274,0.356669556385909
-0.107311609983444,-1.19794326357543,0.362661235146225,-0.102651030866057,-1.1937447754249,0.362575957335261,-0.102202393826135,-1.19255748890518,0.357191416770021
-0.0941688233613968,-1.19553596489131,0.357386279180646,-0.101883890573624,-1.19300503479675,0.363483001656534,-0.102456764242643,-1.19432712227814,0.357552268318222
-0.0856687259674072,-1.18794342845678,0.363233275562525,-0.101654459891091,-1.1922249259083,0.36391747064497,-0.102696321432854,-1.1960331462386,0.357745279622869
-0.0957738840579987,-1.18096104897559,0.362454828433692,-0.10233520019599,-1.19227458348234,0.364037040076158,-0.1029170784262,-1.19765196609649,0.357767288675704
-0.111266081929207,-1.18546245485544,0.361008117645979,-0.10368674974787,-1.19374208763321,0.363836135947843,-0.103114831252782,-1.19916166718287,0.357618875708109
-0.108848842978477,-1.19458133384585,0.364316252991557,-0.105135130908533,-1.19670392445238,0.363185290388974,-0.103285237467503,-1.20054233622389,0.357304318719823
-0.107871188521385,-1.20022440858185,0.364549045264721,-0.106192323339394,-1.20076615021599,0.361882065611467,-0.103423900470931,-1.2017763791161,0.356831432849563
-0.110059801340103,-1.20301565006375,0.361362422369421,-0.106614544821792,-1.20526717103051,0.359750842644587,-0.103526450936624,-1.20284882793446,0.356211298923836
-0.108060638308525,-1.213106482476,0.359046047888696,-0.10636654270992,-1.20943520033809,0.356730992406603,-0.103588617113648,-1.20374762095935,0.355457891318463
-0.104400866031647,-1.22390146583319,0.362346326038241,-0.10557258413084,-1.21253432128069,0.352936326130818,-0.103606279322737,-1.2044638332753,0.354587620641574
-0.100303722023964,-1.21772125124931,0.35401265501976,-0.104429997374928,-1.21409621235735,0.348767006642048,-0.103575508616351,-1.20499183356222,0.353618812317474
-0.101228166818619,-1.21256013326347,0.339882090948522,-0.103070244155287,-1.21405949506498,0.344984830555012,-0.103492593834462,-1.20532934565991,0.352571147382469
-0.107596954107285,-1.21358982793987,0.328060921244323,-0.101498664731108,-1.21264890039897,0.342510518918811,-0.103354064197724,-1.20547740106479,0.351465095960353
-0.103427889347076,-1.2118798097223,0.329253058880568,-0.0997178782965025,-1.21018619771467,0.341957418456037,-0.103156715742428,-1.20544017897502,0.350321375405885
-0.101295409798622,-1.20758597999811,0.339384858347476,-0.097918735318987,-1.20703919905136,0.343258499953187,-0.102897649864903,-1.20522474121416,0.349160461690882
-0.0924608516693115,-1.20527406401932,0.347699197009206,-0.0965278577605735,-1.2036462986483,0.3456835152224,-0.102574332042099,-1.20484067848336,0.348002173113954
-0.087285481095314,-1.19802936382592,0.353984771110117,-0.0960421576050696,-1.20051118995028,0.348177837648154,-0.102184678663048,-1.20429969141212,0.346865331797138
-0.0880777788162232,-1.18742383025587,0.357526319995523,-0.0967374608438563,-1.19810730358916,0.349751585003029,-0.101727178669168,-1.20361513465947,0.345767495195701
-0.0975438362360001,-1.19098120316863,0.363878515809774,-0.0984507521263338,-1.19666361297489,0.349780922443877,-0.10120105269057,-1.20280155426114,0.344724741338847
-0.106538608074188,-1.19699272558093,0.350185067653656,-0.100633208336171,-1.19599997554548,0.348208115040902,-0.100606445052589,-1.20187424662867,0.343751489795809
-0.10672162592411,-1.20197776928544,0.342475915811956,-0.102644142434132,-1.19563638768388,0.345524541482946,-0.0999446350229561,-1.20084886188086,0.342860344978874
-0.105576156377792,-1.19907601542771,0.33419633153826,-0.104021095047866,-1.19510103309481,0.342463065787877,-0.0992182461177074,-1.19974106600027,0.342061957016532
-0.10972066283226,-1.19812262691557,0.336489499881864,-0.104556124686681,-1.19416630807418,0.339615399015492,-0.0984314288586682,-1.19856626843396,0.341364904462432
-0.10177663564682,-1.19837193757296,0.342091424837708,-0.104257384050249,-1.19291530132408,0.337279857129525,-0.097589993659862,-1.19733941639747,0.340775609068876
-0.101462640166283,-1.18882394604385,0.335804023481905,-0.103261505621427,-1.19171322544084,0.335600816074392,-0.0967014752429404,-1.19607485454378,0.340298294317164
-0.102204067111015,-1.18418849274516,0.330081390067935,-0.101707857534382,-1.19107348113017,0.334741131490224,-0.0957751163557638,-1.19478624757799,0.339934997534383
-0.101158584952354,-1.18175027690828,0.330394837372005,-0.0996832589247596,-1.19138462247316,0.334838699300496,-0.0948217651753311,-1.19348656219355,0.33968564227098
-0.0990693747997284,-1.1848490819335,0.33099827002734,-0.0972788439457706,-1.19262787239134,0.335836076633425,-0.0938536868731679,-1.19218810188404,0.339548173923646
-0.097337429523468,-1.20285309746861,0.343764642141759,-0.0946677536684669,-1.19430292114767,0.337423282623624,-0.0928842954026427,-1.19090258293209,0.339518756768828
-0.0858944284915924,-1.20443279586732,0.345711399503052,-0.0921169879879765,-1.19569582319077,0.339205197532773,-0.0919278169145962,-1.18964123301326,0.339592024456732
-0.0857874244451523,-1.19490775465965,0.338679282143712,-0.0898747632844445,-1.19628438853581,0.340951870748762,-0.0909989011298446,-1.18841488813721,0.339761370034385
-0.0894676619768143,-1.19790993444622,0.339567583836615,-0.0880164822389588,-1.1958739952477,0.342639361527858,-0.0901122005848682,-1.18723406226261,0.340019257799376
-0.0871276062726975,-1.19682929590344,0.343141511678696,-0.0864426018253146,-1.1944688160648,0.344266841741886,-0.0892819389344088,-1.18610896798877,0.340357538504607
-0.0850945293903351,-1.18989705629647,0.346968806684017,-0.0850056175053821,-1.19217130196169,0.345727983924163,-0.0885214883955204,-1.18504947458715,0.340767750524127
-0.091103128194809,-1.19292299039662,0.346463314890862,-0.0836174284787774,-1.1891517193967,0.34684375792203,-0.08784297403703,-1.18406499875812,0.341241391111177
-0.0851407223939896,-1.18511271826923,0.350391839817166,-0.0823527136171592,-1.1856342071506,0.347440788178693,-0.0872569202114563,-1.18316433236302,0.341770143652585
-0.0759518229961395,-1.18120378151536,0.349605937488377,-0.0815101791832929,-1.18189987539874,0.347413288060055,-0.0867719525782747,-1.18235541941149,0.342346049612986
-0.0720137232542038,-1.17711606614292,0.349234273843467,-0.0814540943185614,-1.17825486149397,0.34677998351322,-0.0863945676891786,-1.18164510132635,0.3429616181551
-0.0779831457138062,-1.17718440547585,0.344214219935238,-0.0823019100763032,-1.17498424115843,0.345702618882604,-0.0861289799868516,-1.18103885434003,0.34360987199565
-0.0860207283496857,-1.1742696415633,0.346742994524539,-0.083775087221546,-1.17237550713751,0.344442003541931,-0.0859770518487687,-1.18054054520491,0.344284334207961
-0.091224165558815,-1.16836497701705,0.342713897489011,-0.085358734437526,-1.17077316263661,0.343309740335091,-0.0859383055665294,-1.18015223104318,0.344978966447013
-0.0945623409748077,-1.16252638600767,0.339308296367526,-0.0866169071164556,-1.17052776281192,0.342637398132693,-0.0860100086368875,-1.17987402640131,0.345688073512637
-0.0926900625228882,-1.16629053108394,0.337867140434682,-0.0874477791400748,-1.17180649028544,0.34269568318459,-0.0861873183726586,-1.17970405557981,0.346406191676097
-0.0805646914243698,-1.17221492998302,0.336438629105687,-0.0881266968756998,-1.17442874501921,0.343553276681876,-0.0864634705137685,-1.17963850080902,0.347127978428812
-0.0791046416759491,-1.17779500097036,0.346644980572164,-0.0890546171506475,-1.17788167300951,0.344976063578329,-0.0868299988045204,-1.17967174685094,0.34784811900788
-0.0877421486377716,-1.18087699525058,0.356425106562674,-0.0903765560151865,-1.18145999114827,0.346518070426265,-0.0872769759944614,-1.17979661141476,0.348561260395345
-0.0911680322885513,-1.19165662966669,0.348900142014027,-0.0918207703644327,-1.18441503659822,0.347809141131543,-0.0877932686773612,-1.18000464073735,0.349261977750172
-0.0969363105297089,-1.19975180737674,0.346072209253907,-0.0928474135967255,-1.18615678640697,0.348742903826244,-0.0883667978302348,-1.18028644302204,0.349944773566963
-0.103424381017685,-1.19042294025421,0.348569372333586,-0.0929272808431633,-1.18652680154044,0.349370999609146,-0.0889847954073405,-1.18063203052226,0.350604107740203
-0.0983355492353439,-1.18237139739096,0.351097379475832,-0.091825762789819,-1.18589690355353,0.349729460149943,-0.0896340475215871,-1.18103114440639,0.351234456581027
-0.0913270765542984,-1.17967795059085,0.35636224899441,-0.0897701444568828,-1.18492422660229,0.34984383706642,-0.0903011182595119,-1.18147354431259,0.351830398895374
-0.0833848035335541,-1.17991052359343,0.351040076762438,-0.0873674647868721,-1.18419098487536,0.349868217044807,-0.0909725547160047,-1.18194925398968,0.352386726594354
-0.0836578685045242,-1.17721006013453,0.344177930653095,-0.0853475684099395,-1.18399434305768,0.350141409174625,-0.0916350812585146,-1.18244876214797,0.352898576546433
-0.0810599505901337,-1.1818121112138,0.344146830774844,-0.0843481421326083,-1.18428464570092,0.351018507409513,-0.0922757963556313,-1.18296318159919,0.353361580052057
-0.0785023784637451,-1.19075330793858,0.351197951585054,-0.0848157463190519,-1.18472135414038,0.352622158446522,-0.0928823863404565,-1.18348437023329,0.353772025682154
-0.082457435131073,-1.19582035884261,0.359901093542576,-0.0869353065849922,-1.18491516903054,0.35479468412701,-0.0934433668460431,-1.18400501604948,0.354127028932292
-0.0823095005750656,-1.18295984655619,0.35399701371789,-0.0905489676182047,-1.18474343457061,0.35727043889834,-0.0939483553279493,-1.18451868743923,0.354424698102395
-0.0942389899492264,-1.17787123404443,0.354481747895479,-0.0951110465670608,-1.18440257784041,0.359782367520669,-0.0943883684511422,-1.18501985092238,0.354664281709269
-0.106121701598167,-1.18334291227162,0.362640148624778,-0.0997681830392445,-1.18414129652387,0.361971398587255,-0.0947561276933736,-1.18550386160528,0.354846280437509
-0.109490867257118,-1.18586255058646,0.369923294261098,-0.103617556699621,-1.18404837214917,0.363345742049568,-0.0950463473301849,-1.18596693475209,0.354972506558083
-0.110145755410194,-1.18281863629818,0.370525520928204,-0.105991207663704,-1.18409646078003,0.363469682120802,-0.0952559735139491,-1.18640610787143,0.355046075507794
-0.110685453414917,-1.18521453291178,0.364761628098786,-0.10657108786135,-1.18424525957185,0.362201390516091,-0.0953843434493689,-1.18681920142513,0.355071318288967
-0.113012060523033,-1.1874013915658,0.359270654059947,-0.105381878284276,-1.18447876434151,0.359742729228922,-0.0954332399802604,-1.18720478402423,0.355053610373032
-0.102212837934494,-1.18542159743607,0.359325654432178,-0.102783453612688,-1.18484522752959,0.356517560678405,-0.0954068276948092,-1.18756214587158,0.354999122513577
-0.0958750408887863,-1.18151456102729,0.350202865116298,-0.099398995307192,-1.18547322279477,0.353049054544042,-0.0953114696872906,-1.18789128243851,0.354914509223118
-0.088316929936409,-1.18429059974849,0.347499697320163,-0.095893142465693,-1.18648302705898,0.349876715733303,-0.095155437189404,-1.1881928887367,0.354806559225099
-0.088276584148407,-1.18731170989573,0.343632787428796,-0.0927109107450786,-1.18787385764181,0.347454665171745,-0.0949485351416721,-1.1884683626787,0.354681837460809
-0.0943284523487091,-1.18870473593473,0.339995928928256,-0.0899778431680003,-1.18950818701718,0.346045039670084,-0.0947016733962724,-1.18871981350214,0.3545463496133
-0.0934747588634491,-1.19217023447156,0.348407587185502,-0.0876577468136349,-1.19116889710671,0.345663396409812,-0.0944264149860701,-1.18895006821313,0.354405257484929
-0.0858166605234146,-1.19509603500366,0.348980723954737,-0.0858189743998068,-1.19262675724204,0.346150791774121,-0.094134531062426,-1.18916266635643,0.354262667379646
-0.078952614068985,-1.19539000377059,0.348493906706572,-0.0847128462083249,-1.1937124532264,0.347352229269888,-0.0938375888430113,-1.18936183213049,0.354121505200648
-0.0837964475154877,-1.19276920862496,0.345839745886624,-0.0846069941747874,-1.1943572350463,0.349213106460334,-0.093546595269709,-1.18955241348682,0.353983483146365
-0.0856903606653214,-1.19418825477362,0.343969440869987,-0.0856302591487682,-1.19455417698923,0.35167757106366,-0.0932717143314328,-1.18973978036303,0.353849155072157
-0.0792321109771729,-1.19314664639533,0.353229493573308,-0.087754209763831,-1.19428353601545,0.35449445937113,-0.0930220691001397,-1.18992967803581,0.353718050882794
-0.0849407476186752,-1.19771090984344,0.359012791849673,-0.0907395101308818,-1.19349427384334,0.357144064043539,-0.0928056306700192,-1.19012803590315,0.353588874039785
-0.10066098690033,-1.19516824811697,0.366137551032007,-0.0940500530469089,-1.19217873782749,0.358988590406902,-0.0926291865923218,-1.19034073624755,0.353459740388359
-0.101777220368385,-1.19059945307672,0.367446121349931,-0.0969863831015041,-1.19047040324763,0.359542109694293,-0.0924983723227038,-1.19057335171178,0.353328432434234
-0.102875912189484,-1.18846938550472,0.366674690879881,-0.0989837864463689,-1.18865051548299,0.358704136894886,-0.0924177421673625,-1.19083086452329,0.353192642905132
-0.104904311299324,-1.18475413776934,0.36218399271369,-0.0997821165088547,-1.18706080594014,0.356874321351843,-0.0923908532053522,-1.19111738457679,0.353050185922974
-0.102085953354836,-1.18559986442328,0.343296645618975,-0.0994352932952732,-1.18601163039237,0.354870623415522,-0.0924203378144829,-1.19143588630278,0.352899162609964
-0.0954943871498108,-1.1796788276732,0.338270781040192,-0.0982533705112519,-1.18571720815962,0.353554742752835,-0.0925079469333547,-1.19178798478188,0.352738078036819
-0.0945997631549835,-1.18362562514842,0.345133548416197,-0.0966645428602519,-1.1862238737334,0.353312283515737,-0.0926545549646363,-1.19217376940603,0.35256591466173
-0.0947973990440369,-1.19150021664798,0.356733985729516,-0.0950563827115877,-1.18737607969001,0.353822660494398,-0.0928601260817698,-1.19259170875409,0.352382170697111
-0.0892267566919327,-1.19216336399317,0.362698913142085,-0.0937022275557517,-1.18892951523516,0.354323039876114,-0.0931236489684396,-1.19303863393377,0.352186869533709
-0.0892261719703674,-1.19004521012306,0.364162800125778,-0.0927277591285728,-1.19072924322976,0.354107207486813,-0.0934430518561242,-1.19350980072084,0.351980541334958
-0.0941904580593109,-1.18939923897386,0.361308116354048,-0.0920767975036814,-1.19273864874775,0.352913707644945,-0.0938151121061091,-1.19399902493027,0.351764174738906
-0.0966299164295197,-1.19471764706075,0.345345546528697,-0.0915816132931751,-1.1949184955841,0.351022802065512,-0.0942353749010877,-1.19449888131945,0.351539138125936
-0.0942027372121811,-1.1954319575429,0.346100531704724,-0.0911502956950475,-1.19713374571382,0.349033409754485,-0.0946980945748922,-1.1950009534502,0.351307075549238
-0.08352922976017,-1.19709110498428,0.342150043174624,-0.0908652786533712,-1.19914459151743,0.347511752834196,-0.0951962107614828,-1.19549611956144,0.351069789011716
-0.0900506293773651,-1.20335084170103,0.339095640443265,-0.0908545131833794,-1.20062499461181,0.346758855076775,-0.0957213705184418,-1.19597485762551,0.350829122785071
-0.0960913878679275,-1.20598903231323,0.346776140928268,-0.0911372163928375,-1.20123296928065,0.346727268798639,-0.0962640062677596,-1.19642755199273,0.350586865069566
-0.0944442272186279,-1.20691340401769,0.355437913835049,-0.091695449275549,-1.20076391873436,0.347100851567039,-0.0968134766754377,-1.19684478500747,0.350344677939709
-0.0875579613447189,-1.20383652605116,0.353774125166237,-0.0926203828621908,-1.19930233196828,0.347580066707479,-0.0973582734569502,-1.19721760016138,0.350104060225764
-0.0886508059501648,-1.19980099707842,0.346417377702892,-0.0940460416435697,-1.1972773641537,0.348150462367013,-0.0978862926736915,-1.1975377287929,0.349866342302944
-0.0935753309726715,-1.18686768695712,0.338992400541902,-0.0959396935682699,-1.19537088968551,0.349030490749425,-0.0983851649001056,-1.19779777924837,0.349632708570171
-0.0995383214950562,-1.18485902220011,0.342656740956008,-0.0980173722606919,-1.19424751542987,0.350329475887473,-0.0988426339812653,-1.19799139398287,0.349404242503997
-0.111271344423294,-1.19026901230216,0.358340727500618,-0.0998935553586693,-1.19423326079442,0.351786884341369,-0.0992469685568831,-1.19811338397069,0.349181988429496
-0.107709220647812,-1.19717683978379,0.358678513839841,-0.101383113494081,-1.19521210806411,0.352899126247685,-0.0995873853520679,-1.19815984925093,0.348967021817529
-0.0945483076572418,-1.20147629745305,0.3525078375265,-0.10268836120943,-1.19681890203045,0.353253727605108,-0.0998544606290953,-1.19812828959419,0.34876051685012
-0.0927222222089767,-1.19626357778907,0.355200443789363,-0.104189628110938,-1.19870037664256,0.352667542884489,-0.100040507259387,-1.19801770251757,0.3485637988653
-0.101224073767662,-1.19746963910758,0.357670526951551,-0.105994326848406,-1.20058573358052,0.351139343034173,-0.100139898209189,-1.19782866023388,0.348378371680924
-0.113875694274902,-1.20310438156128,0.351459687575698,-0.107740574987186,-1.20217998296538,0.348870884351464,-0.100149319918627,-1.1975633541203,0.348205914878221
-0.112713267803192,-1.20766791410744,0.346919909343123,-0.108830903233156,-1.20312059253148,0.346322617276845,-0.100067939653355,-1.19722559452368,0.348048252181572
-0.112545452713966,-1.21019953921437,0.339918489865959,-0.108778917377531,-1.20311421678909,0.344139082533628,-0.0998974711778728,-1.19682075442697,0.347907297953189
-0.114859195947647,-1.20154807202518,0.335189700387418,-0.107383345437294,-1.20210934265057,0.342946701606923,-0.0996421261504168,-1.19635564795178,0.347784993534972
-0.105542242527008,-1.19641414359212,0.33273661069572,-0.104768604615684,-1.20029565309189,0.343103574551843,-0.0993084458583114,-1.19583833959754,0.347683247259736
-0.101364991664886,-1.19876808643341,0.343063232079148,-0.101349913783499,-1.19792730644513,0.344508260676788,-0.0989050181854778,-1.19527788715634,0.34760389010982
-0.0960223907232285,-1.19511671952903,0.353145147487521,-0.0977019556746913,-1.19519256969811,0.346638960171127,-0.0984420957675309,-1.19468402858746,0.347548653127764
-0.0863341391086578,-1.19522971697152,0.352717460207641,-0.0943815736545751,-1.19224337902786,0.348852164932436,-0.0979311408981875,-1.19406682893124,0.347519164487928
-0.0931028759479523,-1.19753907479346,0.354013824462891,-0.0917713313456671,-1.18931509480006,0.350685504134936,-0.0973843290837677,-1.19343630705922,0.347516956706794
-0.0897226005792618,-1.18420566894114,0.35048700325191,-0.0900366008050215,-1.18685473502825,0.351935782074608,-0.0968140451906431,-1.19280206432805,0.347543470595264
-0.0855938816070557,-1.1713185518235,0.351793234683573,-0.0892091105916285,-1.18546780528137,0.352553570792176,-0.096232404083372,-1.19217293862145,0.347600042962394
-0.0843922787904739,-1.1724542272836,0.352166981399059,-0.0892167616387352,-1.18554382279625,0.352511606393496,-0.0956508227179854,-1.19155670732426,0.347687868381928
-0.0878643554449081,-1.18524698495865,0.358963821418583,-0.0898012281151898,-1.18685849268361,0.351777319405594,-0.095079664128778,-1.19095985973137,0.347807929653407
-0.0975596237182617,-1.1946545702219,0.356179486960173,-0.0905111335022264,-1.18858707393247,0.350439514546008,-0.0945279662685793,-1.19038745179503,0.347960896030091
-0.101534560918808,-1.20509725883603,0.341097105816007,-0.0909137037843619,-1.1897459575681,0.348831264659047,-0.0940032607663371,-1.18984304514595,0.348146993077728
-0.0932244980335236,-1.19964114882052,0.340391273796558,-0.0909000549513797,-1.18973476467797,0.347393865424099,-0.0935114797583421,-1.18932872215061,0.348365853438702
-0.0816095888614655,-1.18437034115195,0.343440669849515,-0.090753032082454,-1.18860568905305,0.346363519360032,-0.0930569448230237,-1.18884516373842,0.348616362801104
-0.0863247835636139,-1.18563370518386,0.353067123703659,-0.0908527289931518,-1.18688341587858,0.345665684041128,-0.0926424310118831,-1.18839177809675,0.348896517958213
-0.0925345265865326,-1.1832977425307,0.348162844665349,-0.0913538015973704,-1.18519116385839,0.345136077077856,-0.0922692989960507,-1.18796687345068,0.349203312965466
-0.0888028335571289,-1.17796150043607,0.340896107777953,-0.0921499695184523,-1.18402970382516,0.344758003811737,-0.0919376868789995,-1.18756787274028,0.349532666404032
-0.0959083700180054,-1.17887256972492,0.345099415294826,-0.0930017368696789,-1.18368390468042,0.344644499903224,-0.0916467497249381,-1.18719156928773,0.349879399836702
-0.0973830378055573,-1.18716333679855,0.347864563576877,-0.0936499283448319,-1.18417142000063,0.344913416078408,-0.0913949309699299,-1.18683442025762,0.350237275309157
-0.0956469994783402,-1.18686286300421,0.344480231702328,-0.0939304622004764,-1.18532940246408,0.345686544636238,-0.0911802474880269,-1.18649287004196,0.350599097196603
-0.0933379340171814,-1.18387837104499,0.339309356175363,-0.0938402389714068,-1.18697620401983,0.347098932256243,-0.0910005699787287,-1.18616369023863,0.350956880072151
-0.0929590344429016,-1.18717064581811,0.343543580844998,-0.0934874185444419,-1.18893972330742,0.349147681748889,-0.090853882352719,-1.18584431826002,0.351302079792714
-0.0918884092569351,-1.19059316731989,0.354542595483363,-0.092999114313839,-1.19097433106751,0.351534285826398,-0.0907385070844087,-1.18553317375563,0.35162587984654
-0.0942729038000107,-1.19375482991338,0.357566190697253,-0.0924758911502325,-1.19273886955352,0.353742365287191,-0.0906532869588327,-1.18522993089101,0.351919519130244
-0.0939238250255585,-1.19264539383352,0.363328146636486,-0.0920175068683226,-1.1938504497187,0.355304055958521,-0.0905977165489477,-1.18493572483841,0.352174641585664
-0.0945880687236786,-1.19789772838354,0.359946153648198,-0.0917942538923392,-1.19393463495483,0.356035627518415,-0.0905720191449607,-1.18465327290833,0.352383644568929
-0.0850898516178131,-1.20055623807013,0.352642762027681,-0.0920707734731993,-1.19270458724024,0.356095106187211,-0.0905771671556528,-1.18438689508074,0.352540003121808
-0.0835689908266068,-1.19529118582606,0.351915185675025,-0.0930628913404292,-1.19011924444385,0.355821603325824,-0.090614846371828,-1.18414242543749,0.352638551262446
-0.0879912400245667,-1.19072977289557,0.357426442243159,-0.0946671991425359,-1.18651416714536,0.355507491374312,-0.0906873663085232,-1.18392701499103,0.352675707012751
-0.10054404258728,-1.18168515354395,0.354613931514323,-0.0963257938934399,-1.18258287474262,0.355330504724379,-0.0907975190755297,-1.18374883705196,0.35264963283171
-0.108782769441605,-1.17035873137414,0.352778965607285,-0.0972348293899668,-1.17919881804906,0.355411605554339,-0.0909483877244789,-1.18361671706526,0.35256032641585
-0.105552182793617,-1.16213630363345,0.3516733302176,-0.096782001562571,-1.17708914079438,0.355805727958634,-0.0911431036344017,-1.18353971734555,0.352409638964564
-0.0979589885473251,-1.17366511255503,0.356094300337136,-0.0948663424692844,-1.17648101522805,0.356421780971578,-0.0913845542013441,-1.18352671079755,0.352201219767235
-0.0931800591945648,-1.18369930006564,0.354291749931872,-0.0918940033734423,-1.17703414733152,0.356994599631448,-0.0916750485034426,-1.1835859750393,0.351940387494406
-0.0844519203901291,-1.18596772737801,0.358201198317111,-0.0885589320440231,-1.17818614473865,0.357124893325099,-0.0920159583195084,-1.1837248302235,0.351633929840719
-0.084686393737793,-1.17931637339294,0.361455795094371,-0.0856050996601353,-1.1795686553589,0.356360096596849,-0.0924073613713141,-1.18394933372007,0.351289834629564
-0.0784971159696579,-1.17844279937446,0.36557504888624,-0.0836667436464048,-1.18110391461163,0.354364603056266,-0.0928477196547653,-1.18426403661213,0.350916957939153
-0.0746385383605957,-1.18351927891374,0.355725158303976,-0.0831614312937717,-1.18282856094581,0.351157375638527,-0.0933336266624572,-1.18467180218718,0.350524638983946
-0.078094242811203,-1.18483168646693,0.345734020918608,-0.0841635714078219,-1.18475163033315,0.347215922944617,-0.0938596531737463,-1.18517368393617,0.350122277749381
-0.0878842359781265,-1.18553941883147,0.339288123473525,-0.0863327067330894,-1.18684851540249,0.343310644819237,-0.094418312817592,-1.18576885816873,0.349718899050583
-0.0950716334581375,-1.18570197142661,0.332386216297746,-0.0890526205415112,-1.18905978854392,0.340197550553215,-0.0950001570099095,-1.18645460382833,0.349322733529025
-0.0980788564682007,-1.19149298071861,0.335857196599245,-0.0917371991058571,-1.1912390121337,0.338375116149577,-0.0955939962404593,-1.18722632009426,0.348940849168037
-0.0973830378055573,-1.19089780725539,0.338101248331368,-0.094082459477458,-1.19312451969025,0.338018353782194,-0.0961872338352878,-1.18807757132056,0.348578864378838
-0.09465063393116,-1.2005348226428,0.33533536914736,-0.0961121829112229,-1.19438522335978,0.33906856344432,-0.0967662913483277,-1.18900014883561,0.348240765970869
-0.0914831972122192,-1.20393753670156,0.337653278522193,-0.0980188053291879,-1.19476854563881,0.341310695886303,-0.0973171017481214,-1.1899841403481,0.347928844429592
-0.0961779266595841,-1.18897319622338,0.340749598480761,-0.099911748131732,-1.19428098373883,0.34434365502142,-0.09782564586875,-1.19101800076742,0.347643747128101
-0.108409717082977,-1.19263413794339,0.348343413993716,-0.10168327375779,-1.19317074742546,0.347547419132076,-0.0982785071254146,-1.19208862349375,0.347384638780365
-0.109361059069633,-1.19292649872601,0.361742089390755,-0.103152231494374,-1.19172963316505,0.350192476299676,-0.0986634184023243,-1.19318141784596,0.347149448384997
-0.100165143013,-1.19326585650444,0.364601231664419,-0.104309477906025,-1.19021707931219,0.351748331694278,-0.0989697743060364,-1.19428040427037,0.346935174289803
-0.098328532576561,-1.18527505159378,0.349549256041646,-0.105306104800965,-1.18892845945249,0.352195803176794,-0.0991890833913331,-1.19536834260846,0.346738215677597
-0.104054710865021,-1.18614811398089,0.342982905954123,-0.106191719278015,-1.18818475890296,0.351970027983663,-0.0993153388760669,-1.19642690971088,0.3465547010075
-0.109076884388924,-1.18804809361696,0.345965314842761,-0.106761834018789,-1.18823368743487,0.351530343404437,-0.0993452911619674,-1.19743694139529,0.346380790628638
-0.10928153693676,-1.19080220527947,0.355749570429325,-0.106668530252579,-1.1892232234226,0.351035338636079,-0.0992786095763795,-1.19837875005609,0.346212938391043
-0.108561744689941,-1.18825479269028,0.35371536064893,-0.105615012610462,-1.1912596134885,0.35042700101741,-0.0991179244571168,-1.19923252309227,0.346048102450025
-0.110914664268494,-1.18652628265321,0.344606970101595,-0.103487084085449,-1.19439178154512,0.349669608075418,-0.0988687455531115,-1.19997879943723,0.345883898474237
-0.105674389600754,-1.19376067712903,0.346644468940794,-0.100454675114421,-1.19845978641251,0.348773688189218,-0.0985392595603066,-1.20059901280154,0.345718691193995
-0.0962545251846314,-1.20715496711433,0.352883301861584,-0.0970313394540462,-1.20298962938225,0.347681004893068,-0.0981400180057505,-1.20107608121533,0.345551623859695
-0.0880374330282211,-1.21100294664502,0.351202848628163,-0.0939693806217488,-1.20732338864482,0.34631575873302,-0.0976835354042888,-1.20139501354797,0.345382589031058
-0.0797285395860672,-1.20843170665205,0.344562019631267,-0.0919675545716504,-1.21084934283379,0.34476287124286,-0.0971838248835979,-1.20154349642546,0.345212147423159
-0.0837292045354843,-1.21531563363969,0.339909572862089,-0.0913333104476133,-1.21307143045963,0.34329766446656,-0.0966559021328367,-1.20151242155888,0.345041404635167
-0.0954990649223328,-1.2208710732311,0.337148736901581,-0.0918322082964709,-1.21358330062576,0.342216864487433,-0.0961152869106531,-1.20129631507571,0.344871858731878
-0.0977748012542725,-1.22168127804995,0.34143438052386,-0.0928780102600224,-1.21217907043055,0.341657524878884,-0.0955775246972363,-1.20089363649404,0.344705233830036
-0.0956282883882523,-1.21380544401705,0.345058375149965,-0.0938874065513515,-1.20905721674234,0.341576028401064,-0.0950577420404286,-1.2003069245789,0.344543314704434
-0.0943255287408829,-1.20088258579373,0.337632082365453,-0.0944651279758529,-1.20486566760142,0.341862263621025,-0.0945702413542452,-1.19954277994751,0.344387794867745
-0.10265488743782,-1.19293051868677,0.340622092634439,-0.0943958276068472,-1.20047100953563,0.342389799812682,-0.0941281365759307,-1.19861168880465,0.344240146849844
-0.0978414595127106,-1.18859005741775,0.347113927267492,-0.0936737492816583,-1.19659393888608,0.342968753191848,-0.0937430300098226,-1.19752770588237,0.344101519776517
-0.0911393809318543,-1.18642183676362,0.347500537857413,-0.0925798272353534,-1.19353985035919,0.343394646125532,-0.0934247317125007,-1.19630802420613,0.34397266621085
-0.083782998919487,-1.19668457731605,0.34227462541312,-0.0915876796869676,-1.1911573221166,0.343587645387368,-0.0931810250538879,-1.19497246280958,0.343853897680169
-0.0871790617704392,-1.20028558507562,0.343003078848124,-0.0910890407074048,-1.18908219069514,0.343613878520141,-0.0930174846529511,-1.19354290163289,0.343745066858678
-0.0897997838258743,-1.190557718575,0.343434384092689,-0.0911911867467753,-1.18714548410704,0.343583360420517,-0.0929373540699196,-1.19204268833543,0.34364557425569
-0.0905722010135651,-1.17842584244907,0.340410898514092,-0.0917282914450842,-1.1855638133245,0.343568883450307,-0.0929414891352493,-1.19049603785009,0.343554397796442
-0.095321894288063,-1.17448598854244,0.339078025706112,-0.092389006492465,-1.1846930998482,0.343548703823119,-0.0930283690093506,-1.18892744366507,0.343470143897147
-0.0969813340902329,-1.17942125782371,0.34937219504267,-0.0928595550485585,-1.1846111511115,0.343361889879056,-0.0931941727576145,-1.18736111860877,0.343391118086552
-0.0931952619552612,-1.18610718347132,0.351999787576497,-0.0929492146878508,-1.18493523435851,0.342819766522533,-0.0934329160695008,-1.18582047958311,0.343315412085189
-0.0960685837268829,-1.196648324579,0.344365151189268,-0.0926398799406464,-1.18500978047277,0.341968937292875,-0.093736641478391,-1.18432768427941,0.343241003266694
-0.0944266855716705,-1.19428122550249,0.335161158666015,-0.0920740877749391,-1.18432080969943,0.341195862676935,-0.0940956558353282,-1.18290322059363,0.343165862726338
-0.092203574180603,-1.18227506451309,0.332907568663359,-0.0915497100844307,-1.18282639731956,0.340995136030263,-0.0944988100655214,-1.18156554486561,0.34308807010631
-0.0870849215984345,-1.17833075210452,0.337992270849645,-0.0914789082345689,-1.18093087464284,0.341629144405611,-0.0949338175218308,-1.18033076537874,0.3430059353287
-0.0842133539915085,-1.17163883306086,0.343471915908158,-0.0922354438230343,-1.17916999696071,0.342993748921662,-0.095387607806644,-1.17921237180943,0.342918127099192
-0.0911580920219421,-1.17044241964817,0.343690419048071,-0.0939485115899432,-1.17788216967712,0.344726965010399,-0.0958467119722048,-1.17822101618948,0.342823804692423
-0.095935851931572,-1.17891700856388,0.347072996757925,-0.0964139959674336,-1.17704064510692,0.346365959410747,-0.0962976718429859,-1.17736435329236,0.342722744743348
-0.0973228114843369,-1.18242402233183,0.352242556661367,-0.0991800851468972,-1.17634151116708,0.347446511257692,-0.0967274610450101,-1.176646947232,0.342615451007483
-0.109421285390854,-1.17578604385257,0.352057382650673,-0.101700395783008,-1.1754748118316,0.347609598532031,-0.0971238997033888,-1.17607024789714,0.342503233834051
-0.111870099306107,-1.17345168918371,0.351247616373003,-0.103530139312772,-1.17429124413113,0.34672601577646,-0.0974760408074678,-1.17563263805031,0.34238824778059
-0.100859207510948,-1.17793884247541,0.346765396669507,-0.104520558538503,-1.17277137536202,0.344955451471015,-0.097774505621007,-1.175329550993,0.342273480190186
-0.0966158831119537,-1.17801324829459,0.340446383804083,-0.104767438957651,-1.17102592234155,0.34269535065169,-0.0980117488372659,-1.17515365927562,0.342162689987996
-0.104828882217407,-1.16497512683272,0.336668388135731,-0.104310177805071,-1.1693893873347,0.34043283074535,-0.0981822404854194,-1.17509513581254,0.342060303053416
-0.113425458669662,-1.16247324943542,0.337735833898187,-0.103002526192926,-1.16836232337514,0.338578378176012,-0.0982825585747926,-1.17514198924009,0.341971276440183
-0.107798098325729,-1.16601308070123,0.338422187380493,-0.100765895542595,-1.16836152168128,0.337402872465649,-0.0983113923528646,-1.1752804748663,0.341900946918931
-0.0982145118713379,-1.16956219442189,0.332511967979372,-0.0978907269949481,-1.1695630132417,0.337077885280953,-0.0982694613561756,-1.17549557995291,0.341854879345249
-0.0907470327615738,-1.16760045357049,0.333401914201677,-0.0950213285694105,-1.17194115440597,0.337672627610144,-0.0981593616792002,-1.17577157651655,0.341838727849091
-0.0849109268188477,-1.1698311663419,0.338397153988481,-0.0928691058195095,-1.1753046164626,0.339074125501582,-0.0979853578013452,-1.17609262710853,0.34185811870934
-0.0845793896913529,-1.17614579379559,0.337958649359643,-0.0919000406153968,-1.17923010973821,0.340958295354451,-0.0977531432956045,-1.17644342088076,0.341918558536776
-0.0905645996332169,-1.18626863971353,0.345686110295355,-0.0921654851762322,-1.18303658821537,0.34284949906931,-0.0974695941439327,-1.17680980995201,0.342025365497938
-0.0907745146751404,-1.19714146412909,0.356143270768225,-0.0933300455676718,-1.18595337453894,0.344264487710725,-0.0971425336591797,-1.17717941045781,0.34218361577928
-0.0979385232925415,-1.20067442491651,0.348668774999678,-0.0948238483847002,-1.18746854854723,0.344961501714805,-0.0967805198829148,-1.17754213004064,0.342398093795887
-0.104555232524872,-1.18612304404378,0.344463128596544,-0.0960418817812415,-1.18762773754203,0.345106454616664,-0.096392657543868,-1.17789058582376,0.342673234145302
-0.103081149458885,-1.17633882500231,0.340539902709425,-0.0965851945708151,-1.18695715524845,0.345149539233083,-0.095988429714552,-1.17822038506749,0.343013046344256
-0.0965439623594284,-1.17587119393051,0.33571679033339,-0.0964332713636151,-1.18599339314871,0.345517517821731,-0.095577540782286,-1.17853025303455,0.343421018542382
-0.098060730099678,-1.18919707149267,0.344605727568269,-0.0959077948205798,-1.18487023892087,0.346343953107518,-0.0951697626398403,-1.17882200500028,0.343900001011277
-0.0878029596805572,-1.19539497390389,0.348006139285862,-0.095487287459524,-1.18339378383615,0.347396351167965,-0.0947747790381424,-1.17910036822009,0.344452072211395
-0.0856061607599258,-1.18659973829985,0.355093768648803,-0.0955597258799227,-1.18149166110366,0.348246842278022,-0.0944020266982595,-1.17937266488243,0.345078389671277
-0.0965960025787354,-1.17576214335859,0.355574373230338,-0.0961793993703188,-1.17950818736984,0.348560155989028,-0.0940605339578918,-1.17964837159636,0.345779026689166
-0.0978736191987991,-1.16898368552327,0.346596887223423,-0.0970277429549224,-1.17804381119189,0.348297151012076,-0.0937587573954358,-1.17993857713454,0.34655279633238
-0.0990120720863342,-1.16992011711001,0.344861799068749,-0.0976114200484665,-1.17755158932235,0.347681451347723,-0.0935044146155088,-1.18025536687986,0.347397067457985
-0.107043807506561,-1.17974577829242,0.346801649406552,-0.0974890086782876,-1.17807998372686,0.346994182582104,-0.0933043092010123,-1.1806111663686,0.348307582542284
-0.101174372434616,-1.1762061662972,0.347217532619834,-0.096458717710583,-1.179320105577,0.346443887531216,-0.0931641438967264,-1.1810180754251,0.349278291722843
-0.09350048661232,-1.18122746273875,0.346961790025234,-0.0946728101052172,-1.18078226661741,0.346194466669379,-0.0930883213409863,-1.18148721968698,0.350301219861971
-0.091103128194809,-1.18263708025217,0.342604591101408,-0.0925520225087973,-1.18190230476689,0.346411188496286,-0.0930797375344363,-1.18202814062461,0.351366383460507
-0.0870106619596481,-1.18906397424638,0.345400985442102,-0.0905693698474108,-1.18212370934334,0.347217872916076,-0.0931395799505843,-1.18264824063712,0.35246177262641
-0.0880894732475281,-1.19680919609964,0.351170396581292,-0.0890939712836636,-1.18109228875102,0.348635214697158,-0.0932671474383593,-1.18335229724962,0.353573410445796
-0.0854593956470489,-1.18587482973933,0.34638258676976,-0.0883418788702936,-1.17895283400615,0.350599438461755,-0.0934597111842962,-1.18414206013468,0.354685497977888
-0.0863622057437897,-1.16809578582644,0.342138385288417,-0.088375930880108,-1.17646775356385,0.352944480102053,-0.0937124347755546,-1.18501594691026,0.355780647915626
-0.0904306983947754,-1.16528459072113,0.359168875962496,-0.0891215580847519,-1.17469689146087,0.355259631467193,-0.0940183676476035,-1.18596885762841,0.356840204206984
-0.0861786031723022,-1.16985937915742,0.373050641007721,-0.0904016127702419,-1.17448669062219,0.356928145813749,-0.0943685209289938,-1.18699213062117,0.35784463889059
-0.0904523330926895,-1.16933393374085,0.372644698061049,-0.0919456487947203,-1.17621237393528,0.357574798793372,-0.0947520287711333,-1.18807366008928,0.358774011726167
-0.0977870804071426,-1.17387773193419,0.355268015675247,-0.0933803004853753,-1.17978325951296,0.357517960337892,-0.0951563923204612,-1.18919818680907,0.359608474944544
-0.100011361241341,-1.18588243111968,0.339137082584202,-0.0943268515952779,-1.184710392682,0.357646664015492,-0.0955677980454055,-1.19034775926529,0.360328806628629
-0.102173661589623,-1.19240580417216,0.342238993942738,-0.0946088778639932,-1.19024092736752,0.358729878730284,-0.095971497832007,-1.19150234671803,0.360916960668791
-0.0959855532646179,-1.20171142861247,0.363900479413569,-0.0944066658542773,-1.1955842873745,0.360807072884303,-0.0963522360447681,-1.19264057125349,0.361356624115916
-0.0910814934968948,-1.20144633047283,0.37226561576128,-0.094229495277507,-1.20011336259404,0.363249118731229,-0.0966947090857918,-1.1937405151513,0.361633769919017
-0.0865615957975388,-1.2062570540607,0.372070538029075,-0.0946939586747659,-1.20343895923049,0.365326485575652,-0.0969840450002646,-1.1947805545022,0.361737185372839
-0.0882128494977951,-1.21102195009589,0.369995288103819,-0.0962187209316079,-1.20539600234808,0.366658599229918,-0.0972062923011755,-1.1957401701853,0.361658949433782
-0.0915165263414383,-1.20958200015128,0.367122295238078,-0.098791737124626,-1.20605582609344,0.367268296094878,-0.0973489063769011,-1.19660069209868,0.361394830141245
-0.100896044969559,-1.20489129066467,0.362888509109616,-0.101906289784037,-1.20574881894719,0.367399698181793,-0.0974012178919164,-1.19734594060135,0.36094457722293
-0.117150135040283,-1.19918740488589,0.365034546889365,-0.104727864500119,-1.20496733813928,0.367292200813245,-0.0973548616647878,-1.19796273927095,0.360312091794525
-0.115145709514618,-1.20054220475256,0.362879153564572,-0.106487912732658,-1.20415096791933,0.367022277474524,-0.0972041393125248,-1.19844128388425,0.359505461936678
-0.10843895316124,-1.20005476623774,0.362229966446757,-0.106850036621715,-1.20351123847309,0.366438163709407,-0.0969462876914504,-1.19877536215712,0.358536858481871
-0.1004124802351,-1.2073724835366,0.367909586280584,-0.105918843359902,-1.20302020308825,0.365160003228282,-0.0965816298633423,-1.1989624258394,0.357422289671323
-0.0991143983602524,-1.20611080057919,0.375364640057087,-0.103928222107566,-1.20256300947345,0.362719128104182,-0.0961135951815733,-1.19900352127298,0.356181217266046
-0.107577073574066,-1.19783742897213,0.37320730984211,-0.100978721036265,-1.20210564861405,0.358909372685707,-0.0955486067792332,-1.19890308784836,0.354836041386077
-0.107488780617714,-1.19116897188127,0.350209004692733,-0.0971163309041294,-1.2016475230224,0.354115397138003,-0.0948958449625695,-1.19866863734025,0.35341146819229
-0.0931332814693451,-1.19937210381031,0.340083710253239,-0.0926339688483066,-1.20096823348358,0.349218858240369,-0.0941669029930499,-1.19831033092979,0.351933784136636
-0.0844653689861298,-1.21300159804523,0.335568417236209,-0.0881813353397731,-1.19954609593174,0.345102820472284,-0.0933753587632261,-1.19784047356221,0.350430071100261
-0.0790941166877747,-1.21426985912025,0.336725873574615,-0.0845418662502353,-1.19692638125939,0.342216765690976,-0.092536292527494,-1.19727294645695,0.348927404221478
-0.0764172613620758,-1.19674151457846,0.33997349023819,-0.0823354364002212,-1.19324861162992,0.340488089807752,-0.0916657854274942,-1.19662259969611,0.347452075110441
-0.070441991686821,-1.17895552709699,0.342393250800669,-0.0818250882624419,-1.18934708252425,0.339499196449157,-0.0907804334780355,-1.19590463047225,0.346028877409546
-0.0800928211212158,-1.17127360135317,0.344382839016616,-0.0827990490260644,-1.18626136108243,0.338756941598107,-0.0898969058899083,-1.19513397881591,0.34468048232829
-0.0965942484140396,-1.17595173932612,0.340736478790641,-0.0846271315043124,-1.18459802053602,0.337920872891296,-0.0890315661746564,-1.19432477749234,0.343426922445216
-0.0914586389064789,-1.18941173739731,0.338280538581312,-0.0866140683670355,-1.18427935272922,0.336900255057349,-0.0882001619785642,-1.19348989135586,0.342285194902595
-0.0856055760383606,-1.18658102720976,0.337053610011935,-0.0883524078706861,-1.18479347511657,0.335817515247136,-0.0874175784702335,-1.19264057240856,0.341268990457345
-0.0891402179002762,-1.18716304443777,0.329723248109221,-0.0897070828074524,-1.18558482768511,0.334903443452868,-0.0866976432773842,-1.19178624341114,0.340388551728189
-0.0911604309082031,-1.19535718627274,0.334986217282712,-0.0906002064007857,-1.18626306418579,0.334369919671869,-0.0860529688892314,-1.19093441005048,0.339650661010709
-0.0895892840623856,-1.19088779389858,0.338884446322918,-0.0909163856644427,-1.18670862394778,0.334351646245116,-0.0854948192130121,-1.19009069233415,0.339058754196362
-0.0902745777368546,-1.18387230455875,0.331652134917676,-0.0905089553278108,-1.18713276605741,0.334979055091534,-0.0850329887533218,-1.18925896036013,0.338613152438919
-0.0931414675712585,-1.17835180208087,0.327990754656494,-0.0892169018705407,-1.18792240112554,0.336394617510061,-0.0846756853074635,-1.18844155693419,0.338311397910106
-0.0966082817316055,-1.18548394337296,0.33501739025116,-0.086962608353413,-1.18930859822103,0.338573980834795,-0.0844294104850596,-1.18763958819344,0.338148674983868
-0.0929391539096832,-1.18611551575363,0.342004045508802,-0.0839676201197668,-1.19114600022548,0.341177286509321,-0.0842988369948729,-1.18685326163521,0.338118293395507
-0.0735720062255859,-1.19362100176513,0.349203027784824,-0.0808963337777781,-1.19292455397838,0.343649891495978,-0.0842866876086303,-1.18608224774731,0.33821220501535
-0.066126161813736,-1.20290484532714,0.352569379471242,-0.0786500665375143,-1.19394599411296,0.345487672617775,-0.0843936275334044,-1.18532603770828,0.338421521742645
-0.0713506489992142,-1.20258302919567,0.349683742001653,-0.077890890920359,-1.19362083309461,0.346467309568011,-0.084618187544143,-1.18458426769619,0.338737000749478
-0.0785965186357498,-1.19930054850876,0.346503916494548,-0.0787516066517869,-1.1917719524187,0.346705308836309,-0.0849567364938004,-1.18385698245454,0.339149466445839
-0.0824913489818573,-1.18640904597938,0.345033707208931,-0.0809489349772601,-1.18873545999107,0.34653924437414,-0.0854035170592935,-1.18314481791891,0.339650145756601
-0.0835806852579117,-1.18134323760867,0.338375373110175,-0.0840521944138922,-1.1851813866453,0.346327398193942,-0.0859507495141353,-1.18244909394361,0.340230902594607
-0.0828252249956131,-1.17949120514095,0.344812061190605,-0.0876108088856705,-1.18181211703245,0.346254765481791,-0.0865887986905693,-1.18177182058249,0.340884366365296
-0.0923854225873947,-1.17589187845588,0.347966707125306,-0.0911103959486226,-1.17916764772552,0.34625430188178,-0.0873063918603998,-1.1811156315124,0.34160395630296
-0.0978280109167099,-1.17392662927508,0.349148685224354,-0.093949313750634,-1.17757781057502,0.346119496884429,-0.0880908705936027,-1.18048366393831,0.342383808134489
-0.10327118396759,-1.16922736823559,0.346300725750625,-0.0955748014658252,-1.17713216745016,0.345684191601162,-0.0889284574295114,-1.17987940564476,0.34321861298658
-0.104438288211823,-1.17182426288724,0.348803882226348,-0.0957083372903278,-1.17759554399146,0.344912343712715,-0.0898045187244726,-1.17930652781848,0.344103381989972
-0.0961866974830627,-1.18424747653306,0.346066179312766,-0.0945041278805658,-1.17837413329421,0.343921060638329,-0.0907038091320363,-1.17876871786566,0.345033154307189
-0.0874842864274979,-1.19118848696351,0.340899469926953,-0.0925021108162095,-1.17872661461745,0.342981050705067,-0.0916106908257281,-1.17826952070102,0.346002670840029
-0.0867153775691986,-1.18437582291663,0.335868781395257,-0.090368201858234,-1.17817372686463,0.342424609795111,-0.0925093300647254,-1.17781219173719,0.34700603968818
-0.089768208861351,-1.17776759214699,0.339730903878808,-0.0886460397587163,-1.17675041703766,0.342458140184142,-0.0933838820416605,-1.17739956251017,0.348036421492346
-0.0863686376810074,-1.17220250464976,0.344855147860944,-0.0877177412102365,-1.17490146900244,0.343050665523112,-0.0942186795548253,-1.17703392175747,0.349085762114634
-0.0807196426391602,-1.1677163746208,0.346207901202142,-0.0878549149569061,-1.17318946086553,0.34401796926483,-0.0949984412287099,-1.17671691930357,0.35014459633822
-0.0841250610351563,-1.16476038783789,0.344790316857398,-0.0891517396068043,-1.17202451709628,0.345183348215499,-0.0957085117137967,-1.17644950401414,0.351201940349685
-0.0913779473304749,-1.17073331862688,0.345440709963441,-0.0914102377061551,-1.17150193133686,0.346435563572131,-0.0963351405448825,-1.17623190770176,0.352245284398774
-0.0977028805017471,-1.17930431351066,0.352313673421741,-0.0941861783709166,-1.17144151720883,0.347701788189636,-0.0968657986354122,-1.17606368358292,0.353260691291048
-0.101194252967834,-1.17827301084995,0.350598611980677,-0.0969954777142467,-1.17165841427298,0.34897317455246,-0.0972895227203035,-1.17594380201193,0.35423300124528
-0.0995049923658371,-1.16566020123661,0.346231399700046,-0.0994963734609757,-1.17221436189167,0.350352477162762,-0.0975972704257117,-1.17587080015391,0.355146138850086
-0.098451908826828,-1.16632546819747,0.35006351865828,-0.101504466263859,-1.17333253604831,0.351980711447859,-0.0977822639241071,-1.17584297796137,0.355983513390334
-0.104426593780518,-1.17225279070437,0.354922445230186,-0.102877522749194,-1.1750802689555,0.353910800594417,-0.0978402987372461,-1.1758586301829,0.356728499550686
-0.109427717328072,-1.17742669947445,0.358841029889882,-0.10346495208628,-1.17720878376353,0.356110552451883,-0.0977699952171938,-1.17591630128609,0.357364980998046
-0.107003461718559,-1.18120034627616,0.356942585147917,-0.103223611552579,-1.17925751322856,0.358563338484059,-0.0975729726107183,-1.17601504591066,0.357877934637849
-0.100974397659302,-1.18694640509784,0.352968013398349,-0.102339280690015,-1.18075265925579,0.361268734104673,-0.0972539294154677,-1.17615467285708,0.358254029304907
-0.0976023083925247,-1.19486770123243,0.35911109816283,-0.101167468169303,-1.18142866089882,0.364070065545195,-0.0968206193409766,-1.17633594800029,0.358482210004451
-0.0960375934839249,-1.18549724578857,0.369758622050285,-0.100040342641093,-1.18146731990837,0.366505834274127,-0.0962837189984567,-1.17656073264429,0.358554237272133
-0.101939188241959,-1.17033402688801,0.378073874339461,-0.0991324239293532,-1.18153834685661,0.367934502399539,-0.0956565898081927,-1.17683203913392,0.358465150274541
-0.0978145623207092,-1.16655416741967,0.379221719317138,-0.098491798594186,-1.1824133777879,0.367902524054819,-0.0949549412183805,-1.1771539938668,0.358213622730634
-0.0894682466983795,-1.17339007414877,0.369602647572756,-0.0981053551450066,-1.18437690738232,0.366466140848035,-0.094196405283493,-1.17753170620962,0.35780218471685
-0.0914796888828278,-1.18556090734899,0.355531578920782,-0.0977961224484881,-1.18692570603554,0.364184068847077,-0.0934000348825344,-1.17797104666218,0.357237292364725
-0.100879088044167,-1.1987161193043,0.349648549072444,-0.0970690901962926,-1.18896432329056,0.361734707595688,-0.0925857397157821,-1.17847833771265,0.356529240125207
-0.105839281082153,-1.20493572950363,0.357030768468976,-0.0952238201002175,-1.1893391097478,0.359453919619336,-0.0917736753785316,-1.17905995889477,0.355691922868436
-0.109114891290665,-1.1980060480535,0.361422063969076,-0.0917717915260471,-1.18739646467243,0.357201847492816,-0.0909836017590326,-1.17972186844097,0.354742463764886
-0.0959832143783569,-1.18719564266503,0.365068533830345,-0.0868811171663555,-1.18325463454075,0.354646399200503,-0.0902342297157541,-1.18046905113704,0.353700727607189
-0.0747595757246017,-1.18219283804297,0.357616951838136,-0.0815021645861168,-1.17771001946471,0.351677865745291,-0.0895425811970939,-1.18130491534155,0.352588740325827
-0.0603637307882309,-1.16652756258845,0.34360479388386,-0.076980839314886,-1.17196828453386,0.348602658618648,-0.0889233967124402,-1.18223067793245,0.351430037284662
-0.0649976491928101,-1.161013199687,0.337599739953876,-0.0743911382412726,-1.16734450993571,0.345958364311091,-0.0883886311088468,-1.18324478913954,0.350248966785562
-0.0702519571781158,-1.15630385220051,0.336561018638313,-0.074116013243852,-1.16495928271844,0.344122617424861,-0.0879470787675188,-1.1843424557829,0.349069979234507
-0.0738953572511673,-1.15252362728119,0.343703465647995,-0.075899421240928,-1.16548619918346,0.343065348465353,-0.0876041602073618,-1.18551531931082,0.347916933456308
-0.0811049741506577,-1.16057056546211,0.349273998364806,-0.0791228254995949,-1.16897757651081,0.342433111797097,-0.0873618858770642,-1.1867513340182,0.346812448047786
-0.0862750822305679,-1.17240379504859,0.345190010592341,-0.0830558840239196,-1.17481312709629,0.341854741165624,-0.0872189945739241,-1.1880348723171,0.345777318762151
-0.0895138549804688,-1.18680373303592,0.342594321928918,-0.0870350441931022,-1.18186994831127,0.341179808912793,-0.0871712477928021,-1.18934706072268,0.344830015870809
-0.0914218014478684,-1.20442358650267,0.33854472309351,-0.0905533095624776,-1.18891300811416,0.340482717938249,-0.0872118495880938,-1.19066632629395,0.343986270657871
-0.0965720289945602,-1.20104192242026,0.340019025430083,-0.0932623779407158,-1.19505316627849,0.33992916619997,-0.0873319547203523,-1.19196911319082,0.343258757768329
-0.0978285956382751,-1.19836967177689,0.337064902447164,-0.094963660513059,-1.19997814600351,0.3396636695864,-0.0875212255464054,-1.19323071652914,0.342656878509495
-0.0982490104436874,-1.1962176771462,0.336739285625517,-0.0956319176701839,-1.20376215704919,0.339747295684281,-0.0877683995609802,-1.19442617701536,0.342186647964495
-0.098530261516571,-1.20552490957081,0.342556497752667,-0.0954368625532394,-1.20647370746177,0.340124764588259,-0.0880618340213768,-1.19553118283152,0.341850685527005
-0.092514061331749,-1.2175902736187,0.341629933342338,-0.0947248051611701,-1.20800779434948,0.340664044945512,-0.0883900010140639,-1.19652293117719,0.341648304600404
-0.0852407097816467,-1.2128574641794,0.34190497174859,-0.0939045800597324,-1.2082829925077,0.341252555972701,-0.0887419146813041,-1.19738090839375,0.341575693439406
-0.0902190291881561,-1.20268703654408,0.339690777361393,-0.093228832420291,-1.2074771690358,0.341834129782399,-0.0891074806714341,-1.19808755510838,0.34162617621661
-0.0959101241827011,-1.20348291568458,0.34222667824477,-0.0926611017540181,-1.20595591188679,0.342359134430678,-0.0894777645907252,-1.19862879266089,0.341790541747936
-0.0932841396331787,-1.20581441983581,0.347070109695196,-0.0919883378736333,-1.20404576603132,0.342754042540665,-0.0898451804434552,-1.1989943986991,0.342057426617373
-0.0935127657651901,-1.20251827128232,0.344843965061009,-0.0910255717485998,-1.20197849280161,0.342990533186934,-0.0902036024120761,-1.19917823085794,0.34241373921814
-0.0952622526884079,-1.19526165738702,0.3402727945894,-0.0897322930386326,-1.19995714172142,0.343160880666016,-0.090548405448795,-1.1991783060224,0.342845111462647
-0.0905844801664352,-1.19563734099269,0.341527058891952,-0.0882756585680893,-1.19812639314983,0.343421702886806,-0.0908764430065977,-1.19899674871317,0.34333636585892
-0.0826141405105591,-1.19979683093727,0.343679236248136,-0.0870368065684132,-1.1964966325631,0.343871514234634,-0.0911859735847629,-1.19863962606597,0.343871987016688
-0.0818154108524323,-1.19499020040035,0.343635345585644,-0.0864669223839911,-1.19499142678508,0.344510129621485,-0.0914765506451119,-1.19811668869336,0.344436587564328
-0.0835146117210388,-1.19494941607118,0.34739123146981,-0.0868705903657076,-1.193562727266,0.345280827211654,-0.0917488916345929,-1.19744103658614,0.345015358410913
-0.0853751957416534,-1.19907550379634,0.345306772179902,-0.0882932333489896,-1.19226272013465,0.346125626159969,-0.092004740192346,-1.19662872796066,0.345594492641267
-0.0884683728218079,-1.19102498419583,0.346627036929131,-0.0905329837004877,-1.19131125955458,0.347009635645872,-0.0922467309244973,-1.19569834744615,0.346161571810159
-0.0910276991128922,-1.1820493619889,0.349348184913397,-0.0931880494044756,-1.19108570039745,0.347909100906518,-0.0924782595356616,-1.19467054855292,0.34670590338593
-0.10066098690033,-1.18051695294678,0.352842225171626,-0.0957214028252108,-1.19187394839515,0.348827691286787,-0.0927033543879009,-1.19356758369439,0.347218798542804
-0.10712274491787,-1.18718994162977,0.349758476726711,-0.0976182859040419,-1.19352793941682,0.349865713371568,-0.0929265402919594,-1.19241283220077,0.347693780358329
-0.101525790095329,-1.20069591343403,0.343439427316189,-0.0986240504023381,-1.19535815667889,0.351215849423587,-0.0931526828154203,-1.19123033168221,0.348126713912999
-0.095295581817627,-1.20968556895852,0.347338167987764,-0.0988433882410459,-1.19642354298612,0.35298430585339,-0.0933868026283922,-1.19004431121312,0.348515851821023
-0.0936431586742401,-1.20160603255034,0.352566200047731,-0.0985603030623982,-1.196017523319,0.35498144824535,-0.0936338543605034,-1.18887871898483,0.348861790673202
-0.091990150809288,-1.19448427006602,0.361303073130548,-0.0979466707161573,-1.19394408243644,0.35671272850906,-0.0938984713319134,-1.18775673598951,0.349167334909171
-0.101260326504707,-1.19633944541216,0.365257983617485,-0.0969124342292853,-1.19044169338527,0.357601743242143,-0.094184683696713,-1.18670027249062,0.349437265065348
-0.106636256575584,-1.18868266269565,0.360771890133619,-0.0952364448248147,-1.18603174677769,0.357273559642343,-0.0944956214823692,-1.18572945363389,0.349678008975056
-0.0994944673776627,-1.17609316885471,0.358069526329637,-0.0929127872046696,-1.18144591939667,0.355693329023773,-0.0948332164116425,-1.18486211102878,0.34989721926858
-0.0879544025659561,-1.17282384440303,0.352079017348588,-0.0903863459236189,-1.17747661365254,0.353107306597706,-0.0951979192032356,-1.18411330571265,0.350103268764248
-0.0787315893173218,-1.16484824225307,0.344703668430448,-0.088406372764355,-1.17472456470037,0.34987743602035,-0.0955884532484272,-1.18349491298003,0.350304685357958
-0.0763277989625931,-1.17181629605591,0.350950760543346,-0.0876054657995891,-1.1734090429675,0.346325519807152,-0.0960016295803959,-1.18301529988395,0.350509557165466
-0.083870707154274,-1.17446786217392,0.348570285961032,-0.0881356893531449,-1.17336474724821,0.342736659023019,-0.0964322485705713,-1.18267912122461,0.350724944864959
-0.0937834918498993,-1.18191940762103,0.340303784832358,-0.0896202326626034,-1.17424546249159,0.339526939259453,-0.0968731084805203,-1.18248725054885,0.350956340808028
-0.101459131836891,-1.17467156454921,0.33418690290302,-0.0914488551034114,-1.17579166260395,0.337322359386319,-0.0973151306595859,-1.18243685163539,0.351207214152847
-0.0958855658769608,-1.17363382995129,0.326291480697691,-0.0931824863184666,-1.17791808862602,0.336790552157768,-0.0977475993460602,-1.18252158584657,0.351478678597162
-0.0953353428840637,-1.1799900457263,0.327722038552165,-0.0947464679036067,-1.1805714671516,0.33832764302572,-0.0981585045839956,-1.18273194287298,0.351769313588336
-0.0936963683366776,-1.18339436776936,0.33569778688252,-0.0963275381344851,-1.18358973236387,0.341793997111179,-0.0985349714239833,-1.18305567625321,0.352075159772554
-0.0944108980894089,-1.18591305591166,0.347391158379614,-0.0981562676641074,-1.1867094555697,0.346475295518363,-0.0988637562509118,-1.18347831962396,0.352389894549798
-0.0927415180206299,-1.19029459387064,0.360055971667171,-0.100318563628561,-1.1896224638984,0.351322140137058,-0.0991317894694683,-1.18398375501535,0.352705175781685
-0.104630661606789,-1.19341240234673,0.365996633134782,-0.102636438399711,-1.19201166649184,0.355355023001148,-0.0993267413459346,-1.18455480167575,0.35301112470737
-0.110695393681526,-1.1960206990689,0.363259405307472,-0.104718426612929,-1.19359768567151,0.358019368940574,-0.0994375845350209,-1.18517379374014,0.353296907026083
-0.107736117839813,-1.19752431057394,0.358809856921434,-0.106187700384251,-1.19420244983511,0.359282933611273,-0.0994551239532694,-1.18582311774068,0.353551366352162
-0.106544455289841,-1.1958525916189,0.363051902242005,-0.106850610041615,-1.19380498570416,0.359480356689953,-0.0993724640349427,-1.1864856862995,0.353763666502722
-0.111215795874596,-1.19350625015795,0.359432475753129,-0.106680837789868,-1.19255886107701,0.359134663060842,-0.0991853862568908,-1.18714533187507,0.353923905704119
-0.106884763240814,-1.19126281969249,0.350419504456222,-0.105780609051821,-1.19075797665027,0.35884511706978,-0.0988926158004693,-1.1877871133034,0.354023673741274
-0.103230253458023,-1.1869235278666,0.349683924727142,-0.104385980369115,-1.18877171275814,0.359091426075569,-0.0984959639411846,-1.18839753686531,0.354056530336762
-0.096481397151947,-1.18451337866485,0.355435721129179,-0.102791788592631,-1.18696519792419,0.359971044052828,-0.0980003409941696,-1.18896470140244,0.35401838856842
-0.0951090556383133,-1.18229823410511,0.364891509376466,-0.10116561715105,-1.18561124122934,0.361128455681793,-0.0974136424630372,-1.18947838250798,0.353907790221956
-0.105234678983688,-1.18408441230655,0.36737160589546,-0.0994152142508138,-1.18482796027972,0.361978582430691,-0.0967465173493371,-1.18993007336412,0.353726060943438
-0.104825958609581,-1.18858823016286,0.367940503433347,-0.0973095081943729,-1.18460083295062,0.362034164272299,-0.0960120316369362,-1.19031299927631,0.353477333921864
-0.10082821726799,-1.18828446730971,0.360016064420342,-0.0947933549293167,-1.18491167454963,0.361092271481077,-0.095225242420233,-1.19062211995939,0.353168434222634
-0.0925982612371445,-1.18197298273444,0.360550938472152,-0.0921891369824671,-1.18586068692407,0.359201248727883,-0.094402700806759,-1.19085412937686,0.352808622970991
-0.0773726963996887,-1.17914526924491,0.360336491838098,-0.090084423390069,-1.18759778726741,0.356547420150169,-0.0935619057074862,-1.19100745858302,0.352409210256672
-0.0792742109298706,-1.18413711033762,0.351484867148101,-0.088951989056735,-1.19007473758117,0.353416736759254,-0.0927207348025455,-1.19108228274414,0.351983055710594
-0.0832298523187637,-1.19620357073843,0.346182575449347,-0.0887741491229938,-1.19288118973853,0.350161860865221,-0.0918968805543837,-1.19108052851705,0.351543984512603
-0.0943056482076645,-1.20038564555347,0.346994424797595,-0.0889883912428792,-1.19536769846441,0.347087235608284,-0.091107316031908,-1.19100587187643,0.351106153299343
-0.10726658642292,-1.20386715084314,0.34085141312331,-0.0888366800910765,-1.19694879697471,0.34435956565974,-0.0903678081669501,-1.19086371073589,0.350683404426027
-0.0928777581453323,-1.20256482973695,0.343626136220992,-0.0879031925646402,-1.19734476942773,0.342011596324835,-0.0896924883711787,-1.19066109394807,0.35028864774731
-0.0812458920478821,-1.20000762306154,0.343494829684496,-0.0863851591850884,-1.19666324986002,0.340008904671978,-0.0890934862259488,-1.19040659031222,0.349933306602198
-0.0781766885519028,-1.19110172890127,0.343442241288722,-0.0848347406347724,-1.19532982695994,0.338380376904227,-0.0885806326640525,-1.19011008774875,0.34962685983634
-0.0790999639034271,-1.18075040303171,0.338313684985042,-0.0837009221045102,-1.19384768706102,0.337350796897195,-0.0881612422167121,-1.18978252175112,0.349376505552015
-0.0793092942237854,-1.18978595919907,0.329960096888244,-0.0830949202675784,-1.1924513257277,0.3373292681704,-0.0878399852322796,-1.18943554083165,0.349186965626728
-0.09028744161129,-1.19806919798255,0.333157025501132,-0.0828364742344635,-1.19095931662067,0.338700948499796,-0.0876188581083794,-1.1890811225238,0.349060442856824
-0.0916697233915329,-1.19563456356525,0.334334179647267,-0.0827061738223395,-1.18902698933243,0.341569756644631,-0.0874972535007751,-1.18873115583298,0.348996733936391
-0.0877281153202057,-1.18949330605567,0.345020148977637,-0.0827704602893182,-1.18651960262094,0.345642642896704,-0.0874721260179736,-1.18839700649643,0.348993490475584
-0.0730176901817322,-1.1884647077322,0.350919222123921,-0.0834832797675051,-1.18365930398027,0.350301348165695,-0.0875382445128105,-1.18808908266061,0.349046607351972
-0.0726528239250183,-1.18398479036987,0.358856305740774,-0.0853788165766705,-1.18098810594598,0.354789919233537,-0.0876885201569595,-1.18781642162136,0.34915070501405
-0.0795665717124939,-1.17090668857098,0.365268837511539,-0.0885830839511406,-1.17926948529941,0.358426672588996,-0.0879143980163702,-1.18758632174801,0.349299662744081
-0.0899173128604889,-1.1598472648859,0.364830332882702,-0.0925616364410781,-1.17921198390884,0.360780537368559,-0.0882062960021521,-1.18740404540146,0.349487155533557
-0.106162047386169,-1.16700162559748,0.362892200164497,-0.0962752068740217,-1.18098166656267,0.361747606717342,-0.0885540680562257,-1.18727261657341,0.34970714897446
-0.11231624186039,-1.18703608676791,0.359607892222703,-0.0986348571743334,-1.18387799414242,0.361477960401857,-0.0889474608271266,-1.18719272958103,0.349954313811281
-0.109924730658531,-1.20646499566734,0.360857588388026,-0.0990095731576393,-1.18660412531517,0.360221914548502,-0.0893765293205716,-1.18716277252973,0.350224332717726
-0.0995839297771454,-1.20481659248471,0.356973246484995,-0.0974843428905739,-1.18803656648602,0.358224133671429,-0.0898319804124953,-1.18717895486115,0.350514084126484
-0.0946471256017685,-1.19438917972147,0.354296135343611,-0.0947456477706893,-1.1878838260316,0.355690518278134,-0.0903054238211214,-1.18723551813115,0.350821699659761
-0.0876626265048981,-1.17997199244797,0.357444678246975,-0.091764384275148,-1.18673464342578,0.352793249514711,-0.0907895249317779,-1.18732500758769,0.351146501924564
-0.0790315514802933,-1.1766385678947,0.355844331867993,-0.0894761196565012,-1.18556903293833,0.349756483455886,-0.0912780680522962,-1.18743858817914,0.351488837877978
-0.078871922492981,-1.17651314511895,0.345194651819766,-0.0884934957243409,-1.18518375340449,0.346993999584467,-0.0917659484662432,-1.18756639674326,0.351849829693497
-0.0855634760856629,-1.18334759004414,0.337990772500634,-0.0889032982057588,-1.18589162241326,0.345090985255467,-0.0922491153185486,-1.1876979265203,0.35223107018388
-0.0936969530582428,-1.1881668651849,0.341758900992572,-0.0902987407796316,-1.18755317182031,0.344576081368475,-0.092724485119996,-1.187822438616,0.352634292923958
-0.0958463895320892,-1.19103960223496,0.339088294878602,-0.0920488754377107,-1.18978915920233,0.34571021189557,-0.09318983939516,-1.18792938939692,0.353061047014719
-0.0983700478076935,-1.18904065847397,0.340123982951045,-0.0935982445241244,-1.19216260724282,0.348398517414243,-0.0936437128523626,-1.1880088565149,0.353512401897564
-0.0985741156339645,-1.19282278373837,0.350614472553134,-0.0946350435142613,-1.19420846345255,0.352143150391898,-0.0940852733947621,-1.18805194201856,0.353988699194143
-0.0956785744428635,-1.2003078044951,0.361494825258851,-0.0951235678281729,-1.19540190527259,0.35610001287293,-0.0945141936438318,-1.18805112965893,0.354489358002731
-0.090965718626976,-1.20896592289209,0.367679279074073,-0.0952214358710201,-1.19527791120682,0.359342537563565,-0.0949305148671046,-1.1880005746899,0.355012729797515
-0.0934320741891861,-1.19885177470744,0.37059524897486,-0.0951086852949449,-1.19372197192203,0.36120801649794,-0.0953345067302096,-1.18789630812166,0.355555991680335
-0.0992950773239136,-1.18963473558426,0.363593939132988,-0.0948712300020774,-1.19113840438405,0.361510507254599,-0.0957265284777279,-1.18773634411924,0.356115064525222
-0.0969158452749252,-1.18443707250059,0.35717826448381,-0.0945668086450985,-1.18828171121691,0.360499002222536,-0.0961068980312106,-1.18752068901784,0.356684546196103
-0.0919346022605896,-1.1773518551141,0.357246128730476,-0.0943512065538678,-1.18591181312958,0.358612572085302,-0.0964757753065712,-1.18725126115262,0.357257657772715
-0.0880310010910034,-1.17782416395843,0.358625486902893,-0.0944412104431885,-1.18450668698859,0.356267206356571,-0.0968330656702564,-1.18693173895373,0.35782620932433
-0.092938569188118,-1.18137890562415,0.354747723117471,-0.0949305624477926,-1.18411965454677,0.353839533844977,-0.0971783490493665,-1.18656735808091,0.358380598369744
-0.100423005223274,-1.18741286672652,0.346755858398974,-0.0956999507250589,-1.18442959331008,0.351723689277835,-0.0975108388966163,-1.18616467664352,0.35890985768749
-0.0997429740428925,-1.18752250202,0.352060817889869,-0.0965521563229369,-1.18495357007879,0.350293865738208,-0.0978293723628442,-1.18573132262044,0.359401769900307
-0.0975315570831299,-1.18405188716948,0.349776712730527,-0.0974066418239149,-1.18524921035709,0.349851146230295,-0.0981324295079666,-1.18527573212487,0.359843064543167
-0.0990354609489441,-1.18917580224574,0.344595458395779,-0.0983446937332288,-1.18497850307215,0.350632743744635,-0.0984181768402241,-1.18480688328491,0.360219709002985
-0.0930484968423843,-1.19774906292558,0.345982381403446,-0.0995107739477477,-1.18396271888147,0.352748699687959,-0.0986845296467957,-1.18433402895173,0.360517297896833
-0.0949178516864777,-1.18536261364818,0.353279341086745,-0.100944863187534,-1.18237556707753,0.356028442317842,-0.0989292277175491,-1.18386643192235,0.360721536618308
-0.0994155299663544,-1.16913410514593,0.359041552841663,-0.102413184713879,-1.18081915073907,0.359967873302224,-0.0991499188765189,-1.18341310862164,0.36081880443381
-0.108661732077599,-1.16716556690633,0.367365612499416,-0.103386282480884,-1.17997257349001,0.363846538198816,-0.0993442435123012,-1.18298259068465,0.360796771554144
-0.117435479164124,-1.17573685415089,0.376165525875986,-0.10327691714869,-1.18008057205358,0.366943883882782,-0.099509911529867,-1.18258271649902,0.360645034932189
-0.112562994360924,-1.18439738452435,0.371935101896524,-0.101849795429738,-1.18080388922052,0.368777100887801,-0.0996447625975806,-1.18222046357863,0.360355731535145
-0.097002968788147,-1.18898474447429,0.369863762296736,-0.0994929132571197,-1.18151153196436,0.369218691259641,-0.0997468033620463,-1.18190182693323,0.359924087187649
-0.0892881524562836,-1.19162739358842,0.3732293465361,-0.097065592242263,-1.1817080630136,0.368431171525062,-0.0998142220495313,-1.18163174124635,0.359348863864462
-0.0884321200847626,-1.1838983977586,0.364407506100833,-0.0954443193413112,-1.18132014609291,0.366762031657086,-0.0998453892798715,-1.18141403978192,0.358632676999508
-0.0856061607599258,-1.17449629426002,0.35973799277097,-0.0951427095223044,-1.18069650252813,0.364646552767321,-0.0998388598224798,-1.18125144258534,0.357782164754701
-0.0919129675626755,-1.17068361729383,0.359802787229419,-0.0961612626439965,-1.1803083853209,0.362448008582072,-0.0997933903069744,-1.18114556965532,0.356808001392199
-0.101575491428375,-1.17980468899012,0.35622242745012,-0.0980376310736475,-1.18038347096229,0.360317818296952,-0.0997079825033789,-1.181096978246,0.35572475562505
-0.103871108293533,-1.1833954641223,0.362054294161499,-0.100080409369578,-1.18080308995678,0.358188470196564,-0.0995819532144628,-1.18110522442214,0.354550601309296
-0.104980909824371,-1.18503275759518,0.362340734638274,-0.101655496247825,-1.18130050528216,0.355913481238326,-0.0994150234482903,-1.18116894681312,0.353306892198376
-0.107129761576653,-1.18938644818962,0.356335315257311,-0.102349258343391,-1.18172287396556,0.353488584864565,-0.09920741412985,-1.18128596713297,0.352017615834382
-0.107857739925385,-1.17756177015603,0.34309904627502,-0.102024501244786,-1.18217041724249,0.351141050900324,-0.0989599343568005,-1.18145340006347,0.350708745374319
-0.0998774600028992,-1.1763659414649,0.342136338762939,-0.100840187988217,-1.18291077718442,0.349130712633344,-0.0986740506372898,-1.18166776564732,0.349407512603508
-0.0987670737504959,-1.17833667241037,0.345922885984182,-0.099186384672472,-1.18410203426834,0.347456866495491,-0.0983519303333677,-1.18192509942711,0.348141629270269
-0.0933660006523132,-1.18381244368851,0.349799151420593,-0.0975248698374749,-1.18557690526236,0.345799711739973,-0.0979964581110974,-1.1822210571511,0.346938485268845
-0.0927017569541931,-1.18919093191624,0.354071346446872,-0.0962274836836804,-1.18686341018691,0.343757259003498,-0.0976112289398768,-1.18255101060518,0.34582435067661
-0.0955481815338135,-1.19072107516229,0.347365467175841,-0.0954851312375977,-1.18736991717043,0.341180919340044,-0.0972005237665546,-1.18291012957654,0.344823606052916
-0.0936250323057175,-1.19598627358675,0.337739049866796,-0.0953164078523747,-1.18660876714084,0.338358727682455,-0.0967692739950549,-1.18329344408306,0.343958024211094
-0.092933891415596,-1.19584608659148,0.328767666891217,-0.0956211071244313,-1.18442512942236,0.33589491782988,-0.096323018933974,-1.18369588262455,0.343246127716713
-0.0961270558834076,-1.18544790990651,0.324589721672237,-0.0961936886389419,-1.1811940961778,0.33436352532462,-0.0958678575191862,-1.18411228696356,0.342702647989592
-0.100834064483643,-1.17117873027921,0.333779863603413,-0.0967460205114876,-1.17781127257519,0.333997989129414,-0.0954103927668993,-1.18453741118077,0.342338111110135
-0.100891367197037,-1.17251935064793,0.339184116125107,-0.0970220503131041,-1.17539468397912,0.334666140587779,-0.0949576651438521,-1.1849659205064,0.342158570194379
-0.0950885903835297,-1.16508841663599,0.332968927882612,-0.096918796873793,-1.1749202768958,0.336094200011726,-0.0945170699834583,-1.18539241060942,0.342165495021131
-0.0949476724863052,-1.16325451053679,0.338232262507081,-0.0964665335243458,-1.1769617235117,0.338026493934668,-0.0940962547994002,-1.18581146772259,0.342355819111556
-0.0955101746320725,-1.17045630678535,0.338299468941987,-0.0957055867207637,-1.18147135997051,0.340198769623672,-0.0937029946514906,-1.18621778312815,0.342722135211781
-0.0955598759651184,-1.18459787093103,0.351487206034362,-0.0946223548689542,-1.18765591231702,0.342324250373382,-0.0933450465314426,-1.18660632320075,0.343253022903836
-0.0994155299663544,-1.20067530199885,0.346995301879942,-0.0932070626741093,-1.19412915782667,0.344227942471447,-0.0930299860974931,-1.18697254091998,0.343933486598484
-0.0922906976938248,-1.20999700628221,0.34367327939719,-0.0915754188153815,-1.19933421563125,0.345979743396703,-0.0927650319723706,-1.18731260021187,0.344745478623824
-0.0874392628669739,-1.21386091947556,0.343456968963146,-0.09002168178036,-1.20202068587017,0.34781371491999,-0.092556864784302,-1.18762357507679,0.345668481046481
-0.0876725667715073,-1.21401090055704,0.347188369631767,-0.0889204471696215,-1.20157658252926,0.349904165588507,-0.0924114502870816,-1.18790358476185,0.346680120817275
-0.0863955348730087,-1.20776717059314,0.35270032055676,-0.0885871704981674,-1.19817033428877,0.352238526475323,-0.0923338774150706,-1.1881518351581,0.347756794284194
-0.0815838611125946,-1.19389099694788,0.360028087757528,-0.089191821428558,-1.1927186960301,0.354678926683915,-0.0923282218515431,-1.18836855311958,0.348874277951907
-0.0873842990398407,-1.18067416995764,0.350925471335649,-0.0906677800546708,-1.18665068516708,0.357099548387215,-0.0923974430937533,-1.1885548205524,0.350008303060019
-0.093448446393013,-1.16552615381777,0.353065808080137,-0.092652899348827,-1.18147355495606,0.359375531238326,-0.0925433184203075,-1.18871233417588,0.351135073429196
-0.0992102926969528,-1.16408108755946,0.36082689050585,-0.0945915356834593,-1.17826194739442,0.361204688285962,-0.0927664114934766,-1.18884313019086,0.352231709615825
-0.10373252928257,-1.17479764513671,0.36673747535795,-0.0959726622390804,-1.17731839256533,0.362050024200373,-0.0930660680155047,-1.1889493172836,0.353276606956537
-0.0992670106887817,-1.18550923258066,0.370294373184443,-0.09655194489391,-1.1782601285262,0.361348536977896,-0.0934404277852059,-1.18903285566069,0.354249699847299
-0.0967380899190903,-1.18243191607296,0.369824403226376,-0.096419724299463,-1.18045743713654,0.358828763091182,-0.0938864430080654,-1.18909540683878,0.355132630238294
-0.0939928221702576,-1.18141983613372,0.364477197602391,-0.0958893992476161,-1.18338993825267,0.354765703601412,-0.0943998965643786,-1.18913826375912,0.35590882622623
-0.0950856667757034,-1.18745971754193,0.346865384057164,-0.0953295626307214,-1.1866729709211,0.350051936876333,-0.094975419374527,-1.18916235787294,0.356563507110194
-0.0894928050041199,-1.19123109854758,0.337216126061976,-0.0950483029412899,-1.18995555070936,0.345969861864122,-0.0956065108711358,-1.18916833059731,0.357083642619015
-0.089820249080658,-1.19466312177479,0.331069386787713,-0.0951958251087554,-1.19291132836112,0.343728207275999,-0.0962855695226758,-1.18915665017593,0.357457902792064
-0.0978853136301041,-1.19527554452419,0.330496067292988,-0.0956811196122478,-1.19528275162667,0.344015440241746,-0.097003940976186,-1.1891277508167,0.357676637375606
-0.103251888155937,-1.19904100522399,0.339870835058391,-0.0962441419357478,-1.19689275146418,0.346758964745479,-0.0977519899639191,-1.18908216932556,0.357731917256008
-0.0978730344772339,-1.20028258837759,0.354407268986106,-0.0966916869644209,-1.19764885809177,0.351169883409585,-0.0985191995621864,-1.18902065572792,0.357617656012909
-0.0924129045009613,-1.19449362561107,0.363199069350958,-0.0970287130442452,-1.19755458834343,0.356076883998153,-0.0992942991913827,-1.18894423840794,0.357329810681338
-0.100786117315292,-1.19253890141845,0.364990290775895,-0.0973570458669885,-1.19664837817097,0.360358515107321,-0.100065421884331,-1.18885423050375,0.356866642364411
-0.0989442443847656,-1.19887647919357,0.365008270964026,-0.0977738391228919,-1.19488985455232,0.363193787495595,-0.100820291275229,-1.18875217174764,0.356229004084487
-0.0969702243804932,-1.20146840371191,0.37461637917906,-0.0984046678045125,-1.19219930758174,0.364097625561753,-0.101546438193652,-1.18863970752333,0.355420617509829
-0.0998417919874191,-1.19336109302938,0.373601777628064,-0.0994220643106062,-1.18869763957187,0.362972787229343,-0.102231445231255,-1.18851841404864,0.354448301513461
-0.0983478283882141,-1.17928150936961,0.356329431496561,-0.100992209698902,-1.1848557374307,0.360215868484878,-0.102863215581299,-1.18838958563904,0.353322122191454
-0.0932139730453491,-1.17996892265975,0.35151837900281,-0.103183085478687,-1.18134168151047,0.356601712389663,-0.103430260061987,-1.18825400711936,0.352055444306623
-0.103059514760971,-1.17386983819306,0.351002106405795,-0.105809528958679,-1.17875445973033,0.352937527773936,-0.103921993293127,-1.18811174015837,0.350664876051849
-0.11588596701622,-1.17576323971152,0.343207914121449,-0.10836715119662,-1.17748822021296,0.349814248175066,-0.104329026294086,-1.18796195415843,0.349170109576172
-0.116989921331406,-1.17349678583443,0.344831795543432,-0.110255036337124,-1.17771334036171,0.347540466735814,-0.10464343880471,-1.18780282904992,0.347593666406147
-0.114655128121376,-1.16976874731481,0.346635807752609,-0.111109682238024,-1.1793494014285,0.346151791362243,-0.104859012107468,-1.18763154960645,0.345960559310223
-0.109950458407402,-1.18224078521132,0.340029623508453,-0.110919380295288,-1.18198936441617,0.34547469500765,-0.104971404203608,-1.18744440029825,0.344297881568682
-0.10839334487915,-1.19559721447527,0.341367393359542,-0.109891272774645,-1.18494623086081,0.345161329557651,-0.104978254484589,-1.18723695767522,0.34263433263006
-0.109786736369133,-1.19268449708819,0.351178619228303,-0.10827865380589,-1.18756210141393,0.344680791299213,-0.104879212803141,-1.18700436544255,0.340999686936586
-0.103113309144974,-1.18995640553534,0.352453933507204,-0.106306660837873,-1.18951052674406,0.343462726719897,-0.104675895518099,-1.18674166815493,0.339424211046213
-0.10264143884182,-1.18865240335464,0.347741004601121,-0.104147447423417,-1.19078336490531,0.341201323222848,-0.104371777121305,-1.18644417498384,0.337938033968197
-0.104127216339111,-1.19029130481184,0.337945785485208,-0.101893133558959,-1.19147723771139,0.338034985879048,-0.103972030153292,-1.18610782536732,0.336570478109653
-0.107985209226608,-1.1907714343071,0.333865415677428,-0.0996227899778559,-1.19163882772283,0.33445308258718,-0.103483328437186,-1.18572953143754,0.335349363860458
-0.09802973985672,-1.19321374319494,0.328234766274691,-0.0975810052337992,-1.19124227631044,0.331072865046713,-0.102913629572533,-1.18530747580587,0.334300308099828
-0.0889022362232208,-1.19304015398026,0.32297768086195,-0.096238632787832,-1.19025560298558,0.32845001218117,-0.102271952789508,-1.18484134695296,0.333446042993774
-0.0843338066339493,-1.19326549105346,0.324169124141336,-0.0960548335554857,-1.18874604941176,0.326948385461623,-0.101568167912814,-1.1843324986381,0.332805784178718
-0.0927368402481079,-1.18531810171902,0.325958774127066,-0.0971188102349029,-1.18695541772977,0.326685786826568,-0.100812809259554,-1.18378402495985,0.332394676159387
-0.100182684659958,-1.17820087082684,0.324552884213626,-0.0990174359569934,-1.18524127168606,0.327574313601478,-0.100016923184487,-1.18320074888603,0.332223338119776
-0.10256016254425,-1.17914702340961,0.324209396839142,-0.101014654381662,-1.18386624899045,0.329360100475972,-0.099191949677294,-1.18258912826794,0.332297526661619
-0.106404122114182,-1.18722517110407,0.328442196249962,-0.102322285804813,-1.18283761243323,0.331582592615889,-0.09834962938336,-1.18195708801604,0.332617924609882
-0.113509658575058,-1.18640963070095,0.343623833879828,-0.102313280128028,-1.18200547571752,0.333580300118051,-0.0975019209956498,-1.18131378922357,0.333180057865515
-0.112588722109795,-1.17863707311451,0.343512736782432,-0.100745062569194,-1.18128677141744,0.334719982921323,-0.0966609122199189,-1.18066934621864,0.333974336043267
-0.0969906896352768,-1.177030550614,0.339768362604082,-0.0979464206828666,-1.18070699700702,0.334728072834279,-0.0958387107928136,-1.18003450259898,0.334986208548879
-0.0905564135313034,-1.17838089197874,0.336370253227651,-0.0947325852575605,-1.18024616925937,0.333819928758186,-0.0950473094336088,-1.1794202782571,0.336196427275045
-0.086180357336998,-1.1789098457247,0.33714102588594,-0.0920503042411259,-1.17972554680014,0.332602895771524,-0.0942984279033806,-1.17883760054105,0.337581410286594
-0.0775948905944824,-1.18184514798224,0.327990608476102,-0.0906136657034995,-1.17884119877387,0.33193838587831,-0.0936033431105882,-1.17829693293296,0.339113705700718
-0.0829211193323135,-1.18244784973562,0.316201269552112,-0.0906470510186782,-1.17729413891233,0.332731916454047,-0.0929727213921675,-1.17780791402102,0.340762558641262
-0.0961855280399323,-1.1808195463568,0.321248915009201,-0.0917999298536789,-1.17495649628647,0.335526621587377,-0.0924164647305278,-1.17737901914542,0.342494584411661
-0.0997926753759384,-1.17724828630686,0.335006682537496,-0.0933726260010206,-1.17200815715306,0.340115279585312,-0.0919435761380612,-1.1770172578599,0.34427454630912
-0.0937647807598114,-1.17317993983626,0.352064728215337,-0.0946964914933692,-1.16899382310481,0.345553336412976,-0.0915620418719941,-1.17672792236974,0.346066226295585
-0.0966281622648239,-1.15901301339269,0.361942904703319,-0.0953025120841808,-1.16675826584686,0.350605450295056,-0.0912787229883122,-1.17651440454944,0.34783336307038
-0.103313868641853,-1.14956910230219,0.37031746968627,-0.0948877075195608,-1.16616521907986,0.354321815955727,-0.09109924779019,-1.17637810041127,0.349540619665532
-0.0981747508049011,-1.15781506508589,0.359789959900081,-0.0933627607681884,-1.16764079177023,0.356431910548246,-0.0910278993645074,-1.17631841886606,0.351154536427444
-0.0955645537376404,-1.16863482601941,0.352137635685503,-0.0909806407393738,-1.17088131645644,0.357343446963301,-0.0910674971799335,-1.17633290435411,0.352644427220661
-0.0880760246515274,-1.17727087117732,0.353981080055237,-0.0883505252175699,-1.17497567104112,0.357772066697201,-0.0912192777755288,-1.17641747024221,0.353983184999804
-0.0782860314846039,-1.19321257375181,0.356656071580946,-0.0862818697526556,-1.1788136963027,0.358352284610219,-0.0914827860487136,-1.17656672458876,0.355147973098752
-0.0753068751096725,-1.19521794945002,0.354642619416118,-0.0854942984847728,-1.18157293514601,0.359493292592622,-0.0918557937795673,-1.17677435681315,0.356120786578574
-0.0786035352945328,-1.18499782048166,0.355965223051608,-0.0863035280446475,-1.18308205564361,0.361363741753682,-0.0923342635302467,-1.17703354721847,0.356888872287117
-0.0878064680099487,-1.17406805880368,0.35795422654599,-0.0884826459320573,-1.18377692040838,0.363840408536657,-0.0929123724632265,-1.17733736273502,0.357444997855984
-0.0987015849351883,-1.17727832637727,0.367047816328704,-0.091412036666321,-1.18424407629505,0.366467800859147,-0.0935826023826515,-1.17767910976166,0.357787560174699
-0.0999353474378586,-1.18318934977055,0.374788945131004,-0.0944269829013779,-1.18478149794065,0.368559169872647,-0.0943358920279902,-1.17805262421657,0.35792052402452
-0.0965860623121262,-1.19172219157219,0.370544049292803,-0.0971011468798567,-1.18534510889151,0.369430242850102,-0.0951618389595804,-1.17845248591972,0.357853182761005
-0.100193794369698,-1.1859393683821,0.37333938382566,-0.0992706645392805,-1.18579750531982,0.368583724731133,-0.0960489338397508,-1.17887414846287,0.35759973682377
-0.100099069476128,-1.17708222538233,0.375016694180667,-0.100898251280669,-1.18607301253351,0.365784973716566,-0.0969848096646024,-1.1793139789784,0.357178693479603
-0.099433656334877,-1.18185187228024,0.36617215923965,-0.101960803045245,-1.18603910199795,0.361152091070207,-0.0979564908124931,-1.17976920680369,0.356612102214947
-0.11050302028656,-1.19190689049661,0.360186620391905,-0.102419385178554,-1.18531484338756,0.355240178570958,-0.098950629866585,-1.18023778570474,0.355924653211333
-0.105489617586136,-1.19786198727787,0.3450477039814,-0.102313612044621,-1.18343175180159,0.348985265640434,-0.0999537233755597,-1.18071817951572,0.355142679695051
-0.100104331970215,-1.1933422357589,0.331642962098122,-0.101893913504615,-1.18028895245025,0.343459946319838,-0.10095230133795,-1.18120908560465,0.354293116593434
-0.0973315823078156,-1.17493995174766,0.331475183553994,-0.101573532443529,-1.17647847587742,0.339501638170027,-0.101933089592265,-1.18170911626153,0.353402475176699
-0.0940694206953049,-1.16074261978269,0.338387798443437,-0.101702475171292,-1.17313163984953,0.337457183811024,-0.102883148883614,-1.18221646602827,0.352495893667008
-0.101220565438271,-1.15900965124369,0.335630726628006,-0.102365163283221,-1.17136022953956,0.337250730950311,-0.103789997508215,-1.18272860102423,0.351596316282954
-0.108423750400543,-1.16032900236547,0.333956924602389,-0.103367538997977,-1.17171876181192,0.338591503879909,-0.104641724685327,-1.18324200982568,0.350723839630006
-0.107104618549347,-1.16782323248684,0.336951429918408,-0.104434073748515,-1.17399283865236,0.341029489507935,-0.105427099411765,-1.1837520507552,0.349895249147973
-0.103335503339767,-1.18349895983934,0.349291832372546,-0.105405441287671,-1.1773221169275,0.343922151557124,-0.106135676370496,-1.18425291765887,0.349123752249254
-0.106535684466362,-1.1955563570559,0.356608964949846,-0.106240174412625,-1.1806060546122,0.346569982791196,-0.106757898388466,-1.18473772918552,0.348418900125577
-0.105845713019371,-1.1931404337287,0.350809331014752,-0.106911733319052,-1.1830521609394,0.348506981952944,-0.107285194385135,-1.18519873050169,0.347786678078509
-0.11126081943512,-1.1847952144593,0.347040800526738,-0.107375261453086,-1.18451493969704,0.349633300486009,-0.107710071794124,-1.18562758569892,0.347229736309069
-0.111123409867287,-1.18422883853316,0.351243998408318,-0.107636944058917,-1.1853984799519,0.35006702484628,-0.108026202269114,-1.1860157355717,0.346747730254089
-0.107622681856155,-1.18242738448083,0.354226809293032,-0.10784667242463,-1.18631728683809,0.349981204203909,-0.108228499284862,-1.18635479714683,0.346337740574439
-0.10065104663372,-1.17829895786941,0.345102521628141,-0.108271152392456,-1.18779519018054,0.349598780777466,-0.108313186605214,-1.18663698447027,0.345994745579674
-0.0982571965456009,-1.18227557614446,0.342417114749551,-0.109069288324868,-1.19003666313926,0.349155152068241,-0.108277857417652,-1.18685553157045,0.345712121933199
-0.108251257538795,-1.1926557726413,0.353475697897375,-0.110016914390327,-1.19279035130205,0.348750793758321,-0.108121524088574,-1.18700509724356,0.345482152603449
-0.122379299998283,-1.19729071430862,0.351302653290331,-0.110495444757777,-1.19542630160961,0.348345758873588,-0.10784465675384,-1.18708212814586,0.345296523803649
-0.124915237426758,-1.20403189614415,0.341439387202263,-0.109891061897765,-1.19719697918792,0.347909913890548,-0.10744920573724,-1.18708515355978,0.345146794823346
-0.10983877658844,-1.20750441133976,0.348618708215654,-0.108090918988928,-1.1975295633121,0.347435740774365,-0.10693860073176,-1.18701498463612,0.345024826725495
-0.0998523169755936,-1.20222759157419,0.353938651196659,-0.105578347734947,-1.19626061725263,0.346870217751165,-0.10631772169627,-1.18687479493235,0.344923158400645
-0.0941898733377457,-1.19310725077987,0.347935972698033,-0.103057004132179,-1.19371481328248,0.346221863607019,-0.105592842562631,-1.18667006815821,0.3448353211954
-0.102810423374176,-1.18690715566278,0.33758468337357,-0.1010305035992,-1.1905491321745,0.345670612095998,-0.104771555583976,-1.18640841185031,0.344756086057799
-0.101532222032547,-1.180079215765,0.342790020927787,-0.0997181265012817,-1.1874564186266,0.345417129472785,-0.103862687374512,-1.18609924941288,0.344681640089002
-0.0951242583990097,-1.1793472905457,0.35219709455967,-0.0992202711611529,-1.18489755562045,0.345495209411507,-0.10287621621048,-1.18575341432059,0.344609692134933
-0.0925801348686218,-1.18285371959209,0.34704295668751,-0.0995754398456304,-1.18297808330884,0.345858678181262,-0.101823195875989,-1.18538267699647,0.344539508542974
-0.0968638050556183,-1.18018958196044,0.338129132241011,-0.100616684871508,-1.18150685632787,0.346539345143282,-0.100715686427728,-1.1849992365783,0.344471880462432
-0.103802695870399,-1.18475728064775,0.34548935148865,-0.101874471356723,-1.18015802963421,0.347549831292059,-0.0995666872734163,-1.18461520781869,0.344409024337831
-0.112476455569267,-1.18918727740645,0.346288300417364,-0.102717929294585,-1.17867078288157,0.34868692542043,-0.0983900628234761,-1.18424212979574,0.344354418090816
-0.105872610211372,-1.17610457092524,0.348497890122235,-0.102654454176234,-1.17705945154922,0.349506552346058,-0.0972004467697167,-1.18389051971745,0.344312576173087
-0.104344732761383,-1.17072886012495,0.359751331731677,-0.101531282922811,-1.17564884235733,0.349456926286874,-0.0960131098900041,-1.18356949278224,0.344288766855497
-0.101321722269058,-1.17184297397733,0.362499559633434,-0.0995143516410796,-1.1748431012292,0.34815062361606,-0.0948437794341542,-1.18328646743776,0.344288675911626
-0.0951564180850983,-1.17239378169179,0.34657287709415,-0.096964872529668,-1.1748842098806,0.345693954768165,-0.093708404755323,-1.18304697280061,0.344318024005705
-0.0934712505340576,-1.17456324487925,0.334535725861788,-0.094318958748392,-1.17579758421737,0.342721664491343,-0.0926228716639014,-1.18285456973629,0.344382151562369
-0.0867218095064163,-1.17578078135848,0.332427987344563,-0.0919716608308258,-1.17744148996812,0.340010338851827,-0.0916026749288776,-1.18271088900175,0.344485593552048
-0.084043784737587,-1.18129010103643,0.336410379745066,-0.0901545222879165,-1.17956430585411,0.338061761624772,-0.0906625632517384,-1.18261578039716,0.344631674019349
-0.0907762688398361,-1.18716604113579,0.335626999028027,-0.0888417765375558,-1.18189174835741,0.33700681449298,-0.0898161733791766,-1.18256755784146,0.344822152677842
-0.0920076924562454,-1.18584478966892,0.335621188357472,-0.0878052611045824,-1.18425888103415,0.336737096257889,-0.0890756698347446,-1.18256331799308,0.345056952551161
-0.0879099637269974,-1.1815832658112,0.340575972720981,-0.0868160217669492,-1.18666655926259,0.337042523699468,-0.088451404867408,-1.18259930538053,0.345333990433562
-0.0867720955610275,-1.17863656148314,0.342771273292601,-0.0857850640051368,-1.18912224236939,0.337736059822208,-0.0879516111491695,-1.18267129527836,0.345649123488392
-0.0879655122756958,-1.19298921011388,0.340914380326867,-0.0847644500884846,-1.19137605979897,0.338794155039714,-0.0875821386856952,-1.18277496596654,0.345996217222687
-0.081772141456604,-1.19777676410973,0.334645032249391,-0.0839155915772364,-1.19287260069837,0.340393008780433,-0.0873462472927315,-1.18290623315656,0.346367333081305
-0.0760056173801422,-1.20523379132152,0.334671563990414,-0.083435730347172,-1.19303242503691,0.342732042065204,-0.0872444659332499,-1.18306152092354,0.346753028026271
-0.081945219039917,-1.1980195697397,0.344607518278062,-0.0833907068751942,-1.1916263355973,0.345774341005632,-0.0872745292603081,-1.18323794702778,0.347142752882902
-0.0873392754793167,-1.19084905609489,0.349002249017358,-0.0836203009343453,-1.18895492862591,0.349161127446127,-0.0874313991505883,-1.18343340808769,0.347525329835917
-0.0908832728862762,-1.18066020973027,0.352642177306116,-0.0838831931499552,-1.18572982274444,0.352336661148168,-0.0877073746977345,-1.18364656180205,0.347889482270467
-0.0870287883281708,-1.17662475384772,0.362230076082051,-0.0841119843584062,-1.18276139386306,0.354723678215138,-0.0880922891033441,-1.18387671674747,0.34822438385541
-0.0843823385238647,-1.17599508181214,0.365554912537336,-0.08453023772016,-1.18066157745972,0.355917422250865,-0.0885737879307367,-1.18412365138754,0.348520190542262
-0.0769446802139282,-1.177067534253,0.363678467944264,-0.0855355182091419,-1.17970978984521,0.355914768952055,-0.0891376811319434,-1.18438738998354,0.348768520374751
-0.077202542424202,-1.17761147148907,0.347075920365751,-0.0874089633216423,-1.17987926653288,0.355195391702778,-0.0897683601071117,-1.18466796351105,0.348962851913226
-0.0912569099664688,-1.17732481174171,0.343079823553562,-0.0900456413027981,-1.18091154270264,0.354451000630889,-0.0904492687539919,-1.18496517983945,0.349098821614673
-0.10079137980938,-1.18341907225549,0.349023006632924,-0.0929795030366473,-1.18236503611679,0.354118612023712,-0.0911634127491104,-1.18527842137487,0.349174410949835
-0.097595876455307,-1.18786492958665,0.352692097909749,-0.0957053386292502,-1.18369019830856,0.354136465877353,-0.0918938851136063,-1.18560648174714,0.349190021934249
-0.100790795087814,-1.19392242573202,0.358522137366235,-0.0979435768596955,-1.18440668644322,0.354071204453368,-0.0926243812987096,-1.18594744709621,0.349148443383049
-0.100303722023964,-1.18932169027627,0.36514633834362,-0.0996573126215872,-1.18433285315263,0.353442047931148,-0.0933396761034852,-1.18629862319048,0.349054711009733
-0.095758096575737,-1.18318350255489,0.354572818279266,-0.100939418096819,-1.18369682828328,0.352051446706407,-0.0940260379251161,-1.18665650795601,0.348915865692349
-0.0962767446041107,-1.17843139730394,0.345067657604814,-0.101843070657527,-1.18301156333657,0.350100106074447,-0.0946715613899455,-1.18701680998795,0.34874061820136
-0.106260280609131,-1.17990679599345,0.346524016298354,-0.102230700413682,-1.18281245582363,0.347983460737279,-0.0952664053302859,-1.18737451566603,0.348538935366442
-0.109011395573616,-1.17951817542315,0.344607445187867,-0.101833573668687,-1.18346058493393,0.346028869910989,-0.0958029282884407,-1.1877240082141,0.348321569745623
-0.108103907704353,-1.175290857777,0.34320049546659,-0.100526458262795,-1.18504847093467,0.344419105632315,-0.096275718524817,-1.1880592398379,0.348099559583769
-0.0981537008285523,-1.18868587866426,0.343182771094143,-0.0985471622087367,-1.18733167722839,0.343231239090192,-0.0966815212050113,-1.188373952972,0.347883727047881
-0.0910545963048935,-1.19812957048416,0.343283197022974,-0.0964431129978395,-1.18978995336472,0.342482151653685,-0.0970190729376154,-1.18866193980966,0.347684201125902
-0.0879766219854355,-1.19786944247782,0.339413692429662,-0.0947911093513209,-1.19192242242659,0.34216208018826,-0.0972888620781909,-1.18891732241148,0.347509988415268
-0.0874766850471497,-1.19606966949999,0.343159016780555,-0.0939071238864124,-1.19354117452364,0.342232261004622,-0.0974928395130346,-1.18913483102847,0.347368611051089
-0.0912791293859482,-1.18857733972371,0.342169704437256,-0.0937116964476603,-1.19478122516648,0.342610175113484,-0.0976341066256978,-1.18931005770527,0.347265826489079
-0.101496554017067,-1.18780660361052,0.342994929291308,-0.0938069401081015,-1.19584038600498,0.343184691452404,-0.097716604454916,-1.18943966566054,0.34720543889413
-0.103093428611755,-1.19223601564765,0.343229475729167,-0.093764354559147,-1.19666558989369,0.343831444641175,-0.0977448224164797,-1.18952154011137,0.347189206747993
-0.094942409992218,-1.20488493181765,0.346814440190792,-0.0934543597629404,-1.19685531816894,0.344417444412826,-0.0977235391937765,-1.18955487057067,0.347216846352079
-0.0862423378229141,-1.20536411114037,0.349067043475807,-0.093109763291259,-1.19590661544923,0.344848791904831,-0.0976576047970941,-1.18954015752559,0.347286126483559
-0.0882637202739716,-1.19987357564271,0.346068262383342,-0.0930575524221284,-1.19360563435162,0.345160078591211,-0.0975517715798559,-1.18947913947258,0.347393045849936
-0.0971731227636337,-1.19526209592819,0.342260409370065,-0.0934449206761624,-1.19023627553969,0.34553649260909,-0.0974105811537931,-1.18937464189511,0.347532082476855
-0.0932028633356094,-1.18587826497853,0.346326307319105,-0.0942414407519341,-1.1865297209293,0.346214186598183,-0.0972383113804436,-1.18923035855847,0.34769650272312
-0.090709610581398,-1.17063471995294,0.345339662767947,-0.095362444898113,-1.18343132851919,0.347371127454802,-0.0970389826884187,-1.18905058548701,0.347878716581879
-0.0945395368337631,-1.16897184491158,0.342594431564212,-0.0966501039148618,-1.18170628020234,0.349071737194135,-0.0968164174766699,-1.18883993579085,0.34807066446479
-0.104910158514977,-1.1785666872561,0.352014478705823,-0.097817545279873,-1.18156220314053,0.351206090340504,-0.0965743416563202,-1.18860306603504,0.348264218512649
-0.104200306534767,-1.18624430067837,0.352597080655396,-0.0985851641102275,-1.1826130877624,0.353470789549191,-0.0963165137474788,-1.18834444066506,0.34845157900293
-0.0989091610908508,-1.1871001868695,0.356429638154805,-0.0988990462491583,-1.1841935841793,0.355451151979627,-0.0960468647897967,-1.18806815139821,0.348625644332884
-0.0896764075756073,-1.19081265717745,0.357965080440044,-0.0989257989617242,-1.18569836652068,0.356718044395862,-0.0957696325683419,-1.18777779720395,0.348780332289509
-0.0939916527271271,-1.18935794301331,0.360758149176836,-0.0987791341806181,-1.18674825397777,0.356894641957189,-0.095489476282732,-1.18747642145613,0.348910831798021
-0.112668244242668,-1.19324758395553,0.362475659139454,-0.0983352243496136,-1.18723522909952,0.355746257989675,-0.095211561064324,-1.1871664978475,0.349013768467199
-0.104076345562935,-1.18478476256132,0.36401621773839,-0.0974625648802633,-1.18731438568903,0.353328311898359,-0.094941604001855,-1.18684995528654,0.349087273858499
-0.0926117098331452,-1.18311867155135,0.350036402195692,-0.0963785748264803,-1.18730302725534,0.350129670124005,-0.0946858751468446,-1.18652823292957,0.349130957120492
-0.0843952023983002,-1.18393706247211,0.340153803750873,-0.0955873654681235,-1.18748021638335,0.347020204623802,-0.0944511503083346,-1.18620235833423,0.349145787764567
-0.0851980251073837,-1.18175707429647,0.33573900975287,-0.0954330444221254,-1.18790972792275,0.344923119579723,-0.0942446174318671,-1.18587304308494,0.349133908259301
-0.100882596373558,-1.18336527787149,0.33084565769881,-0.0957754084747917,-1.18835059038496,0.344408801150717,-0.094073742258429,-1.18554079017668,0.349098402020915
-0.102374221086502,-1.19730905994773,0.341116840168834,-0.0961124318460392,-1.1882742202597,0.345433843306875,-0.0939460992647723,-1.18520600593092,0.349043043649807
-0.102551391720772,-1.20288576878607,0.351494624689221,-0.0959860843467039,-1.1871252379711,0.347354621958614,-0.0938691714492026,-1.18486910726531,0.348972053274135
-0.0967842829227448,-1.19417721815407,0.355457355827093,-0.0952666434405889,-1.18478524598713,0.349238248313884,-0.0938501207912937,-1.18453061458988,0.348889867711181
-0.092687138915062,-1.18074514053762,0.358774335086346,-0.0941466702303477,-1.18184071462265,0.350270863801823,-0.0938955327449191,-1.18419122345829,0.348800931758768
-0.0963387250900269,-1.16784859478474,0.357393734380603,-0.0929888290699117,-1.17936715512252,0.350033793618627,-0.0940111425026314,-1.18385185477839,0.348709507038942
-0.0853553152084351,-1.1679064822197,0.351270237788558,-0.0922011232465651,-1.17839744395915,0.348595767875333,-0.0942015556301799,-1.18351369122863,0.348619495174412
-0.0841753470897675,-1.16667366988957,0.345993966199458,-0.0921066550674224,-1.17944798542482,0.346436850672315,-0.0944699789250291,-1.18317821198821,0.34853427588414
-0.0897389727830887,-1.17102041691542,0.340559929423034,-0.0927509422597786,-1.18228560269798,0.344248016982147,-0.0948179780564003,-1.18284723577056,0.348456566393167
-0.0978402900695801,-1.19207755610347,0.334733507931232,-0.0938332950974695,-1.18594241893353,0.342688486714244,-0.0952452764716261,-1.1825229737026,0.348388313539952
-0.0987308210134506,-1.1997727842629,0.339572846330702,-0.0948931917317099,-1.18904243578492,0.342175634995673,-0.095749605714928,-1.18220808205943,0.348330631885216
-0.0970725506544113,-1.20854061104357,0.343481344543397,-0.0955610484869721,-1.19038372781436,0.342811034274837,-0.0963266123834275,-1.18190569489909,0.348283798933139
-0.0995441687107086,-1.20139757931232,0.34108745791018,-0.0956670429880007,-1.18946934034281,0.344471019150185,-0.0969698235601037,-1.18161941275916,0.348247312731901
-0.10091183245182,-1.18870071597397,0.341696847416461,-0.0952568685431634,-1.18670500100483,0.346888204164372,-0.0976706716565661,-1.18135322832969,0.348220009332875
-0.0938735389709473,-1.17091158561409,0.352189164273441,-0.094615351968491,-1.18315124414356,0.349628200351013,-0.0984185805347575,-1.18111138238493,0.34820022977765
-0.0910873407125473,-1.16902585856617,0.356933266147971,-0.0942222257835642,-1.17994667770548,0.352130735275221,-0.0992011163552553,-1.18089815871629,0.348186019630313
-0.0846729451417923,-1.17148629382253,0.358782265372574,-0.094555588083282,-1.17778008664681,0.353902060514146,-0.100004207679932,-1.18071763944966,0.348175339294692
-0.0940939790010452,-1.17451368972659,0.355760789774358,-0.0958440695396694,-1.17673233709096,0.354685126256118,-0.100812438651513,-1.18057344774491,0.348166261471537
-0.100426513552666,-1.18102902285755,0.354440927021205,-0.0979810882762847,-1.17645843672954,0.354463355217353,-0.101609415434162,-1.1804685030848,0.348157134014194
-0.0987115252017975,-1.18454509980977,0.358485263362527,-0.100663035204403,-1.17651303020237,0.353375742733529,-0.102378199620914,-1.18040480817657,0.348146691777862
-0.102946663498878,-1.17618621267378,0.352431421726942,-0.103540190603998,-1.1766416708956,0.351692641178755,-0.103101794756003,-1.18038327985566,0.348134108277719
-0.106840909123421,-1.17048656612635,0.351341573819518,-0.106239150194932,-1.17683366435722,0.349841285181944,-0.103763665692961,-1.18040363182811,0.348118985564619
-0.113083981275558,-1.17849834792316,0.343150428682566,-0.108378646104845,-1.17712157787298,0.348360337748302,-0.104348266358963,-1.18046431477998,0.348101287886199
-0.115621672868729,-1.18143116511405,0.335752385258675,-0.109681913356949,-1.17744073873994,0.347720052574435,-0.104841549725916,-1.18056251769249,0.348081230779159
-0.1126138651371,-1.17863612294197,0.339459812343121,-0.110116870770777,-1.17772339386119,0.348038795290831,-0.105231434492005,-1.18069423160474,0.348059141123905
-0.11024106502533,-1.17629182800651,0.348139492347837,-0.109935467810449,-1.17801058970133,0.348886436732422,-0.105508206427409,-1.18085437369336,0.348035304140812
-0.106026391983032,-1.18043267995119,0.363562035262585,-0.109568388707428,-1.17842138731124,0.349426904937111,-0.105664838184496,-1.18103696652647,0.348009810117619
-0.100482646822929,-1.17966494053602,0.359787255562842,-0.109423079460822,-1.1791006549935,0.348896557365556,-0.105697218211553,-1.18123536513257,0.347982408725213
-0.101321137547493,-1.17538463249803,0.351786693111062,-0.109639221536829,-1.18020863951745,0.347059930469838,-0.105604285332929,-1.18144252260323,0.347952375626842
-0.109439411759377,-1.18015815317631,0.341239229701459,-0.109916449898454,-1.1818565552924,0.344276986694127,-0.105388069084719,-1.18165128288574,0.34791839743836
-0.119146374464035,-1.18332785569131,0.338918031267822,-0.109599883353986,-1.18401586300618,0.341218887334923,-0.105053636724381,-1.18185468715808,0.347878486426193
-0.12408961057663,-1.18216440595686,0.338383376486599,-0.108074303055243,-1.18650152000138,0.338566289027062,-0.104608947332738,-1.18204627777714,0.347829942059415
-0.110091961026192,-1.18674840375781,0.332854322455823,-0.105228522180884,-1.18897498161158,0.336886881441608,-0.104064614330279,-1.1822203815792,0.347769378880894
-0.0981583786010742,-1.19138904646039,0.33241289421916,-0.101602422951969,-1.19092856334018,0.33660207789413,-0.103433582424863,-1.182372352972,0.347692837605677
-0.0937355446815491,-1.19681285060942,0.336454891674221,-0.0981037461738546,-1.19174815139315,0.3379357012723,-0.102730733280828,-1.18249875746472,0.347595989533434
-0.0886122143268585,-1.19986626662314,0.335555516816676,-0.0955982765290582,-1.19090109008056,0.340882549262866,-0.101972442731286,-1.1825974786124,0.347474434584239
-0.0871895867586136,-1.20059928819537,0.339530234746635,-0.0946453138640569,-1.18819487552553,0.345191250549976,-0.101176116993669,-1.18266773650662,0.347324081759792
-0.0873848837614059,-1.19105356246233,0.348499461561441,-0.0953667900247951,-1.18400708169629,0.350321252181425,-0.100359733986606,-1.18271001449024,0.34714158887854
-0.0961340725421906,-1.17832687832415,0.355261766463518,-0.0974055136493322,-1.17933471086021,0.355452846520431,-0.099541409136668,-1.18272590236652,0.34692482743882
-0.100386167764664,-1.15657282412052,0.364290379062295,-0.100015697100615,-1.17551327113775,0.359614260918372,-0.0987389952150216,-1.18271787709275,0.346673329940956
-0.108988006711006,-1.15798624232411,0.372908590212464,-0.102282821487396,-1.17363114530429,0.361901592627086,-0.0979697154491097,-1.18268905223162,0.346388672661828
-0.111686496734619,-1.17371503315866,0.371630169600248,-0.103397820556538,-1.17402262954775,0.361755889509376,-0.0972498211584653,-1.18264293113122,0.346074748406309
-0.111169602870941,-1.17827454574406,0.364454283826053,-0.102907381009983,-1.17628373589299,0.359180246239163,-0.0965942617171387,-1.18258319361629,0.345737892130275
-0.103473497629166,-1.1770725774765,0.357433093450964,-0.100847535473982,-1.17967148649345,0.354750244373455,-0.0960163567724234,-1.18251353369344,0.34538683706463
-0.0960989892482758,-1.18153356447816,0.34762946896255,-0.0976817595579662,-1.18336832339754,0.349437259713233,-0.0955274677021726,-1.18243755151233,0.345032497756926
-0.093151992559433,-1.19043068781495,0.336865512393415,-0.0940900623490367,-1.1865073468717,0.344353253585682,-0.0951366750316737,-1.18235869125993,0.34468759560072
-0.0858207535743713,-1.1983325419575,0.330342614427209,-0.0907549863486909,-1.18824931140232,0.340458478249394,-0.0948504778840509,-1.1822802095061,0.344366158173187
-0.0836713171005249,-1.19934622988105,0.32781870033592,-0.088212997299446,-1.18803851323765,0.338276868178945,-0.0946725378526773,-1.18220515568275,0.344082933343432
-0.0876977097988129,-1.19488802030683,0.336081948950887,-0.0867737751641527,-1.18587813248251,0.337741542287427,-0.0946034916359048,-1.18213634808642,0.343852761466393
-0.0865808916091919,-1.1808564569056,0.345717904530466,-0.0865548943210337,-1.18240842286932,0.338307875386614,-0.094640854417282,-1.18207633537571,0.34368994462089
-0.0832889091968536,-1.17363843463361,0.345419659987092,-0.0875794313129963,-1.17869601063988,0.339317535455759,-0.09477903034445,-1.18202734378668,0.343607643278536
-0.0826094627380371,-1.16912350706756,0.34020500343293,-0.0897617948746624,-1.17585564488508,0.340336617642256,-0.095009439008786,-1.18199122094682,0.34361732172417
-0.0871428090333939,-1.16080840095878,0.340309339687228,-0.0927602348460783,-1.17470494839912,0.34120575257073,-0.0953207586006879,-1.18196939426186,0.343728257056926
-0.0970310354232788,-1.16515010476112,0.341777904443443,-0.0958793791428379,-1.17550475835498,0.341884374916261,-0.0956992776764376,-1.1819628626877,0.343947123335846
-0.115129922032356,-1.18088306173682,0.342051225230098,-0.0982278718387447,-1.17784772761615,0.342329715168169,-0.0961293385437609,-1.18197223486606,0.344277660868697
-0.11324127137661,-1.19366668313742,0.342142222523689,-0.0991706236276594,-1.1808939470662,0.342473790275532,-0.0965938477511561,-1.1819978158493,0.344720439063023
-0.101221150159836,-1.18817088514566,0.346498105823994,-0.0987641645544727,-1.18388293305933,0.34224831421465,-0.0970748258136542,-1.18203973253992,0.345272719156214
-0.0892010289430618,-1.18363074146211,0.351093176789582,-0.0977363713111957,-1.18645728182567,0.34168581266065,-0.0975539710270056,-1.18209807891546,0.345928420930112
-0.0893016010522842,-1.18129324391484,0.340605976246297,-0.09701534482553,-1.1885260616427,0.341084111226507,-0.098013219679813,-1.18217305887035,0.346678195783305
-0.0896997964382172,-1.18900776788592,0.333535559624434,-0.097243603810217,-1.18992496736342,0.34101794587604,-0.0984352926902581,-1.18226510629545,0.347509607634078
-0.0956177634000778,-1.19936084792018,0.332222932800651,-0.0985808095418042,-1.19029405164666,0.342058771616447,-0.0988042222521034,-1.18237496578035,0.348407422576247
-0.098968802690506,-1.19872927553952,0.34338471930474,-0.1007594337785,-1.18930998382672,0.344439936858,-0.0991058502773147,-1.1825037211422,0.349354006274977
-0.103990391492844,-1.18837107919157,0.343069481290877,-0.103242144989078,-1.18700814484583,0.347966537204997,-0.0993282853571539,-1.18265276365786,0.350329822910873
-0.112194035053253,-1.18236021459103,0.349563508629799,-0.105403145880517,-1.18384041973439,0.352116426013607,-0.0994622997827953,-1.18282369911183,0.35131402106456
-0.111366654038429,-1.1809860458225,0.361517519764602,-0.106730345642509,-1.1804738742565,0.356157587261155,-0.0995016453037141,-1.18301820237318,0.352285082472717
-0.108126127123833,-1.17439228691161,0.370951563678682,-0.106979535786935,-1.17759658332168,0.359345336527926,-0.0994432670724357,-1.18323783755553,0.353221501817522
-0.107015740871429,-1.16882230237126,0.364991935305297,-0.106172303835195,-1.17580412320868,0.361227213324923,-0.099287399883878,-1.18348386792333,0.354102461684686
-0.106294194459915,-1.17315231174231,0.359335265792906,-0.104492736235197,-1.17547950202765,0.361790254837047,-0.0990375384694224,-1.18375708115457,0.354908467796102
-0.104021966457367,-1.17421555481851,0.362799302525818,-0.102226114823204,-1.17671886031862,0.361308522236069,-0.0987002825200227,-1.18405765241577,0.355621915556932
-0.095542334318161,-1.17240014053881,0.365518294349313,-0.0997373284017217,-1.1793486443316,0.360157161063738,-0.0982850656824616,-1.18438506077868,0.35622756790671
-0.0953616553544998,-1.18128483854234,0.355673227719963,-0.0973913297846633,-1.18293127999476,0.358803467285456,-0.0978037850810424,-1.18473806519301,0.356712933666419
-0.0926339292526245,-1.18807447917759,0.348037202619016,-0.0954352741605943,-1.18677141688604,0.357773051381892,-0.0972703533646632,-1.18511473620488,0.357068543379449
-0.0893846315145493,-1.19787879802287,0.350943816974759,-0.0939298200476247,-1.1900557525361,0.357412218923597,-0.0967001982443946,-1.18551253046945,0.357288125568797
-0.0929695594310761,-1.20283760234714,0.358758730329573,-0.0927310879270216,-1.19212867822762,0.357674556421724,-0.0961097346750633,-1.18592838848964,0.357368689702065
-0.103011567592621,-1.19636341899633,0.364912230446935,-0.0915730172997389,-1.19275591340052,0.358210106442429,-0.0955158326683588,-1.18635883370529,0.357310522265932
-0.0971433019638062,-1.19062569245696,0.360760341882706,-0.0903330214727056,-1.19218003468035,0.358668026707873,-0.0949353003445594,-1.18680005412594,0.357117100081561
-0.0800659239292145,-1.18563450917602,0.358282109163702,-0.0892496509707264,-1.19090790905089,0.358896674796971,-0.09438439883142,-1.18724795533148,0.356794922883935
-0.0788947266340256,-1.1833668127656,0.356970505602658,-0.0887365011188171,-1.18939724583635,0.358901113252335,-0.0938784040468324,-1.1876981830679,0.356353267299129
-0.0881906300783157,-1.19071975953877,0.358902864195406,-0.088961358001609,-1.18786448142065,0.358703185373302,-0.0934312293116655,-1.18814612153687,0.355803866595924
-0.0978402900695801,-1.19328032836318,0.355054299943149,-0.0897271864729506,-1.18635013142729,0.358262331340173,-0.0930551196823474,-1.18858687793145,0.355160523461376
-0.0917258566617966,-1.18677588567138,0.357354886941612,-0.0907511273307747,-1.18496973768739,0.357450781377316,-0.0927604228551261,-1.18901526521171,0.354438665425664
-0.091179141998291,-1.17861558459699,0.358554406687617,-0.0919194334643769,-1.18405075618022,0.356061362511355,-0.0925554345362601,-1.18942579532409,0.353654854352916
-0.0876164335012436,-1.17713009946048,0.362620268091559,-0.0932441347848045,-1.18397638398054,0.353910691245636,-0.092446311200655,-1.18981269519254,0.352826263078354
-0.0920024299621582,-1.17968862175941,0.355200516879559,-0.0946607773282399,-1.18490791099323,0.35103429479586,-0.0924370408707336,-1.19016995708585,0.351970134398369
-0.101077308654785,-1.18744524568319,0.342508404403925,-0.0959257043141096,-1.18665417772125,0.347787213935241,-0.0925294614764674,-1.19049143165188,0.351103240757365
-0.100217767953873,-1.1960208452493,0.340681588053703,-0.096729606407602,-1.18879046718808,0.344686197224892,-0.0927233153182768,-1.19077096547833,0.350241366961695
-0.0958855658769608,-1.19383267097175,0.342834496311843,-0.096883138211535,-1.19093050948292,0.342153962942821,-0.0930163276668108,-1.19100257719637,0.349398841548588
-0.09970145881176,-1.1884815184772,0.33715447448194,-0.0963630788768364,-1.19289889382096,0.340432729876519,-0.0934042989054423,-1.19118065968991,0.34858814288473
-0.0990641123056412,-1.19331336513162,0.336978436745703,-0.0952777105524738,-1.19464244783424,0.339621430536493,-0.093881203216265,-1.19130019271473,0.347819602680802
-0.0971807241439819,-1.19338141210377,0.342248312942684,-0.0939002625761829,-1.19604002772018,0.339693100569499,-0.0944392916861779,-1.19135694983726,0.347101223181528
-0.0918656051158905,-1.19814360380173,0.340004699751735,-0.0927097540061322,-1.19683114180796,0.340539919975615,-0.0950692027162714,-1.19134768447541,0.346438616279887
-0.0803863513469696,-1.20750835821033,0.337092676721513,-0.0922846906390616,-1.19671340087353,0.342029744877443,-0.095760087028619,-1.19127028100142,0.345835064370953
-0.0792607623338699,-1.20006499886513,0.337258445285261,-0.0929885502105077,-1.19557382194988,0.343934569006349,-0.096499757447935,-1.1911238588811,0.345291694717198
-0.095810136795044,-1.19059667564929,0.350482215844095,-0.094640576720067,-1.19365694355198,0.345803725275772,-0.0972748734147746,-1.19090882189787,0.344807751804427
-0.107809208035469,-1.18559080123901,0.361415997482836,-0.0965607619571303,-1.19143916035154,0.347067996560964,-0.0980711657296135,-1.19062685101994,0.344380945668752
-0.109662775397301,-1.19199152894318,0.354934285841882,-0.0980552306445024,-1.18935186160354,0.347424707107044,-0.0988736995294337,-1.19028084693731,0.34400784923412
-0.101228166818619,-1.18327303804457,0.340674059763551,-0.0988960085349257,-1.1876670471127,0.347100248434528,-0.099667166721736,-1.18987483412264,0.34368431622672
-0.0969281244277954,-1.1773620146513,0.33453316770494,-0.0993882700698687,-1.18649450740532,0.346622334439396,-0.100436196667727,-1.18941384079835,0.343405894428121
-0.0924824863672257,-1.18847844868898,0.349066093303263,-0.100072916525288,-1.18570323038555,0.346345679438271,-0.101165676109181,-1.18890376857461,0.343168215145885
-0.0911189156770706,-1.19503719739616,0.348344912342727,-0.101341310164148,-1.18495123198792,0.346286923891825,-0.101841073049013,-1.18835126264239,0.342967345051168
-0.0993237286806107,-1.19483437210321,0.34282883182168,-0.103159880333686,-1.18401340017565,0.346316181179261,-0.102448760864453,-1.18776358928036,0.342800088826797
-0.108398607373238,-1.18144936457276,0.348754509799182,-0.105033794390555,-1.18311703811158,0.346302015419378,-0.102976336788309,-1.18714852380544,0.342664231601419
-0.119562111496925,-1.16780327886343,0.35270503487438,-0.10627374143569,-1.18286456076189,0.34614081554592,-0.10341292416218,-1.18651425073205,0.342558711232096
-0.116223351359367,-1.17375932581723,0.34484023746103,-0.106440555492343,-1.18374163509016,0.345850960090432,-0.103749443498448,-1.18586927838205,0.342483713062327
-0.10870090842247,-1.18329189531505,0.33896517444402,-0.105666644727371,-1.18567534252977,0.345603053972866,-0.103978836551752,-1.18522236950108,0.342440683569637
-0.099267595410347,-1.19184279039502,0.336089550331235,-0.104614645399058,-1.1880384986163,0.345509784852975,-0.104096231691879,-1.18458248494968,0.342432263770078
-0.0918790537118912,-1.19748915418983,0.349298885576427,-0.10410802855688,-1.19000145693531,0.345375004040745,-0.104099046306556,-1.18395873007683,0.3424621472425
-0.0919077050685883,-1.1995808494091,0.357734919413924,-0.104658101033131,-1.19091677298063,0.344761732246134,-0.103987028963686,-1.18336028689856,0.3425348698567
-0.102934969067574,-1.19055216372013,0.352644589282572,-0.106141937462183,-1.1905386971041,0.343408364282018,-0.103762247032301,-1.18279631354666,0.34265553898251
-0.11415519118309,-1.18744195662439,0.342262455895543,-0.107840008921301,-1.18898761624927,0.341582368458835,-0.103429023236037,-1.18227579678886,0.342829511429668
-0.11688116312027,-1.18650852173567,0.327118496261537,-0.108819184459156,-1.18654041623349,0.33999051188984,-0.102993819205579,-1.18180735204223,0.343062033633556
-0.113817806839943,-1.18692031189799,0.329748939312994,-0.108363695221852,-1.18348593763584,0.339308925181047,-0.102465059564517,-1.18139897514967,0.343357863626306
-0.116861867308617,-1.18151507265866,0.334921934455633,-0.106204966299055,-1.18015100908912,0.339742914050579,-0.1018528900279,-1.18105775879636,0.34372089832842
-0.110072665214539,-1.17462690643966,0.346597252674401,-0.102601960736386,-1.17695832155279,0.34096834782448,-0.101168868439198,-1.18078959296099,0.344153828421789
-0.0937308669090271,-1.16684104643762,0.356308162249625,-0.0983312541942591,-1.17435252540201,0.342471241662304,-0.100425597044883,-1.180598873326,0.344657836781526
-0.0820264953374863,-1.17232990086079,0.344258293323219,-0.0944392694787533,-1.17262425860427,0.344000692045694,-0.0996363148188126,-1.18048824379507,0.345232348764934
-0.0819294315576553,-1.17676172487438,0.33005134999752,-0.0917701063501884,-1.17184992069431,0.345680059466743,-0.098814477115587,-1.1804583982503,0.345874837607116
-0.0907078564167023,-1.17161083951592,0.337040271051228,-0.0906259752721317,-1.17204104152865,0.347586901250739,-0.0979733532006797,-1.18050796212299,0.346580686921706
-0.0909581172466278,-1.16640586741269,0.362189584113657,-0.090818738991919,-1.17326219235115,0.349328411214609,-0.0971256686615464,-1.18063346742673,0.347343112386041
-0.090247095823288,-1.16822968706489,0.362610218189657,-0.0919324800134632,-1.17550004751896,0.350243526581046,-0.0962833108064376,-1.18082942726219,0.348153143038206
-0.0921901255846024,-1.17967561170459,0.350012830607593,-0.0934786731862799,-1.17845528274587,0.349970450913515,-0.0954571045430432,-1.18108850793997,0.348999659586409
-0.0983753103017807,-1.18910541638732,0.35448039572686,-0.0949202402571469,-1.18157188960548,0.348673571874402,-0.0946566569749461,-1.18140178835,0.349869486265067
-0.104442381262779,-1.18936868727207,0.347892886027694,-0.0957556250059932,-1.18432238915569,0.346894539843389,-0.0938902621902587,-1.18175908759581,0.350747536203947
-0.10117261826992,-1.18784271016717,0.336780764311552,-0.0957183529946861,-1.186459098789,0.345360969896663,-0.0931648536529543,-1.18214933546233,0.351617016120738
-0.0942834287881851,-1.1831530970335,0.337309389151633,-0.0949149965142767,-1.18800515217293,0.344746162094608,-0.0924859907113312,-1.1825609581372,0.352459700716562
-0.085753510594368,-1.18867564603686,0.342436374016106,-0.0937147977042485,-1.18905423331968,0.345400113124413,-0.0918578682088479,-1.18298225373029,0.353256287835471
-0.0887180489301682,-1.19425155088305,0.341633222401142,-0.0924484884616135,-1.18963297966588,0.347258116130768,-0.0912833427510088,-1.18340173653253,0.353986841289065
-0.0972848045825958,-1.1890467980504,0.353055356182158,-0.0912134659226186,-1.1897570243767,0.349927425880868,-0.0907639733508636,-1.18380843371666,0.354631319835609
-0.0960674142837524,-1.18342192277312,0.357689420767129,-0.090000620109124,-1.18949602087574,0.352860146267502,-0.090300076153578,-1.18419212293026,0.355170180207257
-0.0880467885732651,-1.1879869171232,0.358615510091186,-0.0889611968852005,-1.18887031580842,0.355576440670237,-0.0898907931927798,-1.18454350439609,0.355585032006881
-0.0774457865953446,-1.19182736836374,0.362603822797537,-0.0884303345156018,-1.18775194980656,0.357825924135345,-0.089534175509573,-1.18485430645721,0.355859314965164
-0.0818089789152145,-1.19931392401457,0.359599157944322,-0.0886305775578632,-1.18600991556398,0.359617978852662,-0.0892272821782153,-1.18511732814256,0.355978965544088
-0.0893068635463715,-1.18647497333586,0.357213018871844,-0.0893895660519599,-1.18382053099243,0.361142985854738,-0.0889662973287328,-1.18532642632561,0.355933039980105
-0.0930929356813431,-1.17121841825545,0.352050000540912,-0.0901733853592821,-1.18177430145765,0.362573050669586,-0.0887466653253801,-1.18547645951356,0.355714263367357
-0.100307230353355,-1.16882442198694,0.36047156251967,-0.0903735647855677,-1.18054549402227,0.363800839967193,-0.088563240242499,-1.18556320545907,0.355319477681684
-0.0999569821357727,-1.18129624061286,0.375291805677116,-0.0896441827813387,-1.18043706362332,0.364365833106184,-0.0884104423065429,-1.18558327347057,0.3547499644471
-0.0874176281690598,-1.18248110577464,0.374049966707826,-0.0881249403676587,-1.1812944575023,0.363755360916317,-0.0882824136974058,-1.18553403153944,0.354011620057085
-0.0807401078939438,-1.17645277261734,0.365802469030023,-0.0863730489618695,-1.18272924558475,0.361834253603449,-0.0881731697020628,-1.18541356266474,0.353114965460037
-0.0804161721467972,-1.18288522146642,0.357052805162966,-0.0850317422413932,-1.18423297081395,0.358971889031637,-0.0880767469183517,-1.18522065664239,0.352074979401853
-0.0789719098806381,-1.19554919421673,0.348592724651098,-0.084525522210706,-1.18517951218623,0.3558028663449,-0.0879873548035087,-1.18495483610835,0.350910755956048
-0.0808319091796875,-1.19865655079484,0.34451586317271,-0.0849431306489685,-1.18504308131679,0.352863846133174,-0.0878995377406634,-1.18461641012183,0.349644999864054
-0.0846729451417923,-1.1859240925312,0.349020850472152,-0.0860463409289962,-1.18376362354274,0.350336526565555,-0.0878083515458366,-1.18420654569608,0.348303383442647
-0.0905569982528687,-1.1762952632457,0.352825048975647,-0.0873631270267728,-1.18182400186053,0.348049130764187,-0.0877095524913702,-1.18372734838333,0.346913794406482
-0.0978145623207092,-1.1749156127125,0.344041580893099,-0.0883865416042746,-1.1799272442314,0.345694958170139,-0.0875997906484953,-1.18318194703755,0.345505505532038
-0.0945693576335907,-1.17719719626009,0.344461191706359,-0.088839972261985,-1.17863556120534,0.34301025599414,-0.0874767946620068,-1.18257458246319,0.344108296966292
-0.0832362842559815,-1.17837234042585,0.345186429172754,-0.0888175444613247,-1.17826920424689,0.339814035175861,-0.0873395334659578,-1.18191070141884,0.342751562151447
-0.0894214689731598,-1.17267671383917,0.342829781994224,-0.0886468994216006,-1.17897419394411,0.336077890786804,-0.0871883422281959,-1.18119705525348,0.341463429235554
-0.0887519627809525,-1.17464846804738,0.337027224451304,-0.0886645601036774,-1.18071660966118,0.33207045957294,-0.0870250035554998,-1.18044179770265,0.34026993094017
-0.0810605353116989,-1.18163150534034,0.327535695098341,-0.0891216093656328,-1.18318163716534,0.328418467906313,-0.0868527784928294,-1.17965457087986,0.339194256755909
-0.0856084996461868,-1.18740519225597,0.313301598764956,-0.090100962074189,-1.1857673758823,0.325948307100956,-0.0866763838323417,-1.17884656318076,0.338256121573635
-0.0904956024885178,-1.18943395681679,0.313983457200229,-0.0913982017810702,-1.18773450573606,0.325309788776023,-0.0865019127589748,-1.17803051839753,0.337471283047197
-0.0931432217359543,-1.19523271366954,0.318115245960653,-0.0925389511351862,-1.18839236557898,0.326595399527457,-0.0863366954293805,-1.17722067324189,0.336851233984771
-0.0978011137247086,-1.19326753757894,0.331565230675042,-0.0929437819956083,-1.18726135717682,0.329241281886155,-0.0861890955178812,-1.17643260230978,0.336403084539989
-0.101552102565765,-1.19511335738003,0.342427785918117,-0.0921391554869606,-1.18422862478752,0.332295031198914,-0.0860682394423946,-1.1756829560089,0.336129633056511
-0.0960557198524475,-1.18625584892929,0.345747250244021,-0.0899748330336827,-1.17968201271331,0.334891524685271,-0.0859836783277111,-1.17498908767404,0.336029607888325
-0.0896062409877777,-1.16932735562325,0.347573628053069,-0.0867512071340693,-1.17451904589331,0.336669505643641,-0.0859449893276613,-1.17436857971266,0.336098049974813
-0.0811564296483994,-1.1588932916522,0.336967034675181,-0.0831529309238475,-1.16988596238644,0.337922436693005,-0.085961331949113,-1.17383869298811,0.336326800315302
-0.0726879072189331,-1.15357393339276,0.323632971011102,-0.0800191536949479,-1.16670703579531,0.339375837174497,-0.0860409844273972,-1.17341577556851,0.336705057549236
-0.0727867251634598,-1.15835191257298,0.327141812033951,-0.0780626492794743,-1.16529971819087,0.341630409585375,-0.086190892178024,-1.1731146729326,0.337219975495889
-0.0703232932090759,-1.1715606996417,0.340081444457173,-0.0776591283079063,-1.16533164132682,0.344635471787435,-0.0864162624988118,-1.17294817975756,0.337857274378803
-0.0764874279499054,-1.17370333872735,0.356830026246607,-0.0787731479527622,-1.16615428367315,0.347645467497871,-0.0867202361251731,-1.17292656472035,0.338601839558525
-0.0843683052062988,-1.17046259254217,0.367061630375683,-0.0810291785968896,-1.16724889355955,0.349710874387282,-0.0871036578568387,-1.1730571883279,0.339438278660391
-0.0863288766145706,-1.16871668703854,0.358845671117306,-0.0839101934285151,-1.16842877374568,0.350318213000532,-0.0875649575242971,-1.17334422400787,0.340351406360529
-0.0820370203256607,-1.17063165016472,0.343298217058182,-0.0869353779250197,-1.16975813024985,0.349666869920095,-0.0881001417621637,-1.17378848656781,0.34132663043383
-0.0913855487108231,-1.16590702682734,0.335229388363659,-0.089657457642861,-1.17138871273353,0.348352385702385,-0.0887028885001855,-1.17438736876749,0.342350223967902
-0.0992845523357391,-1.17002244338393,0.346256360001862,-0.0916213323754772,-1.17340403134153,0.346797400025974,-0.0893647304346042,-1.17513488405771,0.343409483138398
-0.0972175616025925,-1.17518860459328,0.353056598715484,-0.0924960578439217,-1.17570008600164,0.345034169386256,-0.0900753106454607,-1.17602181013816,0.34449278202523
-0.0952552360296249,-1.18390139445663,0.351910178996623,-0.0922543856710895,-1.17800991564869,0.343003206412878,-0.0908226928717018,-1.17703592372032,0.345589542723052
-0.0945863145589829,-1.18069302722812,0.341891742423177,-0.0911997939969404,-1.18007571310824,0.340946721101137,-0.0915937110619771,-1.17816231259194,0.346690141978362
-0.0915872776508331,-1.18090381935239,0.333533695824444,-0.0898956144331697,-1.18177664597849,0.339466930582877,-0.0923743472452144,-1.17938374817577,0.347785777910169
-0.0835263061523438,-1.18653921961784,0.332402040325105,-0.089071478625145,-1.18310791145369,0.339247504001954,-0.0931501318773705,-1.18068110126818,0.348868322870354
-0.0771084022521973,-1.18273187823594,0.333507639169693,-0.0894231263091431,-1.18413184749701,0.340722180297686,-0.0939065646822688,-1.18203378529588,0.349930188978583
-0.0827614903450012,-1.17791157983243,0.337589032240212,-0.0912946665991294,-1.18493292441456,0.343894344174315,-0.0946295550288902,-1.18342021413031,0.350964228729678
-0.092850860953331,-1.19290522947907,0.349446454681456,-0.0944646964427849,-1.18552497977512,0.348329713315049,-0.0953058779486998,-1.18481826420827,0.351963683887508
-0.10208536863327,-1.19512753687799,0.358105486705899,-0.0982397864879998,-1.18589774915487,0.353314657634357,-0.0959236350243698,-1.18620573282478,0.352922183674091
-0.104556401968002,-1.18130428053439,0.360807302333415,-0.101761564299246,-1.18624425143314,0.358118670014415,-0.0964727006550071,-1.18756078603647,0.353833781281382
-0.112023881077766,-1.18170839622617,0.365516942180693,-0.104288994696896,-1.18698714445743,0.362189378318059,-0.0969451271419088,-1.18886239136234,0.354693009078023
-0.113938844203949,-1.18334897875786,0.361773116178811,-0.10538539170956,-1.18849865092123,0.365175712739058,-0.0973354795651068,-1.19009073261276,0.355494929397052
-0.109912451505661,-1.18458741903305,0.364802485518158,-0.105050879324714,-1.19085084171864,0.366813043558894,-0.0976410744859843,-1.19122760536139,0.356235159444296
-0.0989816665649414,-1.18825968973339,0.369168820716441,-0.103719150580807,-1.19373559267674,0.366792920730044,-0.0978621043393639,-1.19225679010398,0.356909854163581
-0.0948564559221268,-1.20251841746271,0.375153921023011,-0.102019488746727,-1.1964999582727,0.364796095623325,-0.0980016400954794,-1.19316439601941,0.357515638093387
-0.0960282379388809,-1.21168992139399,0.376499511525035,-0.100435654174778,-1.1983794131403,0.360763978486957,-0.098065515645736,-1.19393916327269,0.358049485529169
-0.0991605913639069,-1.2111278577894,0.362496672570705,-0.0991269273691045,-1.19892836063058,0.355245687444857,-0.0980621055683758,-1.19457270855352,0.358508557993795
-0.102898716330528,-1.19600958935916,0.343111983239651,-0.0980143650617299,-1.19833109524575,0.349489373612193,-0.0980020121010294,-1.19505969945975,0.358890019464903
-0.0986349266767502,-1.18158209636807,0.328116981424391,-0.0970041498282473,-1.19723916375256,0.345066296500309,-0.0978976782106958,-1.19539794931975,0.359190861554418
-0.09294324696064,-1.18796901002526,0.327248889170587,-0.0961257759403158,-1.19620552361785,0.343211838443763,-0.0977629437508071,-1.19558843294149,0.359407778879735
-0.0943758147954941,-1.20463152810931,0.336473602764308,-0.0954762095156327,-1.19528496279287,0.344328432023872,-0.0976125622404469,-1.19563523106051,0.359537134422974
-0.0982349771261215,-1.20260656423867,0.347257659137249,-0.0951134432239368,-1.19423409297783,0.347940391284241,-0.0974616965488738,-1.19554541365077,0.359575043517938
-0.0927537971735001,-1.19447199091315,0.356821255423129,-0.0950627684382638,-1.1929939861199,0.353020700895401,-0.0973254116887884,-1.19532887073179,0.359517585599362
-0.0917264413833618,-1.18594141490757,0.363976018130779,-0.0953420605628155,-1.1918507274174,0.358408884377585,-0.0972181816266131,-1.19499809767806,0.359361130758982
-0.093061945438385,-1.18418242625892,0.372775419875979,-0.0958833538963942,-1.19118196123859,0.363136231618242,-0.097153424938315,-1.19456794250904,0.359102749406993
-0.0978379511833191,-1.19233030200005,0.373268449790776,-0.0964547945571987,-1.19115674382524,0.366638678857758,-0.0971430816027892,-1.19405532369425,0.358740661566307
-0.10474117398262,-1.19545366533101,0.364433928206563,-0.096736901252061,-1.19170201598853,0.368813025277187,-0.0971972402452879,-1.19347892592098,0.358274678488066
-0.0993523800373077,-1.18861066885293,0.364548935629427,-0.0965328974045645,-1.1926755120953,0.369821665883426,-0.097323822227441,-1.19285887747173,0.357706592347534
-0.0956528466939926,-1.19230040811002,0.36727048560977,-0.0959143830417162,-1.19394496508505,0.36976743796963,-0.0975283273170877,-1.19221640821928,0.357040477352823
-0.0943664592504501,-1.19287657812238,0.36861512593925,-0.0951636231068185,-1.19530329734115,0.368525359540208,-0.0978136460032916,-1.1915734837257,0.356282874779571
-0.0904295289516449,-1.19935850903392,0.378901986256242,-0.0946078458100641,-1.19641678926242,0.365852918439425,-0.098179945094384,-1.19095240895872,0.355442843423664
-0.0891121512651444,-1.2007383788377,0.373374686390162,-0.0944653000201411,-1.1969099649425,0.361721109993973,-0.0986246342346117,-1.1903753943759,0.354531866001058
-0.0966345942020416,-1.20008948408067,0.353730051778257,-0.0947454397548457,-1.19651680222118,0.356621917637126,-0.0991424199003073,-1.1898640778611,0.353563612636801
-0.101027607321739,-1.19804383568466,0.340518596917391,-0.0952997660243472,-1.19518622525535,0.351480520995132,-0.0997254499685472,-1.18943899908054,0.352553575475119
-0.101035793423653,-1.19476120881736,0.341771655231714,-0.0960391110353793,-1.19309656597555,0.347191870417153,-0.100363546988243,-1.18911902858176,0.351518601741361
-0.0929023164510727,-1.19143005006015,0.339443403594196,-0.0971018510537029,-1.19061190885616,0.344250335918635,-0.101044523467005,-1.18892076160855,0.350476362284769
-0.0937934321165085,-1.18554497368634,0.341867366842926,-0.0987698052546913,-1.1882075987217,0.342718561692496,-0.101754569061436,-1.18885789465096,0.349444795521756
-0.0958580839633942,-1.18588221184909,0.34018782723695,-0.101217242309794,-1.18637325028583,0.342367713140719,-0.102478697209975,-1.18894060966755,0.348441562932996
-0.099782150387764,-1.17819611996412,0.340839243605733,-0.104324476600618,-1.18551018261973,0.342793254647025,-0.103201235931868,-1.18917499555303,0.347483544655338
-0.110391923189163,-1.17947578310966,0.343350038006902,-0.107660228295412,-1.18580950737508,0.343463658893522,-0.103906343206616,-1.18956253809159,0.346586395121107
-0.121718564629555,-1.18140879951417,0.351340258195996,-0.110655550129405,-1.18711659904986,0.343785708919743,-0.104578522283361,-1.19009970809078,0.345764170697902
-0.117795667648315,-1.19003388114274,0.351845932714641,-0.11292396164129,-1.18888815155016,0.343288301054846,-0.105203108643967,-1.19077767284116,0.345029034649565
-0.108189861774445,-1.20083222664893,0.344323964864016,-0.11445267571978,-1.19035558121757,0.341846386275045,-0.105766700522173,-1.19158214941653,0.344391040317663
-0.104554063081741,-1.19755325429142,0.345390350818634,-0.115404102253409,-1.19086462319636,0.339756449274587,-0.106257509768389,-1.19249341152651,0.343857991969028
-0.116837893724442,-1.19437076099217,0.337601932659745,-0.11572632778492,-1.19016386670324,0.337658866473602,-0.106665617812837,-1.19348645705963,0.343435383983559
-0.123303160071373,-1.18932819530368,0.327490525357425,-0.115051999462369,-1.18844040510456,0.336381553350302,-0.106983129438171,-1.19453134253834,0.34312642130451
-0.119267996549606,-1.1885707616061,0.322790350690484,-0.112997603841173,-1.1861786634691,0.336644875888872,-0.107204223423121,-1.19559369264801,0.342932125090455
-0.117238427996635,-1.1840062057972,0.325954973436892,-0.109509544461118,-1.18402989771863,0.338664774631122,-0.107325105141358,-1.19663539522263,0.342851525287634
-0.109900757074356,-1.17688539348543,0.347385164983571,-0.105001645861371,-1.18271570544694,0.341943819373154,-0.107343874016697,-1.19761549199598,0.342881935127548
-0.0951359528303146,-1.17482907392085,0.356880568116903,-0.100296867218042,-1.18286622644696,0.345517652490476,-0.107260328462394,-1.19849127163524,0.343019291856929
-0.0886934906244278,-1.17876147262752,0.35622798230499,-0.0963843831473712,-1.18480358009689,0.348513704083482,-0.107075740240171,-1.19921956350083,0.343258536541731
-0.0867428594827652,-1.18304601989686,0.352021422274411,-0.094071999259679,-1.18841050675744,0.350535616172509,-0.106792635820482,-1.19975821807982,0.34359399831684
-0.0852553278207779,-1.19400984160602,0.351882697083056,-0.0937342931712312,-1.19315758868163,0.351636264512432,-0.106414621730553,-1.20006774381556,0.344019748046191
-0.0932987576723099,-1.20296390220523,0.347819284200668,-0.095242758729518,-1.19827077295488,0.352076536609901,-0.10594628323592,-1.20011305215499,0.344529892217292
-0.0971889102458954,-1.20792519159615,0.352044445686042,-0.0980494282833912,-1.20298178411408,0.352108813729871,-0.105393172426213,-1.19986524609264,0.345118786604868
-0.105479677319527,-1.21098072722554,0.350656755231321,-0.101379255374315,-1.20674058762999,0.351878777635856,-0.104761885871129,-1.19930337526765,0.34578115771474
-0.109268088340759,-1.2101417979598,0.353300135247409,-0.104456304335987,-1.209288757143,0.35144431728402,-0.104060216861138,-1.19841607462318,0.346512127063134
-0.110373796820641,-1.2109023745358,0.354853996261954,-0.106687819483318,-1.21060090155414,0.350861448354984,-0.103297355604563,-1.19720300397047,0.347307139240042
-0.109842869639397,-1.21220951959491,0.347768267244101,-0.107747240777157,-1.21078051809128,0.350271581547076,-0.102484104151304,-1.1956760113198,0.348161800167778
-0.111757832765579,-1.20439413115382,0.34808390725404,-0.107560262429207,-1.20997281841867,0.349895794893416,-0.101633071372051,-1.19385995186734,0.349071637381672
-0.108755872249603,-1.21202562466264,0.351569395959377,-0.106275959068573,-1.20828848705396,0.349942932732939,-0.100758816044661,-1.1917931056949,0.350031799215812
-0.10622227370739,-1.21143622532487,0.345053295381367,-0.10425696050087,-1.20580831625825,0.350552800980854,-0.0998779115694921,-1.18952714973596,0.351036713656827
-0.101688342690468,-1.20457736827433,0.350175967924297,-0.102045252772192,-1.2027256602637,0.351762741576266,-0.0990089127855435,-1.1871266531143,0.352079729711241
-0.0961744183301926,-1.19308247320354,0.348589581772685,-0.100271411833347,-1.19942596719372,0.353438435659665,-0.0981722127014567,-1.18466807977189,0.353152764417669
-0.0946371853351593,-1.19276460394263,0.355482718124986,-0.0995092540473001,-1.19633127103537,0.355232450447193,-0.0973897835655975,-1.1822382983458,0.354245977481702
-0.0922830963134766,-1.19341196380556,0.360678005777299,-0.100109392681802,-1.19369162539336,0.356641324937657,-0.0966848014901667,-1.17993261542281,0.355347493406452
-0.0941887038946152,-1.18728663995862,0.361766720786691,-0.102052399872994,-1.19153851385927,0.357167099069466,-0.096081156146454,-1.17785236293518,0.356443188772096
-0.103888065218925,-1.18502113625407,0.363210617601872,-0.104871297088027,-1.1897122557698,0.356509431762385,-0.0956028469667289,-1.17610208291652,0.357516561163263
-0.108359431028366,-1.19384290359914,0.362407794892788,-0.107722505517366,-1.18786636195262,0.354709130970554,-0.0952732658577083,-1.17478636382112,0.3585486970789
-0.114778504371643,-1.2003648879379,0.350293314233422,-0.109599673363653,-1.18562484437842,0.352204769927455,-0.0951143655519972,-1.17400639317593,0.359518358986739
-0.118617786169052,-1.18699018612504,0.341351240426302,-0.109591047117028,-1.18294136364858,0.349702628710825,-0.0951457147068039,-1.17385630250267,0.360402215349435
-0.12099584877491,-1.17255326449871,0.345752256922424,-0.107143833310565,-1.18027427388809,0.347867727302332,-0.0953834475327338,-1.17441939337037,0.361175239796261
-0.116180081963539,-1.17084310010076,0.34688362006098,-0.102334386363188,-1.17830307571838,0.347109789130598,-0.0958391277124338,-1.17576434822318,0.361811304126962
-0.0970357131958008,-1.17306241080165,0.343736283145845,-0.0960247721753081,-1.17749145127779,0.347609126375747,-0.0965185628980296,-1.17794154386444,0.36228398303122
-0.0793326830863953,-1.17269074715674,0.340304406099021,-0.0896906820918777,-1.17789233461155,0.349360402381772,-0.0974206249781842,-1.18097959543274,0.362567576902868
-0.0715278196334839,-1.17755058735609,0.345515481233597,-0.0848968967228166,-1.17918241628448,0.352058305491662,-0.0985361486990012,-1.18488226243282,0.362638344786833
-0.0687077075242996,-1.18414617352188,0.36099481523037,-0.0827225380542345,-1.18077960109029,0.355005365548926,-0.0998469920595089,-1.18962584684464,0.362475923714533
-0.0759120619297028,-1.18566111400723,0.365864997692406,-0.0834460784580722,-1.18202390193917,0.35730058471424,-0.101325342108121,-1.19515720871949,0.362064894354046
-0.0880491274595261,-1.18772342696786,0.366514221355319,-0.0865785441192344,-1.18237860119342,0.358230929053321,-0.102933338634386,-1.20139251864611,0.361396437815066
-0.0960352545976639,-1.18174406424165,0.361514340341091,-0.091179441441983,-1.18154702580742,0.357543624059345,-0.104623068913731,-1.20821685964877,0.360470017344954
-0.0974526196718216,-1.18638470694423,0.355084705464542,-0.0962444090218484,-1.17948315149104,0.355444263402638,-0.106336964369379,-1.21548478293423,0.35929501320304
-0.101445683240891,-1.17593821763992,0.360524406731129,-0.10091184939513,-1.17637289861402,0.352452027326208,-0.108008609613897,-1.22302191079876,0.357892238238196
-0.110438700914383,-1.17198871582747,0.357318268753588,-0.104477660091761,-1.17259859719006,0.349356674652214,-0.109563958404535,-1.23062766375177,0.356295262913446
-0.112677599787712,-1.17537776201963,0.343481929264963,-0.106424566110079,-1.16867062107923,0.347291310668925,-0.11092293972026,-1.23807916543446,0.354551479517363
-0.111726842522621,-1.17867215640843,0.337731448486447,-0.106536520094586,-1.16528067282974,0.347626187311716,-0.112001429544237,-1.24513634659577,0.352722835333074
-0.103830177783966,-1.17248996838927,0.339764123372734,-0.104951825474825,-1.16355448537949,0.351582339568263,-0.11271355934326,-1.25154822753744,0.350886163213593
-0.0976140028238297,-1.17707272365689,0.350695346854627,-0.102040001238703,-1.16528747996805,0.359845955610951,-0.11297432991356,-1.25706030769301,0.349133034306908
-0.101693605184555,-1.17950450755656,0.360800943486393,-0.0981969770311943,-1.17300314768188,0.372397023283647,-0.112702497470616,-1.26142293278867,0.347569051080566
-0.098458925485611,-1.17595320113003,0.357230487428606,-0.093787416692706,-1.18979866624979,0.388391466144181,-0.111823695249065,-1.26440044554228,0.346312491161007
-0.0964235097169876,-1.15830374613404,0.351465315520763,-0.0892975235812428,-1.21868136147363,0.405695021959665,-0.110273747010165,-1.26578085589918,0.345492207504216
-0.0678037279844284,-1.12136059910059,0.512573758028448,-0.0854241626799412,-1.26080614910128,0.420576628267663,-0.10800211894695,-1.2653856917237,0.345244691296367
-0.0730282151699066,-1.2969918076694,0.466535997949541,-0.0827976511831872,-1.31304725321084,0.429061176184714,-0.104975444145055,-1.26307960997857,0.345710214264654
-0.0814178001880646,-1.45770062953234,0.461063735000789,-0.0815625608022173,-1.36764526367292,0.429283873026343,-0.10118103827696,-1.25877926315926,0.347027994691997
-0.092765491604805,-1.50299067690969,0.412720892876387,-0.081380340111255,-1.41568057123621,0.422231809995566,-0.0966303052052861,-1.25246083976504,0.349330386802231
-0.0982694756984711,-1.50367567822337,0.39120032530278,-0.0819311781261833,-1.45144148478665,0.410522720571429,-0.091361907626103,-1.24416566252965,0.35273617722825
-0.0753144764900208,-1.35124271303415,0.369358087778091,-0.0833960653394562,-1.47336600182584,0.396786553485587,-0.0854445553288121,-1.23400326786892,0.357343169537312
-0.067568085193634,-1.30240852206945,0.358634550087154,-0.086357167834278,-1.48026738808058,0.382541480709406,-0.0789792470428678,-1.22215151134489,0.363220326391955
-0.0800682628154755,-1.48744848534465,0.415936788395047,-0.0911446564281512,-1.4660630090926,0.368005938570456,-0.0721007923726786,-1.20885341632508,0.370399804983041
-0.0890560179948807,-1.68263599902391,0.382369969859719,-0.0973008982944836,-1.41965115480429,0.353174291524413,-0.064978435267938,-1.19441066388337,0.378869263389882
-0.130515115857124,-1.66992239803076,0.300183370448649,-0.103690937060317,-1.33290150445058,0.339094365326518,-0.0578153976544405,-1.17917379791257,0.388564840265176
-0.128176814317703,-1.42672456607223,0.294276293925941,-0.109239227085155,-1.21093655756334,0.327483866243202,-0.0508471638849905,-1.163529421116,0.399365224463666
-0.0984466463327408,-0.970616894513369,0.334580895602703,-0.113641389010225,-1.07562633984932,0.319251054728885,-0.0443383403686141,-1.14788492329251,0.411087232852639
-0.120298860669136,-0.535320011638105,0.390183238685131,-0.117266365528661,-0.957807751818146,0.314484217377596,-0.0385779558030035,-1.1326515982709,0.423483293550962
-0.103500394821167,-0.562289818748832,0.279097945354879,-0.120511456623395,-0.882061236058897,0.314088866156658,-0.0338731154787059,-1.11822727920384,0.436241183568748
-0.0912639266252518,-0.730297135189176,0.277802659180015,-0.123236527782797,-0.854962276586748,0.320273738438844,-0.0305409822151895,-1.1049797332228,0.448986302141882
-0.152418200969696,-0.930230176001787,0.300511636789888,-0.124410464525215,-0.865063338748734,0.334830262320774,-0.0288991204943852,-1.09323193963336,0.461286682604913
-0.150720754265785,-1.11842083834112,0.316877646222711,-0.122495453088452,-0.892386383502055,0.357390456416026,-0.0292543070744494,-1.08325007263046,0.472660853069033
-0.087510598897934,-1.10111549198627,0.444610327966511,-0.116419293889061,-0.919813048111707,0.385354335999092,-0.0318899828872987,-1.07523464364871,0.482588541594067
-0.125008208155632,-1.02374900825322,0.401394763067365,-0.105774756220678,-0.940224755626052,0.415254212753327,-0.0370526008009917,-1.06931495389708,0.490524089097726
-0.17208589553833,-0.868560177236795,0.479507899694145,-0.0907012224812802,-0.956512800708766,0.44422652755263,-0.0449372112739625,-1.06554682178312,0.495912301131103
-0.0780281692743301,-0.864431969895959,0.460275457240641,-0.0728967995446347,-0.975867249434666,0.470469376425628,-0.0556727171350852,-1.06391346281776,0.498206356992756
-0.0201477509737015,-0.989902400448918,0.387444439418614,-0.0563224611780428,-1.00342868817637,0.492483731073392,-0.0693073140846418,-1.06432934808583,0.496887309478345
0.0277005994319916,-1.0754487003386,0.438976645320654,-0.0456238296617651,-1.04018411053723,0.506936508757166,-0.085794710221718,-1.06664679550107,0.491484646004968
0.0110547459125519,-1.06637966886163,0.657576337382197,-0.0434346767489313,-1.08498058970856,0.507203885301473,-0.104981774006096,-1.07066494308136,0.481597330458166
-0.0487950146198273,-0.933593055903912,0.715222501605749,-0.0489224471470507,-1.13566377311995,0.486627159767378,-0.126598277546724,-1.07614064322576,0.466914699466592
-0.09730643928051,-1.05804066225886,0.551879582181573,-0.0585680043456855,-1.18607931656944,0.445267988159886,-0.15024937228274,-1.08280073270284,0.447236561494024
-0.121502217650414,-1.45746776416898,0.2817601278238,-0.0684868148100944,-1.22342498198208,0.392838082505147,-0.175411367808191,-1.09035507881981,0.422491870622644
-0.101146890521049,-1.56028257295489,0.15264156460762,-0.0765937695283219,-1.23345516623357,0.343695228271989,-0.201431304372862,-1.09850976944753,0.392755425449198
-0.058590270280838,-1.38065216124058,0.207058147173375,-0.083179006387776,-1.21134043310829,0.308385948791325,-0.227530732963755,-1.10697982223833,0.358262133909513
-0.067098553776741,-1.07396438464522,0.32238510210067,-0.0897370364952916,-1.16682541887839,0.289389215139267,-0.2528140450207,-1.1155008827784,0.319418420774904
-0.0927713388204575,-0.922423412203789,0.33921349838376,-0.0973649248277608,-1.11830276496732,0.283553315866219,-0.276281613421457,-1.12383957641308,0.27681030597391
-0.0785713756084442,-0.878904851898551,0.367068135403097,-0.106049410596686,-1.08182036431771,0.287309371433109,-0.296847901680704,-1.13180241029757,0.231207581816551
-0.0999037724733353,-1.09079120948911,0.224766129143536,-0.11461543862487,-1.06402882405293,0.299733814168553,-0.313364563080715,-1.13924328660759,0.183563429936743
-0.168961143493652,-1.13776269681752,0.32775931455195,-0.120946130970571,-1.06326787086105,0.321816430709399,-0.3246483904096,-1.14606972262493,0.135008788821087
-0.149933134317398,-1.27239871099591,0.253226793520153,-0.122995111234436,-1.07634340410751,0.353886427588133,-0.329513799644031,-1.15224779961053,0.0868408146651878
-0.143550313711166,-0.845339495167136,0.380275277942419,-0.120162791848716,-1.10387181790261,0.393663349010534,-0.326809347415379,-1.15780575335256,0.0405048552004191
-0.123896067738533,-1.15251529499888,0.461369325108826,-0.113773317751713,-1.14851620308224,0.435897436058713,-0.315457601446136,-1.16283603560512,-0.00243053134239742
-0.0230713587999344,-1.27125119492412,0.546416638232768,-0.106252108713997,-1.21026473900549,0.474023223050947,-0.294497508910286,-1.16749562429494,-0.0403058217424443
-0.125447918772697,-1.27758299857378,0.401626641713083,-0.099479039385354,-1.2865886938914,0.502290238270195,-0.263128235187527,-1.17200431467381,-0.0714101207594127
-0.152905858755112,-1.18381054334342,0.476374998092651,-0.0941493911522549,-1.37451022673685,0.515301246051513,-0.220753267378393,-1.17664067661071,-0.0940278708478414
-0.0717383193969727,-1.47477318361402,0.479285486228764,-0.0911705567612913,-1.46860593965127,0.505612207913098,-0.167023394505897,-1.18173534179289,-0.106492049047733
-0.0188157552480698,-1.80098305910826,0.391187351793051,-0.0924143218492496,-1.55974392025937,0.462560913277449,-0.101877004669246,-1.187661313734,-0.107242761366722
-0.130635568499565,-1.10839403294027,0.393686488308013,-0.0992370664125753,-1.63749306259397,0.372535674666098,-0.025575997150523,-1.19482108116974,-0.0948896521581064
-0.236646173000336,-1.3405329528451,0.538286596499383,-0.112080762924169,-1.68629077961997,0.221182658205664,0.0612644960872166,-1.20363046895458,-0.0682760403386922
0.0663027477264404,-2.39222777813673,0.330165480338037,-0.1321452229065,-1.67809132524139,0.000290487290300401,0.157654443343153,-1.2144993760879,-0.026542188704679
0.056534389257431,-2.01195513144136,-0.266119703035802,-0.159714769623993,-1.58196684958599,-0.284212895099598,0.262217161693304,-1.22780980554299,0.030815381218567
-0.414722540974617,-1.51960393220186,-0.535377021990716,-0.189420849318275,-1.3853593433844,-0.611547865677676,0.373189265249426,-1.24389189745698,0.103892071951761
-0.268426959514618,-1.45004136174917,-1.08533195659518,-0.211511584984137,-1.10168244041534,-0.952603101744486,0.488433945399888,-1.26299909652433,0.192334778733902
-0.087114742398262,-1.10508385106921,-1.23015418589115,-0.217909301179369,-0.765958357794469,-1.27663823793383,0.605468975245065,-1.2852841181445,0.295316845504257
-0.373107907176018,-0.342929075025022,-1.28094558611512,-0.203460794418795,-0.432003585485425,-1.55298081491129,0.721510462413929,-1.3107779007144,0.411532172135262
-0.223532037734985,-0.0237761104549281,-1.60184575125575,-0.164775322617122,-0.166946110628748,-1.74636548355183,0.833532849987013,-1.33937407388164,0.539211592787647
0.211562787294388,-0.747785937935114,-1.87996520161629,-0.10052455538356,-0.0435721212751356,-1.81198528184613,0.938344997332038,-1.37082151542475,0.676163611075746
0.256458878517151,2.07051441147923,-1.24610904470086,-0.00672392569542803,-0.133523191081815,-1.69556221697782,1.03268139626042,-1.40472725299579,0.819840203550854
-0.138141639232636,1.89256039649248,-0.125373777905479,0.130398394856294,-0.475322551174806,-1.32785722545652,1.11330673576734,-1.44057126479171,0.967426740877959
0.577644095420837,-1.85020111978054,0.298932486567646,0.333041606950349,-1.02406881538156,-0.603638840154994,1.17713117015903,-1.47773360584766,1.11595321413505
0.871357923746109,-2.24445811361074,-2.09876523390412,0.627645260054512,-1.65478630260697,0.625050335128666,1.22133280118967,-1.51553271345639,1.26242206568972
0.120932114124298,-3.23085240393877,-3.1241149905324,1.04372884240368,-2.22790934236027,2.48085073577306,1.24348306187577,-1.55327194600539,1.4039461738188
2.00353207111359,-1.9372704000771,1.28123268440366,1.60593808820161,-2.63770988302793,4.92303073226965,1.24166991175862,-1.59028993894524,1.53788886071165
1.03432567119598,-6.13862158477306,-0.588037996329367,2.3214736521844,-2.82069662940759,7.62228752391197,1.21461307354466,-1.62600974272192,1.66199589728015
-1.37812674880028,-3.12130335688591,7.26528765499592,3.15086288160968,-2.77429771177738,9.89094497798622,1.16176500835495,-1.6599820418251,1.77450726781635
1.82346238732338,0.375516448393464,28.0050405621529,3.93605878463382,-2.56788135321096,10.7688335054666,1.08339093262059,-1.69191882984798,1.87423445866046
8.57418863296509,-3.50278126090765,25.9361600089073,4.36185180447094,-2.28860756503419,9.44008586436941,0.980620839026904,-1.72171544209805,1.96058862326598
19.1936935400963,-1.75235366687179,11.4914311802387,4.11238903983076,-1.98742235932292,5.7685912250291,0.855466311130204,-1.74946040882755,2.03354832112893
6.01110725998879,-3.25038502782583,4.49412785053253,3.19963847774917,-1.69992463970981,0.453649885599624,0.710795763663567,-1.77543374295179,2.09356440010801
-11.2935413758457,-1.72484397903085,-3.76803815245628,2.08360657576652,-1.49186424188363,-5.21799817661793,0.550264956525931,-1.8000949329052,2.14141308777616
-13.1076796469092,4.46229473143816,-20.8916173768044,1.28300096726592,-1.4489707070414,-9.70648302548802,0.378205369927667,-1.82406235350089,2.17802227736945
1.64955216050148,-4.21792204767466,-36.7200020813942,0.835500379624271,-1.59760746658479,-11.6424419721496,0.199478766117498,-1.84808614005389,2.20430522908022
14.9412217569351,-4.8436682626605,-12.0403888356686,0.261159298657562,-1.87922020885796,-10.348702466354,0.0193084575488349,-1.87301649745984,2.22103693580215
12.0114158821106,3.14527080148458,0.290440465640277,-0.895752763706351,-2.23000610726244,-5.99224948627361,-0.156904176167794,-1.8997687668122,2.22880000613577
-2.54290380120277,-3.7691450303793,-26.9710797572136,-2.53223383761186,-2.59498346501411,0.72013898703226,-0.323771980045277,-1.92928575315482,2.22801080494483
-15.4606252455711,-5.4008017873764,0.345384393967688,-3.99997813393325,-2.87332327811342,8.58990772339148,-0.476116380242143,-1.96249733050184,2.219017408609
-17.2655262315273,-1.08232064053416,34.71474391222,-4.6169831584791,-2.95007424489537,15.7374516555913,-0.609152884049914,-2.0002771978733,2.20224344814815
-10.6251565334201,-5.09269035995007,38.7603458833694,-4.19202035193191,-2.75094998268501,20.0254280469949,-0.71865343047726,-2.04339674867043,2.17833871812115
2.47874464273453,-3.76741162329912,43.9884396314621,-3.15032559969796,-2.24930712003736,19.9777082256453,-0.801072906866639,-2.0924765098791,2.14829103817101
17.788546807766,-3.8044014018774,29.7086408758163,-2.16997714864116,-1.49450956523898,15.3804245892875,-0.853634015819759,-2.14793662357679,2.11345836908134
4.99304503440857,-3.84266324222088,7.14913037717342,-1.57358027702021,-0.662075454106194,7.30237778032884,-0.874372958043272,-2.2099492154357,2.07549764017728
-15.0582046616077,4.49694503903389,-7.38754357874394,-1.04017979681764,-0.0598097898113304,-2.33979557386997,-0.862153201745754,-2.27839701167913,2.03619324203478
-18.5968085968494,10.68179646492,-9.70247379720211,-0.0305470477755137,0.000428472235644531,-11.3605695625471,-0.816654011775116,-2.35284389400248,1.9972153804822
-3.94165017127991,-3.79013156443834,-43.5017735338211,1.48357837988482,-0.568048613468973,-17.7296166900887,-0.738337305929055,-2.43252341143688,1.95985839069355
17.3979457855225,-2.55437136054039,-31.4920416498184,2.80030962552289,-1.56831114323309,-19.9599246713771,-0.628395856246965,-2.51634959909639,1.9248169592157
24.6182864785194,0.35956772916019,-19.1389776349068,3.04015918542349,-2.68586722198092,-17.4374883454944,-0.488689669746429,-2.60295074066797,1.89205290242367
8.90652799844742,-10.5577711737156,-38.4631342506409,1.93469326435289,-3.61874395604062,-10.4411831824041,-0.321681728725428,-2.69072242990814,1.86078819784308
-9.17975033260882,-8.73373809814453,-15.2433731174469,0.0892420958077544,-4.15721710630177,-0.159411080381016,-0.130383445797165,-2.77789327879977,1.8296349581241
-14.6258653369546,1.69429651647806,20.4813626933098,-1.48874165407794,-4.27745102167146,11.1872127718472,0.0816873288160608,-2.86259573663142,1.79684483008999
-13.271753102839,-6.637291431427,38.4774014568329,-2.09547111760983,-4.08959791285048,20.7289271858313,0.310542619237353,-2.94293556851312,1.76063369755463
-5.88259452313185,-4.34137489646673,53.8477527093887,-1.71295765818768,-3.70486133519803,25.8843872538934,0.551767241578629,-3.01705581264898,1.71951780979663
12.3143273806572,-2.40746459886432,53.6529281616211,-0.898360332477822,-3.22446976067098,25.2406536504423,0.80057872327399,-3.08319335719224,1.67259082807906
18.2558141827583,-1.32745448559523,35.0113380789757,-0.258793663469604,-2.7641384691003,19.0262632939162,1.05190770159793,-3.13972791669492,1.61968221055537
-4.0669752985239,-7.87481544792652,-8.94660189092159,0.125735282766645,-2.43906440697639,8.97386687217811,1.30049556518547,-3.18522419672724,1.56136453288633
-15.6892583942413,5.07107437312603,2.92796575605869,0.725344351151896,-2.37766773378467,-2.43981974276351,1.54100383454299,-3.21846865061344,1.49881326000562
-12.7459577304125,2.78907713502646,-21.0481520175934,1.93096607370993,-2.66837864799535,-12.7467746425668,1.76813197112951,-3.23850244185872,1.43355645686782
6.67249166965485,-10.2969900333881,-45.1939764547348,3.47185795048134,-3.22949007129493,-19.8355785734489,1.97674268729224,-3.24465181127779,1.36717478234185
24.3626298379898,-1.63013326495886,-26.7250382781029,4.53281534912349,-3.84436105089305,-22.2560927690557,2.16199212211292,-3.23655574491719,1.30101977226359
20.5474198579788,-3.51582493722439,-32.835937628746,4.47020300724227,-4.31144803505815,-19.4761462837967,2.31945703398676,-3.21418891715842,1.23601144075316
0.931587753295898,-11.8140407788754,-39.6584688520432,3.41799349321086,-4.48861709677918,-11.9098400925525,2.44524767260523,-3.17787638655183,1.17255729251548
-11.6232028627396,-2.102377936095,-9.93331426978111,2.1847795831779,-4.32290461472036,-1.02861095964906,2.53609768315731,-3.12829632528286,1.11060779367202
-10.6657695391774,-3.33730505794287,18.5361437344551,1.58669797331931,-3.88791456298937,10.6005634345115,2.58943015132115,-3.06646817150082,1.0498329003983
-4.84986309528351,-5.01711802124977,46.7160768556595,1.86430610829042,-3.32103451603622,19.892595349684,2.60340593371933,-2.99372553775037,0.989875528085746
8.69986166954041,0.316239422634244,57.6526201343536,2.59763080228118,-2.75466762004268,24.3051517372259,2.57696166978462,-2.91167536767313,0.930617158571352
19.2974746012688,-2.6026164445281,50.4769451522827,3.09511350022081,-2.29417801922473,22.7946039480454,2.50984022890927,-2.8221465174565,0.872385214994418
12.5896213102341,-0.121490066405386,19.9177378821373,2.97778047185184,-1.98919014773314,16.1851101894497,2.4026101377846,-2.727131753487,0.81604547168329
-5.44079615771771,-6.79538493990898,-17.6605723071098,2.49863254118284,-1.84042452015702,6.67805748164377,2.25666772358389,-2.62872713527203,0.762952811795712
-12.7490529540181,3.11592508792877,-3.8813601154089,2.2662116717988,-1.85644227065475,-3.22762445643795,2.07421817608352,-2.52907215911484,0.714770433653796
-8.91812799721956,0.827208521962166,-22.3148179721832,2.60842239155863,-2.04496038572177,-11.5406479421445,1.85823690915803,-2.43029324753532,0.673198904162955
10.3336485671997,-6.9986879503727,-32.5974437355995,3.1960351183147,-2.33240719310343,-16.9489517315174,1.61241563286447,-2.33445238357156,0.639673690805657
21.296146466732,-0.719998507350683,-10.9375466609001,3.30599372501474,-2.57845349720976,-18.7765201247973,1.34109572159058,-2.24350175319015,0.615091596862923
12.1402160096169,-2.57743833392859,-29.021408264637,2.49040440608613,-2.66024090883753,-16.8620926945067,1.04918695658822,-2.15924414887358,0.599616624950275
-4.51653145730495,-9.92993808746338,-35.6142281126976,0.988291111979475,-2.50591095408582,-11.4751390530063,0.742067631204362,-2.08329808667599,0.592598820773151
-12.3704501259327,2.35775654152036,-7.08658914327621,-0.513165465617948,-2.13893387391846,-3.56884511563603,0.425465351071534,-2.01706659465862,0.592618991781075
-10.988097082749,-1.19756904177368,11.5706445801258,-1.47187377265619,-1.68655578704499,5.06397789665887,0.105324513379368,-1.9617094712788,0.59764990130375
-1.21351768791676,0.683920455873013,31.6266141486168,-1.87125615501721,-1.2704722666034,12.2635795244291,-0.212328813224131,-1.91812009703994,0.605302714906352
7.47044247865677,-1.59374443396926,34.6876408982277,-2.11981284240783,-0.922664780073609,16.2903730053182,-0.521514459194299,-1.88690889492172,0.613110472333603
13.5666863679886,-3.91866564363241,30.9778047609329,-2.58892578948669,-0.622102396317335,16.3907083953631,-0.816412718737623,-1.8683956134849,0.61879401207145
-6.80108626753092,-3.50778179973364,15.3544982814789,-3.16478449077381,-0.399966392447621,12.9196991394939,-1.09146504359566,-1.86261182766826,0.620463185079273
-18.2652065652609,3.51800302505493,4.38162742137909,-3.27111216815708,-0.413509977933361,7.04753302665332,-1.34146107293881,-1.86931419054104,0.616724973969414
-18.0643231326342,5.96407284200192,1.726224360466,-2.43251587525527,-0.86323234822783,0.301269021322204,-1.56161008805892,-1.88800858554221,0.606693833538506
-2.94804392516613,-0.316793153956533,-20.1513201141357,-0.838493823292072,-1.79037940248282,-5.79345583605504,-1.74759352413642,-1.91798503824693,0.589921163270673
16.0555864548683,-6.69667224526405,-19.0991195046902,0.6675912200365,-2.9938079215274,-9.99875390440022,-1.89559806617109,-1.95836204109406,0.566275465841635
20.3864226222038,-1.61210586056113,-1.95439090132713,1.20134390919111,-4.15151291041026,-11.5544214699496,-2.00233555519501,-2.00813645754268,0.535810470987523
5.90592988371849,-8.95961428463459,-34.2418819212914,0.531879697721434,-4.95601141535364,-10.1189070232368,-2.06506148348,-2.06623245508267,0.498655619919154
-12.4285346120596,-11.9731131112576,-22.2142177963257,-0.770332106265085,-5.19064351671138,-5.81156324576092,-2.08160322714777,-2.13154156908077,0.454953764269106
-16.1780306589603,-2.12167886406183,-4.6685467851162,-1.8591977629737,-4.8212668311058,0.439230173602527,-2.05040196883139,-2.20294684186673,0.40485717140814
-9.67122970285826,-4.17749176740646,18.1143524944782,-2.29678532152511,-4.00298765311483,6.8598737287395,-1.97056338521071,-2.27932686318002,0.348576654784961
3.307815502882,-1.51971122860909,36.2206896257401,-2.30166246240011,-2.95262935498088,11.4568692187277,-1.84190757475012,-2.35953969389032,0.286462105553856
11.5066514825821,-0.197096867132932,27.2397031831741,-2.4262068992914,-1.84205432515742,12.8630787266777,-1.66501038811318,-2.44239082614652,0.219080799529107
11.92534252882,-6.35829562962055,11.3462120711803,-2.96005280091124,-0.792654253231998,10.7829144695459,-1.44123314137203,-2.52659229258626,0.147258358430937
-12.091784107089,1.69947027906775,14.5383801734447,-3.54245029016635,0.0516331793502534,5.82274014647259,-1.17274054866463,-2.61072140990375,0.0720579206928667
-22.267883541584,4.6467518734932,5.19435180544853,-3.38858612971829,0.483305083249515,-0.861022030754563,-0.862505020245898,-2.69318790040777,-0.0053082594186493
-18.0209625202417,6.19221891760826,-8.06194389045239,-2.01501576102777,0.346007862379907,-7.70868083854803,-0.514291353080274,-2.77221771194382,-0.0836207896876892
1.65415859699249,-3.1160356003046,-35.5056757235527,0.213502366724293,-0.314137110657986,-12.9528424194094,-0.132614404161184,-2.84586045028363,-0.161818975226774
17.7273498487473,-1.83578130125999,-31.1918526148796,2.24183778493558,-1.2701920901684,-15.1539353724638,0.277333013128822,-2.91202435259937,-0.239151804567843
28.5257047104836,-1.75875680655241,-17.7513690412045,3.07195128457068,-2.25622739644982,-13.7365423302577,0.70977603009601,-2.9685384453822,-0.315275239862506
5.69334266424179,-10.1900713562965,-17.8290773677826,2.52135075666989,-3.06667181176213,-9.0450033908622,1.15846487602596,-3.01323732766524,-0.390267023031453
-12.5236927843094,-2.91594680428505,-13.4965455079079,1.3416102071546,-3.62573829476255,-2.10735910570284,1.61678165172795,-3.04406125326508,-0.464548590125596
-16.7585492455959,-0.284823666829616,7.85642420053482,0.560498476428061,-4.00867502255652,5.49209393700323,2.0778431496523,-3.05916328973575,-0.538725182428891
-7.05585383892059,-2.03442013397813,26.734225423336,0.675328598674863,-4.31922729580111,11.8078993334144,2.53460533493351,-3.05701591234698,-0.613374452727599
6.42372538805008,-5.67837963938713,39.0347276473045,1.39203092863762,-4.54785200447843,15.0836562388846,2.97997864410113,-3.03651051600405,-0.688827006152646
20.7340910482407,-7.68356179475784,24.6916854071617,2.02240098478018,-4.59070293766975,14.4048493578457,3.40695925401727,-2.99704403268262,-0.764986270665561
15.1701963829994,-9.15212918221951,19.4482462263107,2.18150276886736,-4.39196397414801,9.97126695611141,3.8087740294041,-2.93858702212151,-0.841227528442912
-6.20859316796064,-1.49366626828909,8.54803111374378,2.21537424572552,-4.05779688133283,2.92136283749084,4.1790321016144,-2.86172816410505,-0.91639774466959
-16.793312112093,1.27128072336316,-4.93787597000599,2.92376057450576,-3.8105074234119,-4.97838676276707,4.51187695361205,-2.76769182843386,-0.988914075659498
-10.8875121096522,1.01507049769163,-23.5227778816223,4.78299799966825,-3.79249677643997,-11.656201541398,4.80213702754458,-2.65832795573464,-1.05693634529457
7.08838073015213,-6.66182342469692,-45.033814201355,7.39156307523501,-3.91811819558619,-15.2360314106792,5.04547457214351,-2.53607547840609,-1.11857274555735
27.2188941121101,-4.4167659714818,-31.1764323377609,9.63111002049402,-3.92670563515207,-14.715634852778,5.23852812201161,-2.40390091176811,-1.17207206950359
37.3556341838837,-13.2659921336174,-14.5153947687149,10.4400014676153,-3.57411761611038,-10.3800022950025,5.37903585266388,-2.26521298313002,-1.21596191855711
11.8955918955803,-5.60831011533737,-3.57509436160326,9.61962755250301,-2.83632248912863,-3.58476830843815,5.46592163191913,-2.12375384320553,-1.24910970599442
-6.37985343664885,6.15515634119511,0.926731640696526,7.95491427219469,-1.97530730126228,3.77872181517706,5.49932837653955,-1.98346888920879,-1.27070675798005
-11.7993100346625,3.33468462824821,23.4619949054718,6.50572118250745,-1.33432240029133,9.68623868552126,5.48059390417508,-1.84836044480617,-1.28019769207096
-2.29301953196526,1.4744587495923,42.4481707620621,5.76144219589514,-1.04281360174363,12.3914811694253,5.41217640533706,-1.72233378990832,-1.27719134854675
14.0714718174934,1.75267555609345,29.7695712018013,5.3925539842429,-0.923796006729811,11.0616277504187,5.29754271661023,-1.60904518912104,-1.26139293446821
26.0977068829536,-14.9848630356789,-1.35614253357053,4.72276521212158,-0.633986306232848,6.1672059209164,5.14103078116673,-1.51175995925526,-1.23258889678803
10.1575725317001,-6.43504208922386,1.20433003105223,3.48310820909192,0.0261877170425306,-0.87282280321543,4.94769244947396,-1.43322572021887,-1.19069784363159
-7.27258761137724,8.81164873838425,-6.80645021080971,2.15291514676872,0.861785186242881,-8.33707256640744,4.723120400051,-1.37556420156119,-1.13587805615681
-16.8491612076759,4.48697407454252,-16.7904504847527,1.55103807103897,1.42305757215345,-14.482895377411,4.47326593325548,-1.34018565810985,-1.06866263518123
-11.3062576080859,8.44275608897209,-39.4912665510178,2.08142672296626,1.37683636023952,-17.6593131615061,4.20425937636988,-1.32773197639555,-0.990082477335912
6.03144387602806,4.15343369096518,-39.9339007759094,3.31247604595174,0.71772948261884,-16.7202913572264,3.92224598830965,-1.33805514801909,-0.901736180018565
27.0657321453095,-6.73290451705456,-20.1002902936935,4.24908544139658,-0.256016658140658,-11.563183802029,3.63324481139592,-1.37023513538396,-0.80577426102229
23.0197957134247,-6.00916423022747,-7.95218522071838,4.13307894105146,-1.15411181723361,-3.24905352084302,3.34302897188867,-1.42263607805429,-0.70478239455844
-1.28908944189549,-5.5166713821888,-2.33507095277309,3.09957463146365,-1.76542345049503,6.32062834780633,3.05701998130885,-1.49299481575635,-0.601572156849744
-16.101507562995,3.12446874707937,30.3229025745392,2.02954338335849,-2.14538791080026,14.7894990031157,2.7801900573302,-1.5785330874248,-0.498912067158337
-16.3000784218311,0.0105169345485047,42.0749687147141,1.72348540004846,-2.4574696065956,19.8233660269324,2.51697362615349,-1.67608501339236,-0.399249683577321
-1.44986331403255,-2.01924821734428,52.5255007839203,2.18579148976075,-2.76787201157466,19.8509922494978,2.27119530522068,-1.78223316590274,-0.304482268223049
21.6970339107513,-4.95261797010899,27.5630097699165,2.63625143882044,-2.99861475948739,14.7375253858459,2.04602115560672,-1.89344773831703,-0.21582640922679
26.1819629216194,-7.83755874395371,1.95821424946189,2.24312393365096,-3.04120378821299,5.86044580066938,1.84393340244984,-2.0062233396322,-0.133815957590337
2.31672765254974,-2.76593444019556,-7.45535373866558,0.952238105937894,-2.89716594421989,-4.48436830253204,1.66672231413834,-2.11720764638816,-0.0584271921477892
-16.1059543704987,-1.13319119744003,-19.2617983996868,-0.395363658602807,-2.71465667389597,-13.8131611744578,1.51548860706074,-2.22331675126507,0.0107008139640354
-21.602672713995,0.908886961787939,-36.7552257084847,-0.787644549604788,-2.68716023722268,-19.8997155834303,1.39065597175758,-2.32183380195577,0.0740048153619971
-10.6212474504858,-0.192041766475886,-50.9575254678726,0.0970987337675356,-2.91115636382863,-21.15104769761,1.29200018787705,-2.41048952093269,0.131757437800411
10.3799374651909,-5.94908467411995,-34.6937921690941,1.62235745814487,-3.32542682909696,-17.11586563148,1.21870200280022,-2.487524265491,0.183904811150333
29.4424943304062,-2.11317715868354,-10.5219745194912,2.71042890195563,-3.76688683284526,-8.75006675640383,1.16942406211574,-2.55173103941532,0.230018884721226
13.0602403092384,-8.77001071572304,-3.48511828422546,2.74471945617625,-4.06964828521131,1.88654400018971,1.14240289811674,-2.60247797475677,0.269373165370567
-7.04664593607187,-1.60502385914326,20.8877465200424,2.05113615334598,-4.12923355405581,12.1972378223849,1.13554261439473,-2.63970834167376,0.301119515193541
-16.2514319264889,-4.94357642054558,40.7177457618713,1.49206908956659,-3.90700930562061,19.5809542629692,1.14650065263022,-2.66391673597515,0.324518037536548
-12.040589979887,-7.10886411130428,53.4489164686203,1.62035714578713,-3.40715183572637,22.0659900026312,1.17276423595233,-2.67610160609162,0.339158510912063
5.30485716462135,-2.19076971039176,36.7237138938904,2.18890409424485,-2.69955253583911,18.982186107478,1.21172160492484,-2.67769619877801,0.345113506784064
26.605104868412,2.38684249252081,14.3126951909065,2.40574314283001,-1.93007127279311,11.2048438470303,1.26073092341983,-2.67048193871479,0.342980358291309
16.0886770176888,-6.55785349845886,1.35180112212896,1.72865150085847,-1.24818692073958,0.765874191299693,1.31718418789193,-2.65648998571201,0.33379791146401
-4.66326967298985,0.439713394492865,-16.0829876768589,0.46854840365881,-0.785034168362222,-9.79411404654327,1.37855998328905,-2.63789787386284,0.318856691149003
-17.9432746589184,6.09377051711082,-31.808305850029,-0.420344658121549,-0.682206645090271,-17.9576224447954,1.44246175063855,-2.61692838792475,0.29944841522349
-19.097379373312,0.137598140537739,-45.8028727483749,-0.149781383723716,-1.00016600098887,-21.6930050817685,1.50664543474657,-2.59575717318845,0.276615944238874
-4.58222901821136,-6.05066835165024,-47.7065016317368,1.23011766676244,-1.62392998904924,-19.9761963238269,1.56904547713121,-2.57643403567561,0.250965131761682
22.2515815043449,-2.40904334709048,-24.817349088192,2.83159968806882,-2.36288754705868,-13.2124137908662,1.62780607849903,-2.56082042027905,0.22258594077855
25.2740821194649,0.777947338074446,4.54094562917948,3.64142333429775,-3.07668154449601,-3.17747210748368,1.68131655854477,-2.55054272138962,0.191104176344535
5.78172215938568,-6.45461447417736,7.23296950936317,3.35595117879092,-3.64337667026129,7.59596658791297,1.7282418540209,-2.54695898881565,0.155852959166303
-9.77188569221646,-5.41219625651836,31.2220336031914,2.53664253080449,-3.91593886245146,16.5118702563547,1.76753800897247,-2.55113570592323,0.116123204163012
-15.2152556115389,-4.86058893531561,45.2442437982559,1.97996794854921,-3.78451874259931,21.4077930954809,1.79844868310629,-2.56383125412498,0.0714330957942318
-4.36548325896263,-8.60225994586945,45.8634405469894,1.97117082441222,-3.25235749070129,21.0542883772997,1.82048679784529,-2.58548322143753,0.0217522818825923
13.5752045917511,0.347631917484105,25.3645806455612,2.08347749772629,-2.46974121979861,15.5714406830903,1.83340892453943,-2.61619809489942,-0.0323724876272741
24.1821543574333,2.74542357712984,7.84880820214748,1.67007722890683,-1.6834430851121,6.38116895498582,1.83718719762019,-2.65574405831641,-0.0898198666424802
3.57625064849854,-3.04923496216536,-3.01087781220675,0.603195732303182,-1.09594779081718,-4.27337540199905,1.83197858966173,-2.70354986645129,-0.149023226090779
-12.0648430609703,-0.128909214623272,-26.2890535068512,-0.484337106518072,-0.799568870485061,-13.8647582243449,1.81809003270963,-2.75871401385486,-0.208195185769127
-18.6298143750429,-0.00422650965687353,-37.9898956990242,-0.720027170428733,-0.833057805723007,-20.0584618279264,1.7959418209667,-2.82002806497422,-0.265593877888143
-12.7032294943929,-2.40848815396428,-49.9681531906128,0.248541165011111,-1.22312934797006,-21.2521304898122,1.76603697024231,-2.88601643255026,-0.319768628162455
7.02761061787605,-0.488143250495195,-39.044714691639,1.91544681986386,-1.98581340540613,-17.1159730446952,1.72894485317842,-2.95499290330751,-0.369728542380815
27.4155242800713,4.92166397988796,-1.75386517211795,3.26918126501132,-3.08987310519,-8.78534733218785,1.68530142163815,-3.0251322615668,-0.414996985347457
15.6384320569038,-6.65023248910904,-2.24803909465671,3.60062418105164,-4.35273656096567,1.56113791356226,1.63581950794353,-3.09455339726722,-0.455544099868454
-2.80587998628616,-7.94737062335014,18.8082708120346,3.04669719613242,-5.41299519071167,11.3882504894256,1.58129763055043,-3.16140810810164,-0.491620735827579
-12.6702187460661,-14.9974918520451,34.0054696369171,2.33324443848486,-5.90693365540715,18.2856695484484,1.5226181563322,-3.22396763032708,-0.523541648323984
-10.8283788523078,-7.27360999703407,53.3996174240112,2.03099817859999,-5.70688113436604,20.4175055913404,1.46073317718852,-3.28069782891062,-0.551477561652074
4.32503455996513,-3.75454336345196,34.8463764309883,2.05635511388919,-4.99808277908923,17.120597667638,1.39664266105844,-3.33031528859547,-0.57531278144456
21.0801386260986,2.90636438727379,16.4619901621342,1.82725268753849,-4.12351112208436,9.23687516709786,1.33136991204572,-3.37182042542025,-0.594608207397555
14.3564370417595,-4.33707105338573,-4.96595605373383,0.925096903590483,-3.34257142090395,-1.17870744120562,1.26593545457028,-3.40450853921138,-0.608681992671878
-5.21522314935923,-3.49518426597118,-17.8700569939613,-0.370687884377419,-2.73713407598765,-11.5247288587205,1.20132743773956,-3.42796319993421,-0.616788461939711
-16.8398986333609,-3.4471675157547,-35.4411318182945,-1.23791954702708,-2.30553071856738,-19.2764445020986,1.13846849129633,-3.44203745823797,-0.618349255836874
-17.6015633761883,-0.351800507158041,-44.1288570070267,-1.00692199988424,-2.06499688950711,-22.4840764258664,1.07818436351038,-3.44682780734905,-0.61317627049514
-4.95550561755896,-4.81451784610748,-48.3727333831787,0.248210597516246,-2.06221645579712,-20.2446294829827,1.02118323449787,-3.44264490787849,-0.601626798935373
18.9514527511597,1.11845884524286,-21.2290999531746,1.71284895130791,-2.35509051161502,-13.0525998728017,0.968051994097399,-3.42998438657603,-0.584646681517366
22.1441050028801,4.92869993448257,2.25628235310316,2.46558415646454,-2.95382739978681,-2.70304923990704,0.9192679465871,-3.40950029105577,-0.56368395416629
4.86786199450493,-8.69853844463825,5.31218138694763,2.22550731076035,-3.70314164453774,8.28600010669778,0.875216986654402,-3.38198259232133,-0.540487402211401
-9.25680903352797,-8.33797632336617,33.8038342523575,1.50107920280305,-4.29817892492927,17.2815705565322,0.836207889906853,-3.34833823730167,-0.516833317996866
-14.571166973412,-9.55631679475307,46.7004577732086,1.0318446268379,-4.50440165749346,22.0183046926289,0.802477686508165,-3.30957305770122,-0.494242025842464
-6.10682676494122,-2.75459464251995,50.1776986885071,1.10569990829686,-4.32618620167867,21.1865951843406,0.774190292975076,-3.26677060512277,-0.473749259599626
11.2182387399673,-0.339290608540177,29.2222554445267,1.34567684613254,-3.94857197439957,14.9606907738315,0.75143374228461,-3.22106483546102,-0.455785612793638
21.4861950087547,-0.537410610504448,1.47923767894506,1.12883731366086,-3.54518163145322,5.00427900311242,0.73421879125307,-3.17360608451906,-0.440192041709353
4.34829478383064,-4.71886499941349,-11.705986572504,0.268106762687063,-3.14471308419973,-6.12137815511465,0.722477056827946,-3.12552221206031,-0.426366234580507
-9.44585130628198,-9.07996050775051,-28.909431746006,-0.719474675266902,-2.68302689601887,-15.7273927377111,0.716055420331863,-3.0778777848332,-0.413502469288231
-18.6228544342518,0.1082490739692,-39.1516041326523,-1.04178318308745,-2.1703588158443,-21.5753375489893,0.714707109799715,-3.03163391878472,-0.400865474870141
-12.4037459260225,-0.913388879299164,-47.6939605236053,-0.332925216583259,-1.75477478635887,-22.2988261800618,0.718085227262975,-2.98761112547921,-0.388032079858509
5.51174568772316,-1.19449457578361,-35.4316336011887,0.990401327595359,-1.6264648603366,-17.7614679608224,0.725746053655402,-2.9464579294081,-0.375043553963506
24.5722150969505,7.9756337249279,-4.30960024952889,2.02975963036953,-1.89147797197225,-9.13808951852377,0.737164931267486,-2.90862858346833,-0.362433740188062
12.8113594222069,-5.41842003285885,-5.10374861419201,2.15654579974928,-2.46139307001731,1.47322511221749,0.751760047851794,-2.87437279717141,-0.351128252622578
-3.27811574041843,-7.69464986979961,21.1035882997513,1.52047214917754,-3.05091709513471,11.609684660834,0.76891502422419,-2.84373848719646,-0.342240968293978
-13.2646309018135,-8.12550078570843,34.5416195511818,0.815994550583643,-3.37980858259277,18.8772591660488,0.787993428908394,-2.81658573731579,-0.336818103818215
-11.6696579678357,-4.50322202503681,50.2138906145096,0.597544408257512,-3.384795888503,21.4335147585332,0.808345081966897,-2.79260790502103,-0.335592019870973
1.94276663661003,-0.0566420922288671,39.4970202112198,0.806963939805878,-3.22560184426785,18.5721845489259,0.829309389175783,-2.77135555983281,-0.338804447128864
18.6520261931419,4.10047662824392,19.4678917014599,0.897495013560693,-3.10737908946863,11.0513675805534,0.850220856104845,-2.75226068688849,-0.346142344736142
13.5334811997414,-4.81606063395739,-6.38101206243038,0.443083526928833,-3.0749811360297,0.858032437900581,0.870417577781519,-2.73466075857174,-0.356802003350615
-4.96755439013243,-6.81482810139656,-14.711119787693,-0.345457250931561,-2.98200744701965,-9.46121209061214,0.88924985034968,-2.71782315227765,-0.369664897766564
-15.8291319787502,-10.0400037360191,-32.8795859241486,-0.748285486749855,-2.68697019445196,-17.4695057208601,0.906086977983177,-2.70096969855902,-0.383541140372117
-16.4546823120117,2.16801921755075,-41.1658202362061,-0.194192341633054,-2.25586437282537,-21.3103243970369,0.920324873527682,-2.68330022400514,-0.397420672141255
-2.35438839912415,-1.89548078835011,-42.3435898017883,1.17332742046998,-1.94350354452643,-20.0935583169434,0.931400205102602,-2.66401432016822,-0.410671736906993
20.190225148201,5.04300072133541,-20.320573618412,2.51999420199276,-2.0023726629287,-14.1511476645247,0.938814510892361,-2.64233222687456,-0.423139849403563
23.675088493824,5.76335605502129,-6.59833786547184,2.96849659774336,-2.48045386011443,-4.92188731299683,0.942164789023293,-2.61751711204235,-0.435124879944431
3.78868116259575,-11.800603877306,-1.11365733101964,2.33656472664534,-3.11638777300968,5.46374633887034,0.941170999654558,-2.58890059040399,-0.447243371253431
-10.5245907830447,-9.91926691889763,27.6231893134117,1.24779339679635,-3.49007344434623,14.5700048140691,0.935690990108048,-2.55591087482679,-0.460210698186804
-15.206662543416,-6.9959537923336,45.1454071426392,0.527367535642665,-3.36148841451945,20.0695664607263,0.925719876529379,-2.51810001867672,-0.474596895765192
-6.94401677638292,-2.09163148462772,48.4319960832596,0.502850945717469,-2.83335087102393,20.4115436045959,0.911378686144019,-2.47516556380052,-0.4906169911865
9.63498932719231,1.66306580677629,30.3642961835861,0.802125769700523,-2.22287327233278,15.4491702647161,0.89290006569393,-2.4269636648659,-0.50800954963936
21.4436904287338,6.94721432626247,9.14657081902027,0.777574999813875,-1.81342330728664,6.52963032195842,0.870615610521086,-2.37351417290032,-0.526036151779208
4.43267478346825,-5.42431227207184,-12.1240168833733,0.191757105969678,-1.65403359314785,-4.00468328066029,0.844943816515971,-2.31500072825803,-0.543603969526551
-9.61355955591425,-9.29945504307747,-23.2540351724625,-0.498590743263865,-1.59355230962679,-13.5454199492587,0.816375297433626,-2.25176904974806,-0.559481992920413
-17.3904344522953,0.399323277287185,-37.1793195819855,-0.560100192638421,-1.53550822849684,-19.8298064708043,0.785454773529078,-2.18432479371982,-0.572558034034451
-11.9109355741739,-0.417833990603685,-45.3423413658142,0.320721640915528,-1.57317965971217,-21.3837239817954,0.752764168235872,-2.11333052724352,-0.582074311919848
7.0392559325695,-1.54059455931187,-34.3676976299286,1.6891015277211,-1.87818471510986,-17.8776701185897,0.718912544109427,-2.03960096005268,-0.587785480314482
25.3080193591118,8.9937854129076,-9.2471780115366,2.63068928308431,-2.53589377118105,-10.2330489919344,0.684534260475056,-1.96409618839716,-0.590002182404749
14.1260544061661,-4.94341971516609,-7.90066072583199,2.52948363768442,-3.40065639849532,-0.309000697013587,0.650289765986517,-1.88791280895987,-0.589510951100193
-3.59495062887669,-10.1605721533299,16.2689536929131,1.57976206506047,-4.06858253919757,9.56741219151584,0.616859779345116,-1.81227147113252,-0.587390833539497
-13.1427743428946,-12.9888516533375,32.495419178009,0.546212743627153,-4.11856572543559,17.0004810633475,0.584926734197267,-1.73849726657335,-0.584771312110333
-13.120884706378,-4.43445292174816,49.9519868087769,0.0634714042334469,-3.42365629035531,20.0409104087442,0.555144977700338,-1.66798804312253,-0.582589593960264
-0.540030126571655,-2.95929426044226,36.9291593241692,0.137526795008911,-2.22158780369069,17.8299241441265,0.528107246986803,-1.6021671066516,-0.581405432910027
15.7051791930199,6.79163161218166,21.3700646281242,0.225615440704741,-0.93636453073809,10.964423982629,0.504315102005467,-1.54242099395582,-0.581317731407592
15.7718093848228,4.15013878494501,-3.85431498885155,-0.182947543223905,0.0846620639870607,1.28519979851029,0.484156326999593,-1.49002802462397,-0.582001536477801
-3.72433489322662,-3.40717782318592,-14.5440274143219,-0.998774331316559,0.731125052828059,-8.74814757689826,0.467887820075199,-1.44608652517436,-0.582853046916245
-15.0206631982327,-0.440440751574934,-28.3050190973282,-1.5561929891082,1.0513807949933,-16.6973406727586,0.455622435663023,-1.41145170972135,-0.583202773341008
-18.2716086816788,2.54239655524492,-44.0275317764282,-1.22412594229555,1.07059825260461,-20.6228567877172,0.447322283037689,-1.38668799023907,-0.582540545208241
-4.65243887543678,-1.03107366912067,-43.1472732210159,-0.0171281599673948,0.738669238478048,-19.5204853318837,0.442804443874837,-1.37204078398423,-0.580694083761048
16.3428414487839,4.49240584552288,-21.3866847538948,1.34441444442446,-0.011246860163504,-13.6675538222683,0.441763426418795,-1.36742979494381,-0.577915030067859
21.0871716570854,7.65847782433033,-4.44487879961729,2.00802766650022,-1.15643607853794,-4.54852111852241,0.443808040384115,-1.37246403756981,-0.57484972441656
5.08338217735291,-7.1882032263279,0.226938972752541,1.70401968430249,-2.44847889352034,5.61681066021843,0.448503689787902,-1.38647675734318,-0.572401256613435
-8.38214911401272,-10.3991443991661,32.6248110437393,0.919109100811027,-3.45109160687252,14.3601540411457,0.4554097641743,-1.40857552384211,-0.571516892568187
-14.4404483744502,-6.95727913856506,40.8398169136047,0.398802414208249,-3.81322030603455,19.4513938406582,0.464106843685924,-1.4376998042094,-0.572953939197242
-7.49268733352423,-8.40132447302341,41.7308203125,0.495055466214833,-3.48509313047592,19.5118075824007,0.474215432534302,-1.4726769541894,-0.57708316813003
7.28703286528587,-0.312408509664237,31.1040367913246,0.914711865255633,-2.71532383295689,14.473004786653,0.485411218336373,-1.51226918112858,-0.583780643070514
19.8634172487259,8.72695415854454,12.3981156420708,1.05047902152782,-1.87771280191961,5.61574737164031,0.49743950199697,-1.55520819571281,-0.592437491550161
6.84817360281944,-4.56249758899212,-15.4210302400589,0.612021556977606,-1.21273787425876,-4.79461133770827,0.51012660535884,-1.60021884121535,-0.602087613321698
-7.35188608825207,-3.37247313648462,-22.3591071224213,-0.0477099404813035,-0.733646369450338,-14.1505910125514,0.523383809124461,-1.64603574677463,-0.611623269478177
-15.5728607958555,-1.56650854200125,-39.6348741674423,-0.25197675473925,-0.397195175899004,-20.1589583122261,0.537202042989024,-1.69141726025299,-0.620046125382681
-11.8913019396365,0.768277285918593,-46.6700569295883,0.356104546405875,-0.256966117014974,-21.3444040754934,0.551640594624318,-1.73515971194662,-0.626692405475304
5.97449316501617,0.27979396501556,-32.6841953659058,1.44083867032177,-0.436526704587763,-17.4348735674747,0.566815496586007,-1.77611407234803,-0.631377234849869
21.3075649094582,8.22265753626824,-5.53872064769268,2.21089704218818,-1.01192042766981,-9.44106750905899,0.582890343624917,-1.81320667409013,-0.634423107162783
13.4621521854401,-4.01196615546942,-12.024817700386,2.0950526016808,-1.87651980083545,0.716244549499121,0.600066451132632,-1.84546497852051,-0.63656579816468
-2.75348542571068,-7.50743956625462,20.2096285486221,1.2259320244845,-2.72390235405072,10.6628957255956,0.618565821853764,-1.87204756077526,-0.638760778485955
-11.8831921438873,-9.28319978356361,37.0250115609169,0.262281877977069,-3.24906383327404,17.9429400476313,0.63860278583839,-1.89227485335727,-0.641936939272089
-11.943958016932,-2.39742054417729,47.2231567525864,-0.222396650593704,-3.36939534281464,20.592296048415,0.660346698217566,-1.90565518171947,-0.646757129086732
0.248079818487167,-1.07956038929522,37.6068867015839,-0.192929481333538,-3.2258447037213,17.8040550929097,0.683883407753422,-1.91190076280508,-0.653444024304378
12.2804299020767,1.06434798069298,28.1002589607239,-0.0868056158587663,-3.00470557158441,10.2607140561075,0.709183389486575,-1.91093065725901,-0.66171460757092
12.146320502758,-0.612861400209367,-9.34069779396057,-0.317407038863111,-2.76554208367811,-0.0233554686242168,0.736080233220088,-1.90286055864571,-0.670839493290354
-2.63737434089184,-7.97248090624809,-24.7557147574425,-0.810180129823582,-2.40704551636275,-10.33326827094,0.764258909313597,-1.88798105689338,-0.679811125063447
-12.452530708015,-8.7333802485466,-28.3357520627975,-1.03006959380621,-1.81851132064809,-18.0961320074548,0.793252596282029,-1.86672629233506,-0.687576629614974
-15.395135845542,2.55615710020065,-46.6168051671982,-0.482625982671683,-1.0836402710718,-21.4867882743141,0.822449601850491,-1.83963481539967,-0.69327503957502
-3.7468250387907,1.62880755499005,-38.6592030858994,0.772278603019524,-0.481391885020585,-19.7572957806262,0.851114197999381,-1.80730529225889,-0.696418714788683
17.4861451864243,4.90968011140823,-17.1853117883205,2.06785899783931,-0.280967634730737,-13.4007137412882,0.878423334102724,-1.77035149539169,-0.696974037549133
19.7914777851105,5.17293813228607,-7.33020636677742,2.65312451873331,-0.548225103304038,-3.96475496436601,0.903515368819274,-1.72936232791281,-0.695322189094667
3.68203847408295,-5.34865514874458,-1.06935151621699,2.33952323348683,-1.08026501791495,6.37552137647462,0.925541442645161,-1.68487190911947,-0.692110526436467
-7.60210481822491,-10.1836604690552,34.2934426689148,1.61705855011944,-1.5373778811629,15.1630815022778,0.943709584861081,-1.63734190687691,-0.688031727123012
-12.7295437189937,-0.436711397431791,44.8241985368729,1.1550718191455,-1.71389630492462,20.1117667655662,0.957316751819723,-1.58715486673176,-0.683585684684095
-4.01285931766033,0.334050333872437,43.2968122529984,1.21623582001651,-1.64813100099171,19.8218271354512,0.965770511623899,-1.53461528084196,-0.678884551559257
8.71187652826309,-2.86195273786783,31.2375591301918,1.48723888879615,-1.48546896274868,14.3197187856991,0.968604903837344,-1.47995544658104,-0.673552515181288
18.1420951938629,4.75496746301651,14.2436664712429,1.43518264580636,-1.33245726719935,5.09063548671761,0.965492757817383,-1.42334478006162,-0.666749488865308
5.244613301754,-5.26485051512718,-27.8637952208519,0.87373813118277,-1.20335579765714,-5.36227676116931,0.956252683559759,-1.36490244753582,-0.657316745919118
-8.00480650708079,-3.22000348001719,-23.0219591832161,0.195431844916982,-1.04904371140266,-14.3300193797337,0.940847582495502,-1.30471319222286,-0.644011194870874
-14.7880668067932,-3.74127193808556,-37.8138243412971,0.0216778058545177,-0.876655066497666,-19.6875729706779,0.919374486618121,-1.24284554957581,-0.625772643803892
-9.94885432345793,4.82994747877121,-43.698777923584,0.605335186009483,-0.819328275904463,-20.3047226243951,0.892050041967948,-1.17937119727748,-0.601961190911808
9.15826934337616,-1.16894809059799,-27.8349614310265,1.53917311434763,-1.04263231708326,-16.2299104103477,0.859197438972028,-1.11438447463354,-0.572510826669678
20.616176097393,5.70804607272148,0.548217617198825,2.06075505716866,-1.59451938902876,-8.63629737743206,0.821237133358091,-1.04802166959468,-0.537966850051976
10.1238340973854,-1.85384057298303,-10.7998423933983,1.71758038955641,-2.31154351600356,0.624902454335388,0.778678057216954,-0.980479507433753,-0.499402680413614
-4.06930716812611,-10.787410043478,13.6470002138615,0.752751340378818,-2.84404838005491,9.45815739787088,0.73210328050063,-0.912030916114605,-0.45823906926468
-12.627477646172,-7.65733644783497,38.6610882282257,-0.153790574984432,-2.8629672679534,15.7516356837649,0.682146956878484,-0.843034271134611,-0.416009374786638
-11.8053928931057,-1.3592152453959,40.4601455068588,-0.487097697881568,-2.28598570504026,17.8405993932254,0.629465544228839,-0.773931460008885,-0.374124829787875
1.9458948969841,-3.32981302052736,30.8153995156288,-0.291805232562733,-1.28467972886671,15.1421862148416,0.574710509487178,-0.705231533376283,-0.333692136868415
13.3102883005142,2.31255347147584,25.479225833416,-0.0485210288260793,-0.149178651551891,8.42638335057872,0.518508729532391,-0.637480228387984,-0.295421867616094
11.1421547698975,5.05015537440777,-11.5225138092041,-0.149169913421984,0.833454467208346,-0.387304537076726,0.461451979384984,-0.571219593414409,-0.259642090886449
-4.96076314151287,-0.043476040083915,-26.167924926281,-0.470852081809118,1.4755242786829,-8.83285401360591,0.404092724690129,-0.506944571669122,-0.226403437996165
-13.1522398155928,4.32960298955441,-23.4310186958313,-0.487379189704295,1.7181384054556,-14.7092954669226,0.346943277641208,-0.445063972587043,-0.195637801237185
-13.2456151717901,-0.188443499598652,-39.3019570970535,0.186165092977418,1.58448845008832,-16.6372613925566,0.290478446430767,-0.385871997515695,-0.167320285496938
3.21237607955933,0.747009793147445,-31.3563956022263,1.35006975694178,1.12531696473984,-14.2827518151512,0.235144025604625,-0.329534158682792,-0.141586062793232
15.8948090744019,3.64055481791496,-3.71458056807518,2.30613391570866,0.391475657925528,-8.40613445518073,0.181371585762655,-0.276088891708019,-0.118768729884944
15.7176477956772,4.49169979423285,3.50785196632147,2.4102375563566,-0.517269301294478,-0.545713539682664,0.129594985457427,-0.225463908291356,-0.0993496344157973
3.09550894975662,-6.65885947108269,-6.99543982207775,1.58449529910664,-1.36663600543642,7.49473055709175,0.080260291488649,-0.177504347388182,-0.0838320012929119
-6.93967960417271,-8.25763616502285,33.587969083786,0.336981415426861,-1.8567099750228,13.858322669832,0.0338221615385976,-0.132007876974303,-0.0725733359019595
-13.5394672867656,1.25431678131223,37.7729686760902,-0.676836354493073,-1.82228162377089,16.8351728091785,-0.00927417332073866,-0.0887604431979476,-0.0656205294720976
-5.84356552809477,-6.39158675193787,32.7041788101196,-1.15112839693351,-1.30390810283631,15.4346090331013,-0.0486196296925284,-0.0475663638696466,-0.0625930736729282
6.8156081199646,-1.47707800984383,27.1812427210808,-1.28177812224104,-0.488931926900132,9.86738598247755,-0.0838683450912439,-0.00826844204775869,-0.0626504136337243
10.8015217137337,7.53096408426762,10.8588665270805,-1.4482527316852,0.342367993543366,1.58557913342385,-0.114758976942662,0.0292430262413599,-0.0645601619912489
1.10405020952225,-0.904941041395068,-35.6961546206474,-1.7310781157673,0.925882156941239,-7.07922228845508,-0.141128329827106,0.0650304086128735,-0.0668582242253679
-12.6585892188549,5.75836311757565,-23.4629515099525,-1.76902853860913,1.13393112872184,-13.717412918528,-0.162917716808538,0.0991142206599146,-0.0680669027677084
-15.4879808592796,-0.146911274995655,-35.9450331687927,-1.13051061762794,0.987227491678136,-16.682273496068,-0.180171517481643,0.131479903685527,-0.0669207438797413
-3.63191731095314,-0.499921735525131,-34.5074881839752,0.168534238674481,0.601979322124409,-15.4560332236637,-0.193025686356878,0.162083212297329,-0.0625477966189134
12.4457236719131,-2.99170859277248,-8.88342214107514,1.54212297557178,0.104642955023521,-10.6405441185499,-0.201685105078415,0.190853586184402,-0.0545664642197511
14.8547648262978,4.58389781355858,4.78873074799776,2.25257468741463,-0.438674730577692,-3.64445635886374,-0.206393382669679,0.217696631771346,-0.043080509745162
8.38767414808273,1.07859559871256,1.74352773338556,1.96505081359865,-0.970473979468994,3.89176105038877,-0.20740365430827,0.242497711899993,-0.02857981091777
-1.589414716959,-7.05887158691883,4.82544833868742,0.946979882661976,-1.35009253457743,10.4335720924893,-0.204959769453341,0.265128786851881,-0.0117752810370565
-9.64118021294475,0.638422174528241,38.2245234131813,-0.185460886678776,-1.39996394678775,14.5500588311759,-0.199292762531648,0.285460600020464,0.0065912677241565
-11.3410542422533,-3.66422931700945,27.3358080196381,-0.925456482908188,-1.01003383450643,15.127980181537,-0.190630593014335,0.303382129216479,0.0259183828431225
1.49656210184097,-6.19536296546459,29.5280344176292,-1.19828727609257,-0.179714331739594,11.8536274214505,-0.179214285498584,0.318828382252462,0.0458586307532903
8.16955663204193,2.15279993847013,21.3156504392624,-1.28827711846678,0.933720433838773,5.49480427248477,-0.165313290622372,0.331815744095595,0.0663492206304918
6.03821729063988,6.27272572159767,-12.7604804599285,-1.43474630142488,2.01853350537369,-2.17568084473242,-0.14923606897652,0.342481468547406,0.0875544220351182
-6.25764896839857,2.49260985285044,-33.1058380866051,-1.5194975930446,2.75149536392501,-8.90137221260598,-0.131335170542267,0.351121286332447,0.109737721403867
-12.8497709512711,9.28766588687897,-27.5448342847824,-1.18640166491241,2.93844905649732,-12.8346769708513,-0.11200679844988,0.358217520617411,0.133100840800027
-8.4518262898922,4.00677412033081,-28.4333093476295,-0.270178786956449,2.57433795703973,-13.1963359295221,-0.0916835545381377,0.364450518966591,0.157635211406001
5.99327676057816,-1.3539186912775,-10.882978105545,0.920249174711083,1.84465420298172,-10.3247370401531,-0.0708187435977518,0.370688774949012,0.183025997244097
12.9242527842522,-1.06680424980819,0.767664278447628,1.77591127078018,1.01683141374444,-5.29982836523549,-0.049863294337528,0.377957005381029,0.208631839006363
8.4493833231926,-0.618050840646029,7.72331642925739,1.84968529439107,0.287236884125891,0.591549723661819,-0.0292406706391566,0.387385336489146,0.233542054070589
3.53454012036324,-0.374363560192287,-4.19661567091942,1.16281666234868,-0.267673448169617,6.22353927446803,-0.00932748149138835,0.400145381329911,0.256694322502211
-5.17860174536705,-4.3341053456068,11.724133991003,0.142594225268885,-0.662981226283249,10.5831150871529,0.00955449268849407,0.417379855683484,0.277024132449075
-8.77796263664961,6.94066602945328,32.3243226313591,-0.686339222415466,-0.970778191749531,12.6412621897092,0.0271343707041055,0.440131897838869,0.293612803039941
-6.4443993884325,0.235017047356814,23.9258802509308,-1.03236692080542,-1.22081428636448,11.6441132943915,0.0431809256393212,0.469279210469145,0.30580214841121
3.40960734128952,-8.16804688096046,25.5109902477264,-0.972101173139463,-1.30534181832867,7.61687140165682,0.0574905904478256,0.505477206859915,0.313250281214658
6.81211850166321,-0.809401557594538,9.16346634864807,-0.777909060616431,-1.07521948220639,1.5960759369915,0.0698796017474079,0.549114865482422,0.315915571984805
3.00039463162422,-0.345478351414204,-31.6551111388207,-0.589603519048487,-0.495293206544914,-4.60210741154792,0.080181731429038,0.600286594297962,0.313973662005704
-9.79481838064268,-5.86391880869865,-24.0594189620018,-0.275394935554563,0.3391954383184,-9.13488948332514,0.0882506195467863,0.658782196823145,0.307691158160331
-8.37382735669613,6.72591767907143,-23.2398147439957,0.337760358027782,1.22776831812943,-10.9683665345127,0.093965570585892,0.724094741862288,0.297292272869829
2.74899359464645,2.91879907608032,-9.67279859304428,1.12568831471877,1.91191093403019,-10.1066381177952,0.0972404953707209,0.795443483435213,0.282855728614883
11.7482981944084,5.22910531640053,-2.48828788340092,1.65923802180977,2.19996233498835,-7.22268935440798,0.0980351591826585,0.871806941235189,0.264268553591473
7.68510312080383,4.50367869257927,0.795070836022496,1.56077817939058,2.05842220856609,-3.15690143965148,0.0963656337903502,0.951960581331249,0.241246409343041
1.42175048589706,0.405834005735815,0.191097441148013,0.815215990189014,1.61144386243086,1.3914914243999,0.0923091296035859,1.03451455249671,0.213413836862551
-1.37331916809082,-2.78912975996733,-11.5966693675518,-0.244764947136004,1.0662628782479,5.81395970451465,0.0859996243472943,1.11794923070317,0.18042648192711
-6.72628722310066,-0.153609022982419,22.9173454785347,-1.16414594704729,0.584122538879663,9.31639463025553,0.0776147101102966,1.2006488404257,0.142111222473041
-8.66354731746018,6.14497692346573,20.2281572055817,-1.60753255221137,0.22829195974658,10.9238728706157,0.0673582917049353,1.28093504263618,0.0985974292321806
-1.10996876120567,-1.10187175624073,22.3677235794067,-1.5224175689613,0.0683114069316208,9.92406905219324,0.0554456493873519,1.35710267074104,0.0504126301588279
5.36752177476883,-7.80516049146652,26.8798047208786,-1.10657416247031,0.243103363465266,6.31374129134611,0.0420961023274441,1.42745928036108,-0.00147975064923857
2.1898454117775,3.57620299369097,3.56545902729034,-0.569318171086378,0.832738823845419,1.00362774853344,0.0275351232745206,1.49036956890843,-0.0557122716152608
-3.80779746472836,-3.37716728121042,-26.6339105916023,0.0565266268472632,1.73825646388467,-4.35479432188995,0.012004397159233,1.54430487669707,-0.110610705932118
-7.17869477659464,2.88891541868448,-28.2300531148911,0.82247116422941,2.69913696200154,-8.10640236824042,-0.00422333167649627,1.58789627504193,-0.164335531055351
1.50815362215042,11.7658258080482,-16.4716380679607,1.61580370856607,3.37395691326861,-9.42356028239523,-0.0208279054485401,1.61998732054058,-0.215035289553479
11.3050675535202,6.99705657720566,-1.83836577057838,2.09813252512291,3.51027494686536,-8.47322024467887,-0.0374273602643243,1.63968052376161,-0.26097883248034
9.05076828360558,1.87374712631106,-4.20882816553116,1.96322762322088,3.11077874857726,-5.92994869291154,-0.0535699670280681,1.64637121097281,-0.300643505470817
-0.44885156929493,2.15095762699842,-1.69971586212516,1.2242296018355,2.39322647370633,-2.47200639461024,-0.0687376848840012,1.63976435345081,-0.3327513361946
-3.03264553427696,-1.02100001290441,-2.96880387961864,0.195561266900492,1.62449523923216,1.34660452342811,-0.0823641578977394,1.61987345418851,-0.356258484959044
-2.66712029635906,-1.5770029784739,-2.00677698343992,-0.753196373863146,1.00159864767547,4.94554167845779,-0.0938662746318587,1.58700404049258,-0.370311618667309
-4.78629158198834,2.39308512613177,16.222298759222,-1.3829843848617,0.605920531988367,7.56958712839414,-0.102684193464147,1.54172627152084,-0.374189312398317
-3.59757485926151,2.8707106974721,14.984944896698,-1.63572891005814,0.446168863831475,8.38965428655199,-0.108322805451124,1.48484136269671,-0.367248635324527
3.4481299674511,-3.51957124829292,23.7356937146187,-1.60155928761952,0.545809908714673,6.85070242755454,-0.110388266062763,1.41734563576443,-0.348896630368192
0.0833543980121613,-2.08078139126301,22.9937592315674,-1.39503380876503,0.927646545246463,3.06998345133539,-0.108615434366676,1.34039488955668,-0.318601847011937
-1.79517238855362,1.7093456415832,-9.57927003979683,-1.02557611669333,1.50697024559563,-1.92960120965266,-0.102884416580795,1.25527078102884,-0.275951229737934
-7.04440791428089,2.05989952236414,-25.7147212743759,-0.426940811921041,2.063991017638,-6.49992230749478,-0.0932259421168435,1.16334969018393,-0.220743620511863
-2.07389863371849,6.03289398550987,-26.700788705349,0.36904179733978,2.33025046128109,-9.18274760687013,-0.0798160146626635,1.06607293657003,-0.153097193566811
2.9096668946743,8.03359132647514,-11.7220102822781,1.1163587910494,2.11770325386993,-9.38197681011607,-0.0629611130855649,0.964915838400714,-0.0735405185788967
10.5173938107491,1.9518643194437,-4.81991248726845,1.45746300137362,1.44072354420755,-7.35523661733467,-0.0430768690116286,0.861352961970077,0.0169401203584994
6.04927320599556,-3.74809388458729,-3.34037952393293,1.18896099633741,0.522619953508992,-3.76329698119737,-0.0206649370635553,0.756818499405896,0.116912446522453
-3.18027778923512,-0.779817643091083,-6.1485004556179,0.433048442563923,-0.357116682056504,0.660133203764248,0.00370699348442421,0.652663520497177,0.224569033946901
-2.50745564103127,-2.09349996238947,5.03842469036579,-0.467731119395744,-1.00782810498031,5.10761616246815,0.0294193723491712,0.550114475963015,0.337844614111533
-3.42836813271046,-2.07910631015897,14.9303494441509,-1.18639114535834,-1.34396613747756,8.63868494812754,0.055810205098847,0.450238437734259,0.45455888951107
-3.43602038383484,-0.446840054020286,15.0660633194447,-1.53804562395827,-1.34308522330065,10.3245259748437,0.0821836838171472,0.353919862835915,0.572559608991017
-0.820557898879051,-1.59726635813713,24.7909641122818,-1.47756987169755,-1.00959309956913,9.51839226727076,0.107822609009045,0.261851882907572,0.689840343955832
0.890873590707779,-3.65334267854691,27.6411706709862,-1.03736746289841,-0.366525431432003,6.16507761111141,0.132007720853715,0.174543077910444,0.804612019785831
-3.55471009075642,-4.13923021942377,1.08286647811532,-0.256262192853675,0.482918366715613,1.0906903328418,0.154044728020936,0.0923387459698816,0.915317382800758
-1.80222120702267,7.29499326467514,-18.3271572303772,0.811675811271388,1.28926192423872,-4.09454527868018,0.173297647663311,0.0154537579793592,1.02059216847358
-2.48469418466091,3.81441943645477,-31.7991912102699,1.99782229599088,1.73624579151509,-7.69307981776614,0.189225376254542,-0.0559878874136151,1.11919230884108
5.98146538496017,6.1771868956089,-15.6212763261795,2.95167837761736,1.62548736311517,-8.7342777472664,0.201416923640613,-0.121913205139451,1.20991728382992
12.8522408151627,4.81358843117952,-4.61400775820017,3.24052728040951,0.992839354111388,-7.23188345594397,0.209619273842186,-0.182266458597313,1.29156035831657
10.1719356322289,-6.32441393852234,-1.48957058608532,2.62127595641978,0.0935972357206127,-3.80456536510037,0.213751058569161,-0.236985774664878,1.36290637889339
-0.272170931696892,-3.2770749360323,-6.48913526594639,1.25925569980702,-0.751701891029734,0.781430734592036,0.213896548164954,-0.285990880788435,1.4227821303185
-5.94663264423609,1.99496093004942,0.10812786301598,-0.353985341729126,-1.33311143645983,5.68517458624637,0.210278663823478,-0.329179370181834,1.47014957488579
-6.0131730812788,-6.82255461215973,21.8169766759872,-1.7097248860102,-1.56648840954534,9.88268691049568,0.203215580845173,-0.366427245802593,1.50422203582042
-4.44906569838524,-3.1105743008852,16.2750956082344,-2.52206506043067,-1.45128256345362,12.3129165455442,0.193070212004041,-0.397589817731218,1.52457757314984
-2.89582127273083,5.77581705629826,20.6782828831673,-2.75530969989313,-1.07618621365176,12.2031697325038,0.18020318538651,-0.422500573871057,1.53124227492861
2.15286645054817,-5.20249697685242,29.1024132514,-2.50532457351165,-0.551166238849213,9.30068219105579,0.164937833451371,-0.440967553037567,1.52472002541771
-4.11330454230309,-0.330621197707951,17.9788701689243,-1.85268801353734,0.058246078293746,4.0989785531555,0.147541919817257,-0.452768453353074,1.50595517314212
-3.732717461586,0.814568815156817,-11.9187807834148,-0.819289734999578,0.670999356247915,-2.02921749636068,0.128227192823125,-0.457646808077992,1.47622926492426
-3.78311052024364,1.38901397198439,-25.470560259819,0.525030370714991,1.14836450508778,-7.21942919272575,0.10716514002854,-0.455312052933217,1.43700980176151
0.737829737663269,0.243459019772708,-34.1623831772804,1.93531279601861,1.32785234386123,-9.96017017893672,0.0845151361037103,-0.445446505067313,1.38978314787964
7.63637827277184,12.362557554245,-10.9175667250156,2.9931516503974,1.08421880961898,-9.75324876378662,0.0604588755277132,-0.427722169579373,1.33590947612804
13.9212498307228,-2.0580763605237,-2.64060638934374,3.28828960217217,0.453894401781482,-7.09270838772109,0.0352327581562303,-0.401829437965345,1.27653148723543
6.62889599919319,-6.95990921616554,-2.90123140901327,2.69394735399122,-0.3229164098342,-2.92549804068283,0.00914905916125252,-0.367517734663922,1.21255289618717
-4.12925633132458,1.58174126967788,3.91890070170164,1.48014649440411,-0.98438677105343,1.8017260667655,-0.0174012738886207,-0.324645231398884,1.14468424460045
-4.02743934988976,-4.43158457010984,5.67756395280361,0.109045993773412,-1.40495113988157,6.24959343446538,-0.0439664174673087,-0.273232078944473,1.07353895746267
-1.53468887150288,-3.06569487422705,12.7329681408405,-1.06280824115542,-1.57750546329997,9.65713422734358,-0.0700684205797506,-0.213510567620088,0.999754186958142
-2.84439091801643,3.03818518638611,13.6117157757282,-1.87954002781259,-1.56397191697329,11.3486772998871,-0.0952472448134386,-0.145966425785132,0.924108164786249
-0.959450905323029,-2.58103992640972,19.6463031148911,-2.30478985096027,-1.43153310519411,10.8057738668436,-0.119105535088727,-0.0713671814582478,0.847607347848
-2.16751255631447,-3.17247029453516,29.4300140333176,-2.32944654190408,-1.19496805726075,7.86736142454882,-0.141346924688179,0.00922479266468728,0.771522169077807
-5.70985140055418,1.62096000686288,9.8108361518383,-1.94170297762597,-0.849136199003422,3.05978882703649,-0.161802775587502,0.0944556517516587,0.697359702936255
-2.26501370787621,-0.0927997252251953,-12.0207877993584,-1.1765706539552,-0.39618560703164,-2.28974830454801,-0.180444313786583,0.182700009965693,0.626774757705091
-3.25335921406746,-7.2197548019886,-33.1935205936432,-0.190887031049883,0.159974989447093,-6.54970975755367,-0.197379235751095,0.272096642707128,0.561435983310606
3.42195198297501,5.36514371216297,-18.4841771900654,0.723816058283917,0.749465136745679,-8.63719523776594,-0.212834319313795,0.36059815422454,0.50287595210116
8.47909887313843,2.99108323305845,-0.905975048393011,1.23922120602015,1.21394304682951,-8.44230889747103,-0.227128182947719,0.446031701143026,0.45235810691796
5.46857218623161,1.6125742225349,-3.99353690117598,1.18387676394167,1.42018430793234,-6.47558631102323,-0.240640228697668,0.526166772791168,0.410786712702988
-2.00524939835072,1.42034613087773,-9.50515131890774,0.671561545155591,1.33319403221247,-3.32174385599733,-0.253781847258274,0.598785428841247,0.378672354838871
-4.45323827147484,6.70359300971031,2.3879514169693,-0.000521038506211588,1.00024849839021,0.488203998149287,-0.266973739600771,0.661750825327017,0.356151809681612
-1.58033691465855,-4.27796359688044,0.425767492800951,-0.58076809399066,0.56008427825388,4.35385960310067,-0.280629765529522,0.713071233006522,0.343051222091618
-0.632291588187218,-1.77632739722729,5.05303278923035,-0.977472728755008,0.209772663241642,7.54852779994806,-0.295145034565752,0.750958476512264,0.338975340229195
-0.328463246226311,1.21131708830595,18.9324305891991,-1.2042243937273,0.0901007873165935,9.24794480628013,-0.31088524687846,0.773881190135058,0.343401935563531
1.48821110844612,-4.06999626249075,22.0194540596008,-1.27510599641751,0.231546309667885,8.72885955059258,-0.328175164906835,0.780613919602997,0.355759593896688
-3.9753757417202,3.159770142138,28.6698105096817,-1.14397602898583,0.574728789378791,5.79057143649718,-0.347285298666267,0.770282577772305,0.37546996280683
-3.39768954634666,2.41541388854384,0.543204616494477,-0.736698372491235,1.01000721565839,1.1316204240814,-0.368416634598307,0.742405407672914,0.401943526646031
-2.40762846708298,-0.0579465055419132,-19.426578783989,-0.0575959548286075,1.44315055465605,-3.75805533253658,-0.391683669163706,0.69692716591143,0.434531010751037
-1.62115398824215,0.808061668127775,-29.3132100534439,0.731333509312654,1.81235890037118,-7.31634837735557,-0.417096751968077,0.634243343160131,0.472447491469236
5.13465407252312,3.77899320334196,-11.2772102487087,1.32391636687641,2.04244440756848,-8.69413101511176,-0.444546159046994,0.555211091471105,0.514697098435707
10.6293983960152,2.94442303687334,-3.69789349168539,1.40654633083706,2.0461362568472,-7.91736119409149,-0.473791984683979,0.461143919535232,0.560027328448282
3.69561570882797,0.934449161365628,-6.08818525671959,0.886413399649791,1.76944993436923,-5.4592193181304,-0.504464730666772,0.35378791172677,0.606933071127276
-4.10387649178505,4.25706623286009,-6.71808533370495,-0.00177163841583575,1.20639018639655,-1.85542791190601,-0.536080212406311,0.235278287104255,0.653716592005256
-6.52762982547283,3.54723471790552,2.24513872951269,-0.869058583481438,0.418978726286578,2.31916105024813,-0.568068947769307,0.108076655150002,0.69859689725115
-3.08828529953957,-4.31287059724331,2.62465401560068,-1.45003309251898,-0.424344132513583,6.35281295683716,-0.599816088595649,-0.0251087601811216,0.739852688378269
-2.29994380474091,-3.44744993627071,12.4907133185863,-1.716946337075,-1.10195390160864,9.39324990760951,-0.630705495169962,-0.161415627105651,0.775977120228154
0.519927399158478,-0.802467125281692,20.898245780468,-1.80101114662972,-1.46388225633472,10.5673034306647,-0.660161831350711,-0.29792677617747,0.805819350980021
3.63706052184105,-4.26173289567232,28.3005845689774,-1.83757411536115,-1.47593251733279,9.27969725011267,-0.687686670731937,-0.431769661790757,0.828688179948951
-3.9003939718008,-3.36528223067522,19.9831518530846,-1.8325330453291,-1.20216275057371,5.63519592503401,-0.712886771269522,-0.560210245770434,0.844398235790636
-3.24370019853115,2.71295661985874,-5.01787815928459,-1.6540734364762,-0.800303028086203,0.652379012057315,-0.735493730668954,-0.680737347622285,0.853249954849792
-6.83766878753901,-0.196809841934592,-20.5962815308571,-1.1713045629841,-0.4677901369168,-4.07087691996243,-0.755374253147511,-0.791135603490745,0.855949689731092
-3.61494459807873,-1.61405883058906,-25.1882543492317,-0.419332081502115,-0.360895850346765,-7.11827102740823,-0.77253027289431,-0.889546922459841,0.853491302164009
1.75719706177711,5.23520337760448,-9.18429997801781,0.333000897025614,-0.573692493591511,-7.8605074025754,-0.787089258047437,-0.974521238018695,0.847029335398328
10.9091034650803,0.0577176464349031,-4.39873578965664,0.697250160321638,-1.10690826050968,-6.46542561509711,-0.799287263637199,-1.04505724385871,0.837772348015518
5.78787927746773,-5.86416965425015,-3.28467573165894,0.44268160355563,-1.82770400460439,-3.4845322257939,-0.809449524686635,-1.10063285414054,0.82691459795422
-3.88564553976059,-1.03597487837076,-4.48398205429316,-0.30692070177657,-2.54096612124432,0.46497910878778,-0.817973786723966,-1.14122369400715,0.815610524895466
-4.25278694808483,-2.23890808269382,3.70954933136702,-1.18024748513753,-3.08151947264833,4.71091625977981,-0.825319236853892,-1.16730659678318,0.804984633256727
-4.45447846591473,-8.28041574776173,5.77085160076618,-1.82683918613924,-3.31697600840916,8.43550740499203,-0.831999932098079,-1.17984459640836,0.796161380244442
-6.77616689622402,-0.940630691573024,18.500547055006,-2.08141828521708,-3.16098969441074,10.6972968520682,-0.838578484562791,-1.1802505759231,0.790295100081424
-2.17701545119286,-5.48840126395226,22.5149868750572,-1.99857827653269,-2.609365149969,10.6337162135744,-0.845655185275697,-1.17032834595297,0.788578572723886
5.67344926714897,-2.99386767715216,28.5892545890808,-1.7850506587618,-1.73813702823986,7.83175140474471,-0.853849593041196,-1.1521921770028,0.792211464134439
1.38589185118675,0.504116454944015,14.5415119421482,-1.60260701482396,-0.697990542226483,2.72447125095599,-0.863774477375475,-1.1281684139389,0.802317772220536
-0.944404265284538,1.4377183547616,-18.0808304071426,-1.38815831964422,0.313031030278002,-3.33200715518503,-0.876004223309785,-1.10068533559832,0.819814730520658
-11.7162039971352,0.368088620714843,-20.6585333275795,-0.91105123288272,1.11021477540856,-8.56987660099183,-0.891040319922652,-1.07215936871638,0.845251865024322
-6.59326131284237,4.69373162001371,-26.0680427885056,-0.0609193609390615,1.55435723733475,-11.5833761470691,-0.909275765893659,-1.04488665155866,0.878652594913216
3.00224001288414,2.96843492031097,-17.1364583015442,0.907102105900112,1.57232085386579,-11.7621545842951,-0.930959910163349,-1.02094851295449,0.91939581542298
12.7993492412567,0.256545234583318,-13.1508499324322,1.46730638342006,1.18505086375603,-9.2581464864557,-0.956166829576329,-1.00213775728092,0.966168675596878
10.6565201210976,2.42179685533047,-1.99837745815516,1.22608151229233,0.493485580426046,-4.72358689401999,-0.984773032315376,-0.989910025018697,1.0170068856076
-1.2954085278511,-0.997052521929145,-0.0999832032434642,0.250557004422112,-0.356995053322107,0.974115187019659,-1.01645131240005,-0.985361385669731,1.06942090590871
-4.10974943518639,-2.78102844268084,-4.40136265128851,-0.980606750956833,-1.19880542972253,6.87988638140415,-1.05068484824679,-0.989230293233461,1.12059025934639
-10.6272674513608,-2.47020332247019,21.5419680905342,-1.90816529848691,-1.88162672658328,11.8869516484561,-1.08679997528375,-1.0019196147437,1.16759660564204
-10.5126792007685,-0.440554333738983,26.5860686731339,-2.22793558816909,-2.30128903132396,14.8065751370306,-1.12401074862624,-1.02353295519415,1.20765971810389
-1.4146934813261,-8.79455031037331,26.8605860924721,-2.06539885077623,-2.39472338339188,14.7583714164214,-1.16146647396212,-1.05391906812846,1.23833930393374
9.60584680438042,-2.29499589085579,27.8727858996391,-1.86606901379264,-2.17920537527429,11.5691641220109,-1.19829550078687,-1.09271867373064,1.25767079050156
6.84059327244759,3.14309651434422,14.2049239897728,-2.00254815430336,-1.78967717426871,5.94738915913907,-1.23364288472109,-1.13940933954681,1.26421568111551
-1.45784417867661,-4.81111652076244,-22.1001409578323,-2.41510573383054,-1.39635695044513,-0.661437646287227,-1.26670287415517,-1.19334599942856,1.25702542129247
-13.9475561615825,2.70292513668537,-6.40019443809986,-2.643651938606,-1.1134393072049,-6.63214299244695,-1.29674724396969,-1.25379665173789,1.23553747203137
-15.0356659841537,-1.05358559556305,-19.7224385404587,-2.25161557571077,-0.992835048389064,-10.7192759642657,-1.32314782119676,-1.31997403826514,1.19943749117348
-3.24071402549744,-3.59859987616539,-24.3928739762306,-1.27289750864262,-1.0370529300614,-12.2175593552029,-1.34538934449604,-1.39106437238361,1.14852746137419
8.8818714594841,-1.44647441402078,-16.8908202803135,-0.261567604018517,-1.24409224085062,-10.9829478149838,-1.36307014400489,-1.46625380814731,1.08263531972363
14.3032133460045,5.54000118792057,-1.46549993813038,0.126190819759461,-1.63555033486136,-7.42119525363332,-1.37589291251755,-1.54475283965251,1.00158965991751
6.93791666865349,0.0847867191676051,-1.04826689511538,-0.339074873318248,-2.14865047988761,-2.23420147145704,-1.38365253722277,-1.62581842728715,0.905267080563739
-6.5402709209919,-13.0815358686447,-15.5652833890915,-1.26317789729594,-2.55508071844387,3.812220443054,-1.38622859838008,-1.70877310472158,0.793703450087295
-14.1118784165382,-3.55359590381384,10.4017733073235,-1.92070941568412,-2.63142932711693,9.72711608803518,-1.38358581291475,-1.7930193501066,0.667246917829455
-14.1548846876621,-1.59938217312098,27.5436063694954,-1.80136676303815,-2.37143457229758,14.1307678151881,-1.37577946879193,-1.87804675519793,0.526721234912737
-4.80979037225246,-3.58404001682997,36.2065978360176,-1.00414143748318,-1.95980194863046,15.6518455276463,-1.36295935412076,-1.96343020650699,0.373562843281176
9.50627690792084,2.97238705337048,30.2416169214249,-0.208949300385838,-1.63111221668284,13.6258140690432,-1.34536737942839,-2.04881949828789,0.209895650128718
20.5824329853058,2.34558410033584,10.7590849614143,-0.203452529497977,-1.55590376781509,8.45905785337227,-1.32332963354001,-2.13392314170589,0.0385163350447635
8.54010989069939,-2.42981791958213,-6.53807002902031,-1.23799341963369,-1.74471037113311,1.41227286365289,-1.2972486399569,-2.21849020055181,-0.137219077780003
-11.311000430882,-3.50682490289211,-7.71467716813088,-2.73584573874783,-2.05159838730232,-5.96152060327218,-1.26760178740288,-2.30229337155643,-0.313594383316753
-21.2016157007217,-6.40002837717533,-10.9532405877113,-3.68693936685569,-2.30376907099875,-12.229348999301,-1.23494640535459,-2.38511479136407,-0.486785779629305
-18.4498055022955,-1.41959666401148,-28.0645698952675,-3.41430757648897,-2.42814928858154,-16.1617106019307,-1.19992455438005,-2.46673432043234,-0.653124633588509
-2.92509886622429,-3.24963395297527,-32.7671135616303,-2.06935803176649,-2.47259805979693,-16.8370050481222,-1.16325724310807,-2.54691935231146,-0.809325916091904
10.5986771249771,0.267145761474967,-24.8358473396301,-0.503923225096156,-2.53752746409505,-13.953662300487,-1.12572165893293,-2.62541567405267,-0.952644870272573
23.2922268462181,0.829073199033737,-14.2257272136211,0.363012896542532,-2.67987539147424,-8.042916215305,-1.08811376701561,-2.70193981080647,-1.08093854614332
5.06011610627174,-8.66309554696083,-0.926776883527637,0.24129431057096,-2.85680558992148,-0.358367516971533,-1.051206227626,-2.77617372124143,-1.19262828949779
-11.7618450236321,-1.82325554206967,8.50873490095139,-0.337931425070122,-2.98449328846467,7.42160016551653,-1.01571283178509,-2.84776233725496,-1.28658058802025
-18.4800741988421,-3.05732400029898,20.6071339631081,-0.54753923495142,-3.03722958138046,13.4987983208227,-0.982265157550101,-2.91631370921853,-1.36194178718503
-9.46781863767654,-3.34109434604645,39.9364969396591,-0.0276342329050291,-3.04634145817473,16.2929585145456,-0.951399651607629,-2.98140118361164,-1.41797271336736
6.36083390593529,-0.234335444737226,38.4005783987045,0.796502211875078,-3.04165047956504,14.9385748252143,-0.923549910051076,-3.04256734941771,-1.45392973542177
18.6592042350769,-2.4130321714282,11.1864871895313,1.06523756632883,-3.00459401593117,9.72915026930965,-0.899041771441237,-3.09932997076094,-1.46902844219477
15.353235282898,-9.51518397152424,-9.61758392035961,0.19372550700366,-2.86722607406184,1.98678536760373,-0.878094504081269,-3.15119022784662,-1.46250602322128
0.631178863048554,-2.06885701820254,6.06526534080505,-1.61511027353987,-2.61186136412726,-6.56464483326171,-0.860833992492415,-3.19764330010236,-1.43377312672979
-16.621274163723,-2.20125245243311,-22.8470245242119,-3.45120617313857,-2.36154464574707,-14.1946057360497,-0.847320135142878,-3.23819116035891,-1.3826228461698
-21.2922896432877,1.3350294072926,-31.1169708323479,-4.30868832665776,-2.31948851451598,-19.2406493517274,-0.837582643878343,-3.27235787616639,-1.30944980034226
-15.0794721543789,1.06798611827195,-35.9812555003166,-3.76458372391752,-2.6246008242884,-20.3711183066717,-0.831652797666856,-3.29970843881481,-1.21542805518322
1.9058987724781,-1.14211953029037,-36.7999639248848,-2.23665486922477,-3.24203160598727,-17.0169014923459,-0.829578544205106,-3.31987218399998,-1.10260237230778
15.5101207566261,-9.2625491720438,-38.0855444526672,-0.647948540140427,-3.96294538515218,-9.72714093844974,-0.831417327663203,-3.33257055899456,-0.973862402701752
13.5804436969757,-7.05298461019993,18.2491378319263,0.254804088333511,-4.54669591401893,-0.302167386666386,-0.837210902366233,-3.33764673544719,-0.832792702435869
0.691705731153488,-0.219990872573107,27.2444955611229,0.401953877471973,-4.86167191075465,8.70952156980144,-0.846953084573916,-3.33509264648973,-0.683418929825299
-12.2517342527211,-11.2909628999233,26.1115437340736,0.320617383478778,-4.87182369416218,15.0345619563197,-0.860561336284763,-3.32506860117216,-0.529895243795163
-13.6845682820678,-2.06957257121801,39.5533873701096,0.566847879446586,-4.58731420070539,17.3711135470773,-0.877857712569145,-3.30791178671416,-0.376191561325823
-1.12601293623447,-2.03933223366737,28.58082290411,1.17407534231214,-4.06332797650749,15.5512459044351,-0.898559100817505,-3.28413190529372,-0.225837106092609
13.0843659210205,-4.9869522356987,10.6259146249294,1.59675823466213,-3.35273171355759,10.4856723527217,-0.922275231111273,-3.25439415894892,-0.08176015639214
13.6078998827934,-9.3611361515522,-15.7053429150581,1.18070225194057,-2.49798023151222,3.77638529182574,-0.948515758485288,-3.21949143664514,0.0537607770490706
9.73985913991928,-0.996794074997306,-6.09929379701614,-0.271120456697966,-1.6544646347385,-3.00019435432295,-0.976710839517409,-3.18030877838066,0.179044602878311
-5.51390389502049,8.60781246185303,3.20325003772974,-2.2820042837065,-1.12243047725704,-8.7186438205292,-1.00624871862351,-3.13778423469063,0.292883976696824
-16.2793722617626,-4.17044967323542,-25.7520779657364,-3.95797459582121,-1.15533897391535,-12.5226551741768,-1.03652804448205,-3.09287121855817,0.394389887584625
-17.7046263992786,3.2292014425993,-21.578915476799,-4.53273110346795,-1.80187179597502,-13.6480343741373,-1.06701525020649,-3.04650759801221,0.482844627734239
-12.3989436078072,0.604342445544899,-28.7135313105583,-3.84011207559376,-2.91457268295009,-11.693611222778,-1.09729323481751,-2.99959511990259,0.557597682222698
4.29207029700279,-6.73365354537964,-17.8400584387779,-2.40533915422202,-4.17487172472625,-6.98622578197741,-1.12708978100599,-2.95298946050317,0.618028795210344
15.5770152425766,-11.4605344927311,-1.82371367141604,-1.07056140001211,-5.16990527131803,-0.685515339248461,-1.15628174518754,-2.90749751643756,0.663587231374934
7.23119195580483,-4.2331242236495,31.9063285732269,-0.386811962213506,-5.57402237783169,5.53036569753635,-1.18487977693147,-2.86387582177919,0.693897449095149
-3.69646940231323,-9.577456818223,12.6740562736988,-0.274239416496261,-5.25028878362125,10.1603738737943,-1.21300322189514,-2.82282324238921,0.708903684874626
-13.128209221065,-11.0479724979401,22.866095802784,-0.25129647620689,-4.25203821391609,12.4134054178664,-1.24085378241139,-2.7849627951383,0.709015325594355
-6.44744783431292,2.67860539734364,16.6692634320259,0.0271186402251608,-2.8436071441,12.218520875226,-1.26869171023596,-2.75081105128023,0.695215114092932
1.86651777505875,2.90248651385307,13.6573158717155,0.43760658435783,-1.4211486356228,10.0288082509176,-1.29681442420302,-2.72073799728546,0.669102128384469
9.79353541016579,-0.972251556739211,-4.11606004267931,0.514383183884846,-0.30151875176117,6.62245189758477,-1.32553735854657,-2.69492417750332,0.632856574957609
8.8982857632637,1.11207266248763,-7.84562731683254,-0.139008288276093,0.369199157431174,2.76227218341877,-1.35517940386082,-2.67332409544902,0.589129057586985
3.82101275682449,1.11003271512687,5.144407812953,-1.50013434041548,0.541975123391109,-1.14358318859851,-1.38605690547434,-2.655644463034,0.540869692032913
-6.74696443945169,1.69288485243917,7.56237825036049,-3.06688237521655,0.210597499324687,-4.97070449947706,-1.41848823261411,-2.64134351624666,0.491120096089632
-14.9162839668989,-1.13888616621494,-7.09996464908123,-4.11188703453867,-0.582982000801021,-8.43810476625353,-1.45280589313492,-2.62965443833403,0.442793981578511
-16.8280895966291,0.758888923376799,-14.5200865745544,-4.11503810871426,-1.74384345473347,-10.8673926803015,-1.48936806329668,-2.61963263194458,0.398472213144292
-9.16030059300363,-4.24396554619074,-31.0695124912262,-3.12603190117336,-3.12468332496781,-11.4488521676614,-1.52855970238905,-2.61022334625256,0.360237725981007
9.46836356163025,-0.613435998782516,-12.8505696809292,-1.78586970507619,-4.51864487508396,-9.74486257680507,-1.57077684612119,-2.60034321295235,0.329573450794979
17.1990913367271,-10.0595077085495,-13.4423593604565,-0.886616226839416,-5.65820681580805,-5.97355613264944,-1.61639487278865,-2.58896691603172,0.307339404385452
3.21586335897446,-6.66561008155346,8.64225607037544,-0.75536575656232,-6.26086775160406,-0.87946002870468,-1.6657284450399,-2.57520884589201,0.29383240131031
-9.03975783035159,-10.6856170356274,-3.58205401003361,-1.04391269713288,-6.12273629566672,4.58889787408848,-1.71899313869206,-2.55838952888619,0.288916304255758
-14.55060143888,-11.1850043356419,11.9879662084579,-1.13449404580067,-5.21527887472727,9.45689938736217,-1.77627539637576,-2.53807826321533,0.292197156444429
-6.82313377887011,-3.31754117667675,23.9350580406189,-0.729913271369953,-3.75697285037615,12.7624826126222,-1.83751178368155,-2.51410688893042,0.303209374098589
2.55110510587692,1.59766966983676,28.218071000576,-0.0989540986406001,-2.17898745273733,13.7659537550325,-1.90247550623688,-2.48655459076967,0.321577371534845
11.1047279119492,3.07229053348303,9.84773208260536,0.156391219635923,-0.941543422551937,12.2681545827683,-1.97076974843258,-2.45570898080333,0.347121470922153
11.1892482447624,5.5586023503542,2.59639149874449,-0.420218581920298,-0.329323293794693,8.58390022907959,-2.04183120999714,-2.42201277428059,0.379887544234235
2.28779095172882,1.3064811077714,19.2953555703163,-1.7606408843988,-0.345250728163573,3.23041162979935,-2.11494899412531,-2.38600667925359,0.420094907861836
-12.1846937325597,-6.10214314520359,5.87071385800838,-3.26057387882362,-0.747088114081181,-3.09226424572431,-2.18930125936238,-2.34827733283771,0.468012842171183
-16.03305362463,-2.72998838961124,-13.1590477287769,-4.1674548624592,-1.229342254249,-9.24099737117303,-2.26400587704844,-2.30941532654654,0.52378950559046
-12.9887651145458,-3.08826746553183,-26.8882574558258,-4.08555471248766,-1.60439057246404,-13.7110713311941,-2.33817556731865,-2.26998446566422,0.58726704171503
-6.18850973635912,-5.01264197766781,-36.5878924298286,-3.23370217330376,-1.84919738831132,-15.1963437770152,-2.41096648022302,-2.23050098960026,0.657822608749298
6.7224958884716,1.37916623756289,-27.1788383460045,-2.32000407062309,-2.06878796989047,-13.1960696960094,-2.48161308202611,-2.19142092894062,0.734274108120881
17.4863697195053,3.18290932863951,-3.58743257135153,-2.0936679691993,-2.39879741310165,-8.23627121104155,-2.54944912317393,-2.15313434844026,0.814878744162735
4.06059072375298,1.31560378745198,1.84957795277238,-2.78803124118548,-2.83134081078813,-1.54116443186889,-2.61392008159884,-2.11596580387914,0.89743319951079
-11.8641318288445,-10.7316357922554,3.22578579157591,-3.89708561505168,-3.12775235026536,5.49927945178845,-2.67459321177846,-2.08018001325565,0.979461728156939
-19.6745896053314,-11.756825773716,16.8597481763363,-4.56074793799133,-2.9994592777424,11.586944705148,-2.73116681828693,-2.0459903517887,1.05845980694318
-14.6899929204583,-0.62546284429729,24.9347681951523,-4.23072396987968,-2.40432348394823,15.5759147737332,-2.78347421628293,-2.01356645453293,1.13215044195029
-4.93997921347618,0.39243964266032,33.62180809021,-3.05158613007028,-1.60312738609704,16.6693462643442,-2.83147520761256,-1.98303767509772,1.19870841172604
5.69927057147026,-2.6376289871335,17.315144534111,-1.73850339087683,-0.968115882479719,14.7022691119453,-2.87523130155839,-1.95449180170689,1.2569137806766
14.9985010814667,9.75468592464924,16.5832263314724,-1.10411382801458,-0.809743765529357,10.2104858415875,-2.91486816845922,-1.92797162098198,1.30620911734022
10.2156307053566,4.19493635058403,3.63313382416964,-1.51448998635863,-1.23234150621043,4.24144175758157,-2.95053499076016,-1.90347353971847,1.34665317615596
-6.83924519687891,-9.17515434801579,-14.1618276715279,-2.60919685205797,-2.02185560332378,-1.93585601635435,-2.98237137294075,-1.88095160873605,1.37878354041409
-17.0547919946909,-4.12966622114182,-7.00146888613701,-3.54193983512771,-2.77655021254386,-7.15797823244376,-3.01048760104902,-1.86032735748077,1.40341727197364
-18.8964187574387,-7.34584416031838,-14.9891548919678,-3.60419458415484,-3.18257325464428,-10.5796184875556,-3.03495648913725,-1.84150233093431,1.42142846505333
-7.1454410764575,-6.28174212813377,-23.1631741189957,-2.74730086574944,-3.14811305812388,-11.693069899443,-3.05580994143118,-1.8243681641225,1.43354338326143
6.00194350361824,-1.01564717933536,-22.6691662573814,-1.61798295293131,-2.79128593197604,-10.4086975633887,-3.07303416001066,-1.80880961919231,1.44018828826855
14.8781162667274,0.194271547347307,-4.14524554252625,-1.10030820269785,-2.34825678202144,-7.2117387534804,-3.08656324934362,-1.79469867612784,1.44141386088305
10.2695443725586,6.40981953978539,13.9936699354649,-1.69281104903578,-2.00070669368036,-2.99853420675687,-3.09627718813113,-1.78188091349106,1.43690509019977
-3.62827449560165,-5.99237453520298,1.22859254077077,-3.15812001747262,-1.71913411883486,1.44599853458465,-3.10201185103895,-1.77015751854636,1.42606938777098
-14.8620019251108,-9.14044001340866,-6.98595622301102,-4.68844198748436,-1.31112244461071,5.72104623095387,-3.10358433399541,-1.75926653720287,1.40818258734754
-19.2200592201948,-1.61716194793582,6.86994044780731,-5.44756053189924,-0.678608409360718,9.49653153019034,-3.10082902758976,-1.74886589779301,1.38256541440549
-12.5588266566396,1.02924575641751,21.8225291919708,-5.09259356516477,0.0226418367907285,12.1773582484204,-3.09363384457527,-1.73851991360624,1.34876116576328
-2.45566860616207,4.68266810327768,23.5476285481453,-3.94201703069412,0.493418953025065,13.0912119413534,-3.08196564786932,-1.72769155591022,1.30668601686347
5.26668654084206,-0.186521190907806,10.3990777409077,-2.73202599616059,0.480346956811292,11.8916841675872,-3.06587934131422,-1.71574414095587,1.25672612550287
12.5334903788567,7.77530753195286,24.4210996556282,-2.14685596287083,-0.124553099701916,8.70363980790331,-3.04551279613313,-1.70195643541444,1.19976254077322
3.47977275967598,-0.297556417454034,7.0596375721693,-2.38807817350068,-1.22807585580728,4.12270573614044,-3.02107522354882,-1.6855535456632,1.1371166719069
-8.73934872083366,-5.92534088551998,-20.0113213992119,-3.05166861115336,-2.52301829224764,-0.858334295155576,-2.99283690795332,-1.66575265539438,1.07042363043574
-15.4862652862072,-4.19621279776096,-2.23566726341844,-3.44185056756695,-3.60519582190836,-5.22333901321998,-2.9611237920785,-1.64181875961835,1.00145462391915
-15.2286147451401,-11.0855092835426,-12.4841796398163,-3.10740789813211,-4.14905307184807,-8.30246887228448,-2.92631464717589,-1.61312232497106,0.931919210069493
-2.01146849691868,-7.21837661325932,-16.9423178780079,-2.19448054584354,-4.033968456596,-9.77202249515436,-2.88883568365641,-1.57918958655448,0.863281049045097
8.59308566451073,-3.79537622451782,-13.6367874670029,-1.35296712037865,-3.40231917864074,-9.59087078517095,-2.84914951481108,-1.53973762641044,0.796616721072589
12.6662058019638,5.23275982618332,-2.95826778173447,-1.25763860658459,-2.57556688601414,-8.01293104104137,-2.80774065953575,-1.49469004132215,0.732538336839141
4.48610079288483,1.28856290012598,2.02546395376325,-2.10272823677795,-1.82166975078131,-5.42021339589253,-2.76510399808874,-1.44417349877384,0.671189434717975
-8.94141533754766,-6.10159409165382,-4.94190411686897,-3.45500431215429,-1.19291561437893,-2.0475637047189,-2.7217421991642,-1.38849895733235,0.612312103890042
-12.9189163228869,-1.81589448228478,-14.4083486223221,-4.55587238500339,-0.617002417250917,2.01292868357605,-2.67817297917577,-1.32813260328731,0.555373544155523
-14.4842791029811,1.07139014795423,0.213605347629637,-4.80220811955949,-0.0774714871457487,6.43261219028254,-2.6349405561671,-1.26366108740903,0.499733409813964
-8.97508338600397,-0.146510950857773,19.4788599085808,-4.06534813318651,0.3568433343032,10.3681673466029,-2.59262217309223,-1.195754941477,0.444828215786985
-1.98868131279945,2.40473658040166,26.0089508271217,-2.72049055841898,0.60396724540602,12.7321455908902,-2.55182224639648,-1.12513391592805,0.390344627935026
4.2199016225338,-1.83557547926903,18.868129928112,-1.43820348016891,0.604262192540919,12.7525693589539,-2.51315239728494,-1.05253791555754,0.336351175429103
11.6045596003532,3.64197510659695,21.6122703337669,-0.844935932547907,0.313341557017449,10.290529613665,-2.47720212740179,-0.978706519585072,0.283361386678835
7.19329849004746,3.10848450601101,14.4665693485737,-1.17542404068732,-0.275115825564127,5.871151095784,-2.44450891612827,-0.90436870988098,0.232312302554716
-4.62608196616173,-2.37529599577188,-19.0566429913044,-2.10371656864219,-1.06210944951272,0.543034827745532,-2.41553612033952,-0.830242679264687,0.184458626456267
-13.8625002238154,-2.14436240628362,-6.30419602096081,-2.93596696333753,-1.83731074791768,-4.54605148418516,-2.3906624887912,-0.757043587017655,0.141199898609029
-15.0335457837582,-4.86780556887388,-7.27736449420452,-3.08638250363992,-2.36755120476652,-8.58566820350627,-2.37018092207912,-0.685495096396573,0.103871255040929
-6.88513297587633,-5.43139675855637,-16.3320580136776,-2.48836110588411,-2.49203038607824,-11.1145141537104,-2.35430008702593,-0.616339125893639,0.0735341881003882
6.06503028273583,-5.58954873919487,-18.1472816741467,-1.63072545819169,-2.1920512580559,-11.8708933389183,-2.34314319385542,-0.550338228217704,0.0508019111534367
8.82351624727249,0.0141891983966343,-15.7628514504433,-1.19479988960723,-1.6223104933825,-10.8445406702142,-2.3367429843582,-0.488266635621864,0.0357267021001492
8.80757907629013,6.45220132827759,-0.764373319298029,-1.57033252043751,-1.02710696841895,-8.32650157561305,-2.33503716661002,-0.430888853129105,0.0277662192984939
-3.40757952690125,-1.90199590221047,1.02354464806616,-2.59429036182583,-0.555734400412723,-4.71146995994781,-2.33787030362298,-0.37892772985517,0.0258335283865102
-10.032840567939,-1.38362605512142,-18.2498114311695,-3.66722990553814,-0.177420280058507,-0.28809209959849,-2.34500520993419,-0.333025931339507,0.0284231822942014
-14.4567083117366,-1.71486482843757,-0.684049533158541,-4.14245181984003,0.21129472292202,4.57949597935462,-2.3561413003715,-0.293705042145629,0.0337954013356359
-10.0516704113223,-1.46824008956552,13.8171389865875,-3.71512009358469,0.648834149281703,9.120266663994,-2.37093290035733,-0.261325800201751,0.0401929483738157
-3.85735729515553,4.60672008097172,26.7922321414948,-2.57925123373496,1.07512168428178,12.2833272464889,-2.38900019013126,-0.236052436118424,0.0460598572987143
1.91828785300255,-1.51375993251801,20.834536857605,-1.30924905906363,1.38494569632511,13.2558546353525,-2.40992943873722,-0.217824248301825,0.0502282085063357
8.26902829527855,2.42727759674191,17.4482330095768,-0.573288368079928,1.47376307358376,11.8183436481476,-2.43326516027156,-0.20633785618047,0.0520414727653628
12.5987803888321,5.69712464332581,12.3030387461185,-0.793226223842798,1.24954151035323,8.33664758636457,-2.45850153970137,-0.201043342979038,0.0513926457131601
0.944517116546631,1.97771939143538,-2.59126466006041,-1.8647846298255,0.692969265872859,3.56044038072887,-2.48508145767716,-0.201156503241939,0.048670856557156
-11.8809912519157,-0.481767592728138,-5.16112909555435,-3.15582252870764,-0.0747484885016211,-1.64857752067875,-2.51240800297152,-0.205687712035505,0.0446269884920537
-16.7591965323687,0.373530185781419,0.128915555197746,-3.89728589450744,-0.819337365831843,-6.52782915779783,-2.53986704113015,-0.213485641861347,0.0401827940690977
-12.226068045795,-7.25160341620445,-14.8077953124046,-3.70123573273633,-1.28068620381092,-10.3994709455626,-2.56685369364139,-0.223291588320716,0.0362165295840071
-1.6875204706192,-7.9593708640337,-21.5461897802353,-2.79795214196233,-1.30180178349487,-12.6153230547836,-2.59279405603182,-0.233798379439298,0.0333608847651601
4.10362038373947,0.951691357791424,-24.4808371496201,-1.8563092602027,-0.969802245930742,-12.7479446794762,-2.6171571611448,-0.243707612695461,0.0318467258441315
11.3457594966888,5.4518871563673,-11.409809896946,-1.56062044018887,-0.584383460858968,-10.8568427201478,-2.63945856394044,-0.251780640565088,0.031419264844734
9.24810011744499,2.95366982370615,7.7703233653307,-2.18349150558333,-0.41723704286933,-7.42545092996315,-2.65926178999364,-0.256881630547432,0.0313416765341937
-6.96510972976685,-0.818535712435842,-14.7052655553818,-3.36945514590879,-0.520879595169415,-2.98118938420987,-2.67618421296874,-0.258013463701428,0.0304864377961468
-16.3753566455841,-2.00692667216063,-4.85600325644016,-4.32955030813878,-0.757250302369967,2.05033548811358,-2.68990954884774,-0.254347741716486,0.0275004235058377
-17.0081575262547,-3.26703819036484,6.4184722495079,-4.37805188887193,-0.943041524766372,7.07664206874037,-2.70020288893302,-0.245248923509353,0.0210191493223107
-7.34404234081507,1.46598935008049,19.4992070496082,-3.39289350970982,-0.947965391456133,11.2119665630929,-2.70692031448315,-0.230291127092163,0.00989872988847557
0.742319229841232,-7.17872781336308,20.3896432685852,-1.86373642008177,-0.711494180515415,13.5561340940023,-2.71000655508238,-0.209265671555946,-0.00656973705382981
5.56710244774818,0.814917309209704,27.9414041447639,-0.583148790802852,-0.263722938582512,13.5648813878457,-2.70948015959894,-0.182178143374968,-0.0284985450972987
11.5544068622589,0.642908304557204,11.8915140473843,-0.241142224240845,0.248942367923343,11.2659743794209,-2.70541246041704,-0.149235181525721,-0.0553234370728215
10.8093593215942,2.02851049929857,-1.69291671976447,-1.08249158547221,0.61926103895614,7.18913861148687,-2.69791019363012,-0.110822840038957,-0.0858214810663557
-4.48428815603256,6.59183985471725,9.05355565130711,-2.72706509192441,0.691052555523461,2.03612128896394,-2.68711004002676,-0.0674798148605415,-0.118226278473862
-16.0254750484228,1.42149774000049,1.86017588496208,-4.33421917690504,0.46316292978526,-3.50427896336035,-2.67318726302881,-0.019869334055116,-0.150423946671374
-16.4740974068642,-3.22669035583735,-10.8082296395302,-5.10379589744193,0.116645181205823,-8.62818404466787,-2.65637296231975,0.0312473724241055,-0.180201211740813
-10.4372057531029,-5.87999280452728,-21.3911426711082,-4.74177207047976,-0.116921667442353,-12.385480824897,-2.63696931665217,0.0850351171499882,-0.205509678427785
-5.20250750184059,0.829010487645864,-24.2436834383011,-3.56760200500963,-0.146777767778452,-13.9603936837033,-2.61535255554127,0.140607426257186,-0.224707591715123
4.66626052379608,3.81461297929287,-26.9279647278786,-2.29588493198021,-0.0526247032514026,-13.0257409156193,-2.59195903682419,0.197049684075564,-0.23674287211406
14.3566288304329,-2.0220912797749,-6.40628665208817,-1.64171787061587,0.0547676125086057,-9.91493702533996,-2.56725740904065,0.253443752690799,-0.241250187909242
6.75393168926239,1.24973811909556,4.21831702709198,-1.8762096219272,0.126166387979588,-5.43884445543606,-2.54171529599907,0.308893671069373,-0.238549786014437
-8.11369584202767,2.36617784768343,-5.30662711679935,-2.6132573734397,0.158776510282649,-0.456399969256217,-2.51576954228244,0.362551268076577,-0.229553284571197
-16.7114639568329,-1.95964316278696,2.98539623111486,-3.08817668659625,0.188839742571369,4.3356686709933,-2.48980477699499,0.413640570217574,-0.215596808952442
-13.0169358301163,1.71380896747112,11.8781063818932,-2.74163872510842,0.289504572948378,8.28941065728605,-2.46413889764764,0.461480260588742,-0.198231491624954
-3.40997863948345,-2.28876802146435,17.5050925040245,-1.61409246778093,0.533646055954767,10.7709713710817,-2.43901050395226,0.505503783088468,-0.179005288067535
3.58161722302437,-3.4014376115799,22.0531807994843,-0.289049339568918,0.935610546825026,11.3590630099057,-2.41456490549394,0.545276812983494,-0.159269456739435
9.57211304783821,5.13291394114494,16.8322031128407,0.472155217409616,1.39243213885785,10.0797619435092,-2.39084068603116,0.580511532033891,-0.140038093588208
11.9983157801628,2.29647976800799,-9.69542907178402,0.142955560836377,1.7127397013101,7.4136898902557,-2.36776384642622,0.61107636771135,-0.121919412047563
4.43706370353699,4.14256488651037,0.713292262628675,-1.27552613575764,1.73564531745507,3.92135021720891,-2.3451576466878,0.636998935602041,-0.105124244517275
-6.59275991410017,6.12484612941742,15.9276575624943,-3.21339718042385,1.42392908682003,-0.105117445812401,-2.32277234199108,0.658459634862687,-0.0895440343332939
-17.0491207802296,0.898201686814427,2.14241952270269,-4.81806756475037,0.911200146250168,-4.41807941380749,-2.30033171436712,0.675774311101257,-0.0748809108231287
-14.1468403807282,-8.38761976897717,-12.9723777079582,-5.42476514374693,0.45935122715517,-8.38783746181176,-2.27758614525671,0.689366536010847,-0.0608067494999611
-10.4500015805662,-1.84636505395174,-21.199700152874,-4.89732519131376,0.259171719620416,-11.0725639419154,-2.25435865853779,0.699732505258982,-0.0471243632415157
-4.05831089437008,5.50992135643959,-22.4786031603813,-3.65261581892849,0.27710331463295,-11.6891906630071,-2.230572708778,0.707403024963165,-0.0339016722270949
7.16184280872345,0.672576272785664,-22.9623783946037,-2.42247306870317,0.363144896933349,-10.0137419966469,-2.20625727502484,0.712906678882861,-0.0215515388157043
14.3897474598885,-2.7413998156786,-3.82550458788872,-1.84657000534593,0.42033239829613,-6.51297317917859,-2.18153260209884,0.716736614159878,-0.0108384971073315
2.37522904515266,3.55551759123802,12.2088155436516,-2.04438964589768,0.400335451474837,-2.11389315382412,-2.1565849877659,0.719321955840408,-0.00280799027025439
-11.2754040437937,2.10352223619819,-1.05983707308769,-2.50846371153764,0.263346337286439,2.28900920206713,-2.13163910849983,0.721004390770683,0.00135024816953676
-16.5078715091944,-0.320550684370101,4.38323131263256,-2.50543398877468,0.0286842803904937,6.09948959062585,-2.10693205242289,0.722020528097342,0.000480473253857771
-10.1641749883443,2.13889145895839,12.7666153585911,-1.66351349984245,-0.191183909231695,8.88169154812188,-2.08268799301787,0.7224908313807,-0.00634940431135296
0.371526235342026,-6.57407425940037,16.4335294246674,-0.254288137807309,-0.234243464210418,10.2534292363029,-2.05909058099124,0.722416253602666,-0.0196771078830182
8.94196914196015,-2.19256232053041,20.9056506943703,0.992904393774192,0.00444655403172266,10.0440674959927,-2.03625324779416,0.721684010996929,-0.0395207348760341
12.6548154258728,2.3213501688838,0.845132284462452,1.3437594806804,0.473338326548392,8.45991977865343,-2.01419322565995,0.720083600258122,-0.0653185592827459
9.1171201479435,-1.16640294380486,-9.93189573526383,0.479354064685873,0.986281503424211,5.91360260052632,-1.99281876108039,0.717332770929967,-0.0959435949597627
0.672460205554962,8.51410439908505,16.1784118974209,-1.32455023471748,1.33335432508164,2.61832200475356,-1.97193767102191,0.713111070119479,-0.129791165047752
-11.1242207747698,3.96838714957237,13.6968395411968,-3.33491680049021,1.40703989359981,-1.40969041059234,-1.95128917531569,0.707096829914139,-0.164927845133946
-14.1773055437207,-2.85879874974489,-2.99257134944201,-4.74372663323867,1.28419468293984,-5.8342040953159,-1.93059273668107,0.699003066593209,-0.199283495110967
-12.338338971734,-1.64727350056171,-19.1121646428108,-5.06939934317637,1.13980391210217,-9.74950413400113,-1.90960141565482,0.688608919476849,-0.230863141360867
-9.47368489332497,0.648742437064648,-22.6844087791443,-4.3516923662127,1.06628981674724,-12.0631556823246,-1.88814592785918,0.675785157004427,-0.257950622436471
-1.42777604162693,5.25210767805576,-23.3885866212845,-3.09952369093601,1.03358505104845,-12.0457444860041,-1.86615958986677,0.660513602543271,-0.279273171118808
11.4224047994614,-1.4718239942193,-19.7386774277687,-2.03518322771329,0.996884257365539,-9.63630819559203,-1.84368156040586,0.642900484658987,-0.294099509327947
12.043278529644,-1.05543733566999,-2.66545588642359,-1.66448172062555,0.950379250756452,-5.45846388271166,-1.82084285750512,0.623183341629891,-0.302255121932464
-2.94670549750328,4.62258269995451,12.8022751879692,-1.90176063771368,0.876818052529973,-0.536075313904901,-1.7978433755697,0.601731073681763,-0.304054560653965
-13.7558198207617,-1.24478552743793,-3.49978251636028,-2.13139678298126,0.738559669242945,4.15352074857784,-1.77492696747666,0.579037081189879,-0.300166966384822
-15.4857729506493,4.56811442434788,12.996420289278,-1.7300937987253,0.533096863512435,7.874658561979,-1.75235697334334,0.555705771467047,-0.291442762936514
-5.19725027024746,-0.489245231375098,17.9229076373577,-0.595387747435099,0.329190803963656,10.0593270889127,-1.73039040042981,0.532433065385274,-0.278734345527128
5.69300001740456,-6.01112947940826,19.8964820837975,0.751356531218184,0.241219484284812,10.3760673472974,-1.70924900422042,0.509982122341009,-0.262742152697968
12.8000041294098,3.47886322528124,12.8546253097057,1.51408478333053,0.328744683782906,8.93677143325604,-1.68908991478317,0.489156179408272,-0.243911313504345
11.7508943581581,-2.39427737340331,-11.253966397047,1.12817823699014,0.53363868417817,6.25256553715051,-1.66998356799845,0.470770609205788,-0.222393971756154
5.81195694208145,1.17876900091767,2.93979935109615,-0.399132145168724,0.718769652869549,2.83254840212499,-1.65190819253024,0.455625674949444,-0.198079793653756
-5.61005550920963,5.80817496299744,13.9183437645435,-2.4716193383531,0.728320257404946,-1.09408624527638,-1.63476613125075,0.444480313627564,-0.17068525724211
-15.4574209713936,3.78387621313334,1.89062716081738,-4.20086490585109,0.483908614214842,-5.2904695177312,-1.61841949993715,0.438026370005674,-0.13988411203035
-15.5489404213429,-1.07903881765902,-12.2176237893105,-4.86824872476217,0.0871832496155044,-9.09124321938517,-1.60273500569393,0.436862689706168,-0.105456789564045
-10.8519029317796,-5.65557725250721,-24.1691267609596,-4.29042512289815,-0.227714587633347,-11.4918011496595,-1.58762407126803,0.441469564788921,-0.0674333510050524
-4.11483241975307,-1.76988917425275,-24.0615122652054,-2.89125732495998,-0.278449549276518,-11.6532873141949,-1.57306661939873,0.452185661323455,-0.0262025971629683
10.3695504713058,0.33973558165133,-18.9548312723637,-1.47011103012682,-0.0543676641386921,-9.34800858284712,-1.5591138587139,0.469190515004715,0.0174377625557808
16.2606342744827,-0.303680919036269,-7.65203653156757,-0.739040616365918,0.321005604243397,-5.08395619548471,-1.54587370594096,0.492495054599725,0.0623058082860652
2.25573183774948,1.71225258484483,13.3586365878582,-0.842176781455666,0.6785382353922,0.122457497484571,-1.53348798117941,0.521940755342465,0.10693582914048
-11.0141777110845,3.35146642953157,1.1747120565176,-1.2683722711984,0.861967485347568,5.17961699683592,-1.52211056602904,0.557206104828681,0.14973880436482
-15.6499399620295,4.65648047089577,11.6556935012341,-1.31046389592497,0.792906634360472,9.19572615508841,-1.51189087978483,0.597817973965299,0.189194532574137
-7.78908927306533,2.02782593652606,22.6355588006973,-0.667907000083252,0.546739780258541,11.4847171028354,-1.50296123838065,0.643165497454304,0.224041156709505
2.90526277184486,-6.93109764575958,20.6741641044617,0.317428634734956,0.34150640632261,11.6456521876334,-1.49542448873959,0.692515110607341,0.253429026069037
11.399226436615,0.634434300363064,16.9469874644279,0.916896017461669,0.386501195106691,9.7818077184268,-1.48934116728504,0.745027005616788,0.277012686590558
13.12576420784,-3.578645375669,-8.71894990503788,0.520221714200027,0.729505360047255,6.49485940130857,-1.4847204517805,0.799774464305265,0.294966141310761
5.8107278573513,-0.754093548730016,-1.12345770299435,-0.946994418945693,1.22129933315735,2.49851616059153,-1.4815218030191,0.855767321340581,0.307920703032646
-5.67324783056974,9.81246401667595,8.69704272687435,-2.93142560810029,1.57449109251048,-1.74401571280908,-1.47967172989606,0.91197915886298,0.316838320521099
-16.0444083327055,9.46484002947807,1.76865994334221,-4.53652072756597,1.55395195003785,-5.88255270840779,-1.47909343513033,0.967375743088476,0.322842607665616
-16.6634717649221,-3.95622026324272,-14.9799338328838,-5.01563739834041,1.20140786292732,-9.31534632747675,-1.47973991672586,1.02094115601584,0.327034254579727
-11.6123570086062,-0.752606894150376,-20.4920093035698,-4.17530884447245,0.803069048151988,-11.2141660291301,-1.48161764490689,1.07169907859439,0.330319014915028
-3.71295796573162,-4.0280679255724,-24.3230044269562,-2.47243594396544,0.636663820906193,-10.9395539182038,-1.48479046915339,1.11872931129928,0.33327598419285
11.4417544054985,-0.405206270590425,-16.9854796850681,-0.778797330990438,0.797757472145323,-8.42903986874466,-1.48936094630247,1.16118196204785,0.33608956625896
18.182567281723,-0.180629353690892,1.07660250216722,0.112546870339672,1.18397814320511,-4.28050069571833,-1.49543517209497,1.19829209454465,0.338558385506392
4.73826079845429,4.03417417287827,10.2235735630989,0.00799323995246786,1.56076142870307,0.547274781867672,-1.50308302679813,1.22939602279924,0.34017954931439
-10.3032509760931,6.98449734270573,-1.09209681965411,-0.567903942335498,1.68281321918105,5.16927994799813,-1.51230557311928,1.25394815731518,0.340291395784055
-16.0551859205961,5.7581771761179,9.69469232261181,-0.835391553333416,1.45126636491663,8.90335803441988,-1.52301566274463,1.27153573983413,0.338246951184071
-8.88478286124766,0.153044657036662,19.9354011511803,-0.409223354010762,1.01369583325767,11.1475231332581,-1.53503077124114,1.28188881948608,0.333585992912192
3.13468412518501,-6.90584059774876,22.6644674348831,0.414783220910967,0.684944535065743,11.4551121747772,-1.54807371538631,1.2848845123958,0.326175044745735
11.1765621256828,-0.252812591381371,17.1005166363716,0.904839883563161,0.719143848494791,9.82165181887511,-1.5617790407195,1.28054698205472,0.316290409543273
13.7641000628471,-2.30503015145659,-9.35103391706943,0.423140503134006,1.14435911612093,6.74773633981436,-1.57570772587239,1.26904601423986,0.304629181165929
6.30613320350647,0.133362956559286,1.56639379039407,-1.12561611748086,1.76057884466131,2.87128561575737,-1.58937561437629,1.25069641038958,0.292246281595537
-6.36268688857555,9.04908954799175,9.02269463181496,-3.18310030137887,2.22931201126324,-1.39174097316522,-1.60229861872814,1.22595804695026,0.280428781624663
-17.9886771190166,10.5516245806217,2.36447747737169,-4.83308409181173,2.2600377161568,-5.69158056123918,-1.61405097580086,1.19543382975107,0.270528333874221
-16.1157782775164,-0.507101421989501,-13.484994918108,-5.33064418886637,1.83076656684755,-9.37736159917806,-1.62432548302632,1.15986152716057,0.263777578201632
-11.8466312585771,-1.35808512479067,-23.2416624641418,-4.51621825681656,1.19546141184506,-11.5350562442462,-1.63298117804154,1.12009655015303,0.261118690433288
-3.08260180592537,-1.7393832269311,-26.3737024784088,-2.88228756890599,0.666057005685382,-11.4408433614418,-1.64006670899966,1.07708574520966,0.263072564480708
10.5189865922928,-1.10607261523604,-16.7195249283314,-1.30921675940071,0.434784171014645,-9.0056688590762,-1.64581552255634,1.03183535549702,0.269673287209015
17.9688468718529,-4.76758809328079,3.75134698301554,-0.570704768811484,0.526804436317484,-4.84794450188941,-1.65061807829991,0.985377671910818,0.280482339385188
3.99655903458595,2.66496004253626,6.76327144682407,-0.824123217925975,0.790297613731747,0.0808373845622929,-1.65498212718562,0.938740144381398,0.294681518108534
-12.0619482506812,6.75728916049004,-2.51639018654823,-1.50075979940318,0.95594971105172,4.9381923134092,-1.65949190517038,0.892918670530048,0.311227673105519
-16.7434809708595,4.2501527774334,9.10700621902943,-1.78112606975314,0.820351809828244,9.04254051120564,-1.66477156313036,0.848854567379052,0.329041058374074
-9.79896655531135,4.19321259140968,20.2603168916702,-1.25398896752866,0.416982913732032,11.7097379823809,-1.67145151383745,0.807413519310385,0.347194405938592
1.21270784854889,-6.20457174539566,24.0892678284645,-0.203302910269033,0.0163624182060966,12.3564062834106,-1.68013364560362,0.769365372052887,0.365070579954251
9.57921858429909,-6.03977498888969,20.9917825198174,0.62170485903718,-0.0618105404608671,10.8389383082071,-1.69135429467727,0.735365651191454,0.382461640966492
15.3290044212341,-0.423841091059148,-3.44006227165461,0.515256189453167,0.31337523130152,7.59711937832017,-1.7055496420486,0.705941534278259,0.399591623001399
8.16132492184639,-5.27552577674389,-2.52029115647078,-0.711294689201568,0.985194672584062,3.35917947632565,-1.72303191866257,0.681485022087597,0.41705898947417
-4.90240442097187,10.3728249120712,7.78932272315025,-2.55440939021308,1.57613847116767,-1.26980526752976,-1.74398322344815,0.662253845290307,0.435709504017874
-18.2937427318096,13.4234564816952,0.565626130364835,-4.08530772546502,1.71047296983856,-5.80066482048248,-1.76846723983648,0.64837743503074,0.456461808964293
-17.1307712996006,-0.569693892113864,-12.5334552955627,-4.51961953349585,1.32518644278093,-9.56043086436623,-1.79645129736407,0.639863148718408,0.48011439754616
-9.90969066887163,-5.13394714415073,-24.6079813456535,-3.69197843041212,0.729978022552801,-11.6860399262851,-1.82782681105847,0.636598541355834,0.507165051138449
-1.76873478770256,-2.69085853010416,-25.2477860212326,-2.12958292930983,0.311995099684441,-11.5261773085045,-1.8624180229016,0.638348712919613,0.537673250646238
11.2039668560028,-1.91849703714252,-17.4453596878052,-0.744541204104585,0.261766554480386,-9.06544442743183,-1.89997621759506,0.644751410737832,0.571191206748611
18.8877906060219,-3.18701144278049,8.46993102371693,-0.311298170324801,0.527303839006477,-4.97105740449423,-1.94016505859568,0.65531407771808,0.606778207723483
4.46328261852264,3.02704068571329,4.61192614942789,-0.956175995460568,0.86690007126113,-0.169003265511073,-1.98254765770825,0.669415833870163,0.643097212468461
-12.2962056899071,8.96803602933884,-3.82453190356493,-2.04592468396945,0.963382735271427,4.60637641597236,-2.02658471959813,0.686314808989623,0.678576773320494
-18.4670787620544,4.83608296215534,8.53494329094887,-2.66715177708845,0.63925280687092,8.7949517488017,-2.07164649570567,0.705159037184677,0.711610434168048
-12.7738568428159,0.714831176698208,16.2238506102562,-2.31621029456082,0.0231105458571702,11.7730983846038,-2.11703379434992,0.724998552495179,0.740761283845088
-1.05812559306622,-5.96613398551941,24.5548909664154,-1.23709957736585,-0.510155956829443,12.912596344217,-2.16200015078289,0.744797855828182,0.764939699147293
8.09742187142372,-7.63095322608948,22.7063568878174,-0.226433243474275,-0.585342334979919,11.9094321911077,-2.20577043461327,0.763450665589744,0.783526122112421
15.5925548028946,-1.47393089219928,5.11471916019917,-0.113658725334628,-0.0678390819606937,9.01017673805686,-2.2475578625206,0.779800795844872,0.79641863698276
11.1290102291107,-5.6088059592247,-4.16805699259043,-1.22677881583796,0.848896465939571,4.85772489006536,-2.28658640828545,0.792672428489895,0.803997595734597
-4.89381427645683,10.8420733237267,7.89336106181145,-3.13163532106019,1.71595343010923,0.108612921606048,-2.32212513752752,0.800909897080377,0.80701430869309
-19.2226758491993,14.5903923261166,2.32231218203902,-4.8557466426669,2.07401093723283,-4.67105015075868,-2.3535348446439,0.80342295096449,0.806423696042826
-20.1598126101494,2.66609440237284,-11.6699876046181,-5.50298194565318,1.80467391976124,-8.77699595191,-2.38031901963853,0.799230625284828,0.803189020773862
-11.2912178385258,-6.61878440916538,-22.1498867297173,-4.81172499256759,1.22737835625715,-11.3238369907516,-2.40216583921619,0.787497182084929,0.798090592942307
-2.6627687984705,-3.81211534112692,-25.4757525873184,-3.26995643433396,0.784891844610419,-11.5947433216015,-2.41896919233141,0.767557130089715,0.791570567453924
8.59678695201874,0.128737050667405,-21.1808346962929,-1.79612143023123,0.702351712333474,-9.46729153183365,-2.43082418557208,0.738930655159664,0.783641738192928
17.2120978832245,-2.84341384828091,4.73978107452393,-1.20844533023374,0.926019227046732,-5.54073340766699,-2.43800184302146,0.701332912467088,0.773877919880295
6.03947327256203,3.12338058024645,8.79808904528618,-1.71782341972524,1.21594825240042,-0.787739892656757,-2.44091370455917,0.654679704199647,0.761487930224804
-10.6408340880275,8.33064099133015,-3.09997154474258,-2.77086636278311,1.26780521588614,3.95909742743696,-2.44007674408087,0.599089619519625,0.745458671254172
-18.3858773088455,4.50719316154718,8.61008878290653,-3.4482498109844,0.897440966436342,8.12434972526973,-2.4360831495725,0.534880732216457,0.724740640129163
-15.0838628286123,0.731971412301064,11.4800513291359,-3.1325708074479,0.186772085452687,11.1696278293652,-2.42957217900906,0.462559654549877,0.698443828470243
-4.75888041973114,-1.85638104200363,22.2642465734482,-1.91913307307396,-0.553275035797953,12.53583018988,-2.42119771022112,0.382802419277124,0.666012151687786
5.90931074380875,-8.97082573592663,22.0144605374336,-0.530134113416115,-0.961572345991722,11.862950251578,-2.41158773365738,0.296429492802149,0.62734831036044
13.7765429377556,-3.28267598390579,12.0967805528641,0.136723062831576,-0.835671617121605,9.2410468860185,-2.40129884905932,0.204379513145141,0.582868167968625
15.2850240039825,-4.37573956757784,-4.92652184665203,-0.444186474552841,-0.262668548822834,5.20098262538316,-2.39077494580711,0.107686554077365,0.533474898096704
-0.425583744049072,4.76760388076305,6.4719754421711,-2.06267083629819,0.409080365481752,0.417096021715913,-2.38032039468421,0.00746347039015149,0.48045704661021
-14.834567373991,11.1221970534325,1.4585340039432,-3.85255884124181,0.767390532339815,-4.47554865348817,-2.37009308158479,-0.0951097751271449,0.425327860510789
-20.4740758931637,3.96543956816196,-10.3801772010326,-4.83117197870314,0.626112044532891,-8.75156647618326,-2.36011404083465,-0.198796989403084,0.369632611437291
-13.1448416259885,-5.92330488502979,-20.9376794028282,-4.51481704443275,0.158614903111613,-11.5387526474905,-2.35028331074727,-0.30232066893848,0.31475540735304
-5.14705835580826,-4.54660281032324,-25.1277941393852,-3.17010939075049,-0.299890609606115,-12.0979147272409,-2.3403903549095,-0.404383589611029,0.261757681978997
5.48440995454788,0.328079120703042,-23.3537676215172,-1.61188556325211,-0.539785188557139,-10.2210491853872,-2.33011274183428,-0.503696281304182,0.211276689599712
15.5481954860687,-3.00351529061794,-1.75607863560319,-0.730431673935174,-0.548980408509152,-6.41841709742889,-2.31900539912818,-0.599007453693179,0.16350263288816
13.2712359166145,-1.2546301920712,10.5920990073681,-0.958041252657392,-0.439226271378248,-1.67571610663755,-2.30648958557813,-0.689134589806887,0.118238029309372
-6.01958046019077,3.37376946419477,0.514554648511112,-1.95805444285948,-0.387474372282088,3.0602041171448,-2.29185199492093,-0.772993441854411,0.0750262947206139
-17.7475256663561,2.12040665611625,6.92002126514912,-2.84432166769426,-0.553829172579386,7.14114681131485,-2.2742595682193,-0.849626631104086,0.0333235118649809
-17.1822145181894,0.698702947944403,9.83572073221207,-2.83990080163969,-0.971413514473771,10.081148580107,-2.25278778014824,-0.918232170998315,-0.00731880376391562
-7.24983200222254,-0.0913304569758475,18.2335818994045,-1.8380695680237,-1.50659298716375,11.4228748058304,-2.22645463804436,-0.978192222180459,-0.0470919234515189
4.59297737002373,-7.18729924678803,22.4260226583481,-0.45495619114245,-1.91764813578812,10.8563610808627,-2.19425316879836,-1.02910090110182,-0.0858167757884436
12.726708111763,-4.71849340885878,15.5026445066929,0.379515582310142,-1.9887702867646,8.47567314180281,-2.15518106978296,-1.07078824987482,-0.122899741948249
16.1164255642891,-6.16725247621536,-11.1605653131008,-0.0046549615676951,-1.67666858512277,4.84648286385246,-2.10827288780668,-1.10333662717818,-0.157366901430847
4.10475006580353,-0.957066776230931,-0.979985888153315,-1.5862950059643,-1.17181769662997,0.663015304507414,-2.05264260224593,-1.12708658125816,-0.187972907076157
-10.9217625407875,7.54732576310635,7.3112333214283,-3.62008462413955,-0.812079302859718,-3.60657624017492,-1.98754071078286,-1.14263162376719,-0.213367863683592
-19.8637505400181,6.66985691428185,-3.2521134647727,-5.0696253425698,-0.841678946862631,-7.57612042450978,-1.91242168260426,-1.15080410795954,-0.232296908388976
-16.7650683063269,-5.02027961075306,-16.4731536662579,-5.22724266723792,-1.18872014225927,-10.6231399422054,-1.8270096653183,-1.15265591861237,-0.243803468437087
-8.77612456440926,-7.33551856219769,-23.2221655082703,-4.09414627446998,-1.53101938344253,-11.9803053533903,-1.73134744779543,-1.14943677967836,-0.247406629319589
0.666634039878845,-3.43971904009581,-25.5952883863449,-2.32968247188059,-1.58834540789986,-11.1683396189002,-1.6258177874741,-1.14257035596746,-0.243224915915798
12.3056267237663,-2.8884675219655,-12.1780252754688,-0.870797835942949,-1.30485192044867,-8.35143416267187,-1.51113508699898,-1.13362618514723,-0.232024833147826
17.992820456028,-2.90500461727381,9.16850781798363,-0.398855577326875,-0.827084357231409,-4.29881585529307,-1.38831431273199,-1.12428554852562,-0.21518420323696
1.64919548034668,3.91344612658024,5.38111128866673,-0.889145776329745,-0.417591719560032,0.0780158470566729,-1.25862852862114,-1.11630139434122,-0.194575764987111
-14.7510188484192,5.43156223475933,-1.90071112275124,-1.60829592371703,-0.328359238905369,4.1553804447867,-1.12356451150053,-1.11145478999653,-0.172390757245686
-18.0283189022541,-0.335331203006208,5.32939909815788,-1.67928569378807,-0.639988373498877,7.55043213378683,-0.984779320869841,-1.11151167364096,-0.15093084118422
-8.05730573281646,0.570106413178146,14.9121891617775,-0.759668773286326,-1.20362254029614,9.85648637988522,-0.844054251473467,-1.11818319181226,-0.132398909165567
3.59282165765762,-6.77635166823864,20.065038599968,0.734809614138933,-1.73458628457049,10.6554934963136,-0.70324115769649,-1.13309080675487,-0.118717305236381
12.5787829113007,-6.25859826385975,17.1314027988911,1.95265094267975,-1.97787336296145,9.79177668935382,-0.564200693178817,-1.15773474413782,-0.111397444528318
15.3538083100319,-2.85935072690248,-4.48808387607336,2.16102636464167,-1.85656031023872,7.50870771197577,-0.428738847585182,-1.19346274298398,-0.111477326474672
8.93161021471024,-2.41217526197433,0.575809019878507,1.18516530216411,-1.50665079292404,4.20227944391821,-0.298552020544817,-1.2414363991254,-0.119532661294427
-2.88725159347057,3.41478154242039,15.8625581717491,-0.484328622072279,-1.18238589384487,0.129477339886646,-0.17518881421957,-1.30259443675652,-0.135755379780727
-14.5925332841277,4.59717625558376,3.83946686178446,-1.97593940622121,-1.09300949045825,-4.41455576723352,-0.0600297188830508,-1.37761478763964,-0.160083389677824
-13.0325850257277,-1.92664147764444,-14.4938045096397,-2.55367632180057,-1.25200546502067,-8.72120627451922,0.0457221778138954,-1.46687893894965,-0.192358653981276
-6.76021189123392,-6.63521917819977,-21.8846008944511,-2.02139946843467,-1.48262186445874,-11.7532707482973,0.141050919281828,-1.57044178677071,-0.232485781852195
-2.02977320551872,-3.31545693665743,-24.1820982241631,-0.773818198105088,-1.60381267159628,-12.6384978053399,0.225147993408435,-1.68800858127798,-0.280560318921323
8.78838149785996,-0.676721729412675,-26.1537442588806,0.448208557099924,-1.58170981423341,-11.0993929713267,0.297447133118042,-1.81891889634296,-0.336937558147058
17.8724099135399,-2.90282769888639,-2.8012609782815,0.961629896850037,-1.50990268318324,-7.60151802949992,0.357669894947567,-1.96213718133036,-0.402221543946324
8.57465991854668,0.685644361227751,8.93207506835461,0.587130015390184,-1.52513668102011,-3.11190031850059,0.405873274140058,-2.11625033226319,-0.477169118924293
-8.42362677678466,1.95788081198931,-0.269148907922208,-0.171132008233834,-1.73769273318389,1.41777193351746,0.442490588807495,-2.27947379411977,-0.562520972970729
-16.4742587900162,-1.92194221660495,3.01940276026726,-0.483451946711017,-2.15522840952073,5.32852648636253,0.468361540473817,-2.44966803722369,-0.658785294759852
-9.67261612337083,-2.16710295885801,13.3376766586304,0.156334671926851,-2.65050215402288,8.13012565144348,0.484753336730511,-2.62436654876745,-0.766006548939929
1.42947933554649,-7.94677654623985,15.7488649106026,1.55725451666326,-3.02930600269771,9.41319867867297,0.493377375565732,-2.80081498762049,-0.883552497191659
10.9531540489197,-5.83606910526752,20.5728856515884,2.99057517256131,-3.16181734707409,9.01705183500273,0.496402981449224,-2.97601956586628,-1.00994890202798
14.6553934836388,-1.27155028000474,1.3668941013515,3.67003432031891,-3.07567098222508,7.20221441583859,0.496463279070368,-3.14680196363301,-1.14278431454325
12.1227749347687,-4.8026459518075,-12.891621812582,3.20179961722093,-2.92840112150093,4.48634812322577,0.496643331493094,-3.30985864394671,-1.27869703247757
5.08550471663475,2.68012216508389,12.2425528085232,1.78577529505984,-2.90665963766347,1.20922846388186,0.500440812888333,-3.46182388571807,-1.41344435342569
-7.87150066137314,-0.328566632308066,11.077877497673,0.102764725781595,-3.11699246195052,-2.54273521443233,0.511694983947897,-3.59933713931717,-1.54204398602718
-11.5594474545121,-4.86523454815149,-5.43118216574192,-1.06180891037017,-3.50245624346244,-6.48154418978683,0.534487807626354,-3.71911551192711,-1.65897091009398
-8.38589177057147,-5.68877598881722,-15.0987773215771,-1.24783560822885,-3.8759918522178,-9.85229694576218,0.57302767845536,-3.8180310765333,-1.75838875449921
-3.82082681536675,-8.40986783981323,-22.6148245739937,-0.531602700956963,-4.06372345180559,-11.7264985965783,0.631528320454547,-3.89319085975538,-1.8343909601717
2.42345454096794,-5.44168376505375,-27.3708188080788,0.558254787944029,-4.03229440590169,-11.4932896346002,0.714092324229314,-3.94201593993753,-1.88122484321804
15.063924407959,-0.946849863231182,-10.9835291647911,1.32973656968788,-3.91073218096603,-9.19615004756368,0.824602649511917,-3.96231599676886,-1.89347462758483
15.4071746778488,-0.956705856844783,5.21849788248539,1.35111726303598,-3.88400043343593,-5.48919543971086,0.966619695979298,-3.95235683839538,-1.8661891676608
-0.92042191028595,-0.43365516744554,1.74138326704502,0.803784048380048,-4.03662034538887,-1.19756760242686,1.14327932527176,-3.91091986956533,-1.79495404071047
-12.5198882934451,-8.5434123980999,-4.53446837604046,0.396397440983552,-4.28724725194074,3.05085264426402,1.35718972652834,-3.83735297792238,-1.67592095275123
-12.9025031885505,-3.00865674734116,8.51509199380875,0.812554772439945,-4.46447962715454,6.75896260278282,1.610330541658,-3.7316115370907,-1.50581572046327
-1.835861992836,-7.84109630942345,12.3757874643803,2.17431783605273,-4.4220944129956,9.37307010046393,1.90396201262162,-3.59428689651702,-1.28194863367343
7.56398974299431,-8.82716724872589,20.5887152338028,3.96004148805931,-4.11415475685514,10.3628259457598,2.23855141552959,-3.4266190092323,-1.00224947897306
14.4634995603561,-0.237646046876907,18.8086649143696,5.35121076878795,-3.64419145200755,9.49199635003906,2.61371881310655,-3.23049038604993,-0.665344989423592
18.5208684682846,-0.14005707744509,-2.32110414728522,5.70805915471763,-3.21913849336835,6.97239557371934,3.02819804155777,-3.00840021454324,-0.270688393387297
12.4705111885071,-1.41182571440935,1.79763962119818,4.92916149472046,-2.99349071098216,3.28158558193869,3.47980627812057,-2.76341950156917,0.181261019773783
-1.7061304038763,-0.673112827911973,10.125085401535,3.52960762024897,-2.96526059434991,-1.1157503773236,3.96541849093296,-2.49912944938514,0.68882354837788
-11.2137458856404,-5.64257421433926,-4.14104665696621,2.33357727286975,-2.99454871028261,-5.71245284525041,4.48095021386,-2.2195452794599,1.24887627077773
-7.46060512304306,-4.46421232581139,-12.5786893558502,1.93915091633965,-2.89366762778899,-9.75937094687946,5.02135962559233,-1.92902669039311,1.85665531297886
-0.279818505048752,-6.27600893318653,-22.2465084600449,2.35804273522344,-2.54079406896114,-12.3693550497238,5.58068358963813,-1.63217513699986,2.50562026295015
6.42292431950569,-3.30578593432903,-27.3271868848801,3.06733052948923,-1.96190171620862,-12.8870606897948,6.15211998932984,-1.33371811553585,3.18741757055664
15.6794607996941,-0.0212875902908854,-20.1770548796654,3.36488002778778,-1.33681744466477,-11.2467135490929,6.72816180935201,-1.03838195871642,3.89197402579522
18.1210148119926,6.49679628789425,14.4382220470905,2.82987829386196,-0.89716590420004,-8.00075554476342,7.30078086834385,-0.750756855464156,4.60773874389456
4.45000359177589,2.19415188610554,-2.62653214126825,1.68731739337941,-0.73858254044119,-3.83312492102489,7.86165458340044,-0.475159889852677,5.32207405508068
-9.40509182777256,-5.04957299172878,-10.494263395071,0.793278480215244,-0.714728488094086,0.910762379229793,8.40242903451551,-0.215502692374994,6.02177698595374
-11.303418931067,-2.58180649638176,6.01484538495541,1.16375021580943,-0.552713763058912,6.06971594429313,8.91501419478035,0.0248306049046951,6.69369833524439
-2.77798467457294,-0.715192973166704,14.7176066887379,3.41961079410233,-0.0477407022242882,11.3174681028981,9.3919084486075,0.243091107416022,7.32541671375159
6.11580282568932,-0.93118444159627,25.7490327358246,7.57727888729024,0.870036880328639,16.2337616962618,9.82654567633353,0.437255497223149,7.90591827370305
11.6595187497139,0.465016854777932,18.0360688018799,13.1984240090401,2.16026894376159,20.5907899590862,10.2136488003328,0.606095279015552,8.42622835967669
19.8918440723419,3.66522626727819,23.5836801409721,19.6191203691096,3.6856574058581,24.4196884018675,10.5495620609245,0.74921974062735,8.87994081824618

